New stellar encounters discovered in the second Gaia data release

Passing stars may play an important role in the evolution of our solar system. We search for close stellar encounters to the Sun among all 7.2 million stars in Gaia-DR2 that have six-dimensional phase space data. We characterize encounters by integrating their orbits through a Galactic potential and propagating the correlated uncertainties via a Monte Carlo resampling. After filtering to remove spurious data, we find 694 stars that have median (over uncertainties) closest encounter distances within 5 pc, all occurring within 15 Myr from now. 26 of these have at least a 50% chance of coming closer than 1 pc (and 7 within 0.5 pc), all but one of which are newly discovered here. We further confirm some and refute several other previously-identified encounters, confirming suspicions about their data. The closest encounter in the sample is Gl 710, which has a 95% probability of coming closer than 0.08 pc (17 000 AU). Taking mass estimates from Gaia astrometry and multiband photometry for essentially all encounters, we find that Gl 710 also has the largest impulse on the Oort cloud. Using a Galaxy model, we compute the completeness of the Gaia-DR2 encountering sample as a function of perihelion time and distance. Only 15% of encounters within 5 pc occurring within +/- 5 Myr of now have been identified, mostly due to the lack of radial velocities for faint and/or cool stars. Accounting for the incompleteness, we infer the present rate of encounters within 1 pc to be 19.7 +/- 2.2 per Myr, a quantity expected to scale quadratically with the encounter distance out to at least several pc. Spuriously large parallaxes in our sample from imperfect filtering would tend to inflate both the number of encounters found and this inferred rate. The magnitude of this effect is hard to quantify.

==> anc/table2.dat <==
# sourceID tph/kyr 5% 95% dph/pc 5% 95% vph/km/s 5% 95% par/mas epar/mas pm/mas/yr epm/mas/yr rv/km/s erv/km/s mass/msol 
 4270814637616488064    1281.4    1220.7    1352.2   0.0676   0.0519   0.0842    14.52    13.76    15.25    52.548     0.048     0.460     0.107   -14.53     0.44   0.675 
  955098506408767360    -737.4    -816.8    -672.0   0.1505   0.0433   0.2790    38.47    34.70    42.08    34.534     0.615     0.821     1.207    38.52     2.12   1.257 
 5571232118090082816   -1162.4   -1173.4   -1151.0   0.2320   0.1989   0.2640    82.26    81.50    83.05    10.229     0.019     0.417     0.052    82.18     0.47   0.815 
 2946037094755244800    -907.9   -1054.5    -794.7   0.3376   0.1008   0.6617    42.10    36.92    47.21    25.657     1.121     1.339     1.820    42.11     3.20      NA 
 4071528700531704704     437.7     267.5    1108.9   0.3742   0.2129   1.0371    44.24    16.86    71.71    50.430     0.889     8.906     1.921   -44.50    17.09   1.000 
  510911618569239040   -2788.4   -2852.6   -2731.2   0.4287   0.3685   0.4943    26.50    25.93    27.07    13.232     0.038     0.559     0.047    26.45     0.35   1.067 
  154460050601558656     371.8     331.9     417.9   0.4436   0.2252   0.7342   233.48   218.15   247.82    11.292     0.669     2.155     0.985  -233.09     8.88      NA 
 6608946489396474752   -2756.7   -2826.0   -2694.2   0.4907   0.3006   0.6807    45.27    44.31    46.25     7.894     0.050     0.670     0.119    44.23     0.57   0.823 
 3376241909848155520    -449.8    -516.3    -395.8   0.5075   0.2761   0.7729    79.92    70.84    88.94    27.184     1.094     5.956     2.564    79.91     5.63   1.042 
 1791617849154434688   -1509.2   -1532.9   -1486.8   0.5792   0.5033   0.6543    56.41    55.59    57.20    11.494     0.041     0.879     0.095    56.29     0.48   0.796 
 4265426029901799552    -654.8    -685.9    -626.7   0.5800   0.3682   0.7913    46.59    46.29    46.90    32.053     0.882     5.931     1.952    46.58     0.19   0.491 
 5261593808165974784    -897.2    -916.3    -879.3   0.6361   0.6080   0.6639    71.13    69.67    72.58    15.321     0.021     2.331     0.061    71.05     0.88   0.545 
 5896469620419457536    6680.2    5880.0    7550.2   0.6570   0.2495   1.0875    16.85    14.88    19.08     8.691     0.030     0.753     0.080   -16.90     1.31   0.624 
 4252068750338781824     885.6     452.2    3177.5   0.6681   0.3517   3.2575    27.55     5.84    51.68    38.864     0.607     5.743     1.236   -27.66    14.22   0.895 
 1949388868571283200    -710.0    -738.2    -684.7   0.6726   0.5912   0.7615   347.41   336.47   357.88     3.963     0.043     0.804     0.048   347.28     6.48      NA 
 1802650932953918976    5341.4    4770.2    6032.6   0.7401   0.2135   1.3703    53.02    47.05    59.20     3.465     0.038     0.762     0.066   -52.63     3.91   0.979 
 3105694081553243008    -714.8    -790.2    -655.7   0.7600   0.5158   0.9896    38.31    35.15    41.39    35.724     0.975     7.438     2.010    38.35     1.94   0.747 
 5231593594752514304      89.0      88.6      89.3   0.8145   0.8068   0.8223   715.87   714.13   717.57    15.353     0.034    29.870     0.073  -715.83     1.03   0.667 
 4472507190884080000    1836.3    1210.5    3382.2   0.8186   0.2143   2.3706    52.02    28.61    77.07    10.373     0.610     0.511     1.126   -52.18    15.23   0.962 
 3996137902634436480     641.3     578.0     716.6   0.8203   0.5475   1.1218    38.46    34.70    42.14    39.709     1.071    10.509     2.728   -38.44     2.30   0.953 
 3260079227925564160     908.5     889.7     928.0   0.8237   0.7983   0.8488    33.43    32.72    34.12    32.194     0.057     5.997     0.120   -33.38     0.42   0.468 
 5700273723303646464   -1635.9   -1845.6   -1464.5   0.8365   0.2275   1.7682    38.05    36.59    39.52    15.699     1.084     0.264     1.982    38.05     0.91   0.953 
 5551538941421122304   -3814.5   -4022.6   -3626.2   0.8657   0.7722   0.9548    30.37    28.83    31.95     8.474     0.014     1.032     0.036    30.01     0.96   0.651 
 2924378502398307840   -1841.3   -1879.7   -1803.0   0.8800   0.8028   0.9570    87.06    85.47    88.81     6.102     0.030     0.744     0.061    86.98     1.00   0.748 
 6724929671747826816    1045.2     986.2    1111.1   0.8843   0.5119   1.3237    54.81    52.97    56.66    17.067     0.495     3.126     0.993   -54.79     1.13   0.721 
 3972130276695660288    -511.2    -529.9    -493.5   0.8877   0.8550   0.9210    31.86    30.73    33.00    59.968     0.053    22.012     0.137    31.80     0.73   0.585 
 5163343815632946432   -4965.5   -5499.0   -4523.2   0.8960   0.4839   1.3608    37.15    33.67    40.66     5.394     0.035     1.448     0.094    35.40     2.30   0.759 
 2926732831673735168   -1680.2   -1697.7   -1663.8   0.9165   0.8198   1.0139    66.54    66.11    66.95     8.747     0.042     0.985     0.079    66.49     0.25   1.151 
 2929487348818749824   -5364.0   -5645.0   -5107.9   0.9256   0.2386   2.0036    70.03    67.85    72.26     2.606     0.058     0.416     0.096    69.86     1.38   1.341 
  939821616976287104     -90.3     -90.9     -89.7   0.9885   0.9745   1.0019   568.40   567.10   569.63    19.048     0.068    45.709     0.111   568.25     0.78      NA 
 3458393840965496960    -865.7   -1418.9    -600.3   0.9956   0.3958   2.1045    86.41    52.82   120.94    13.196     1.048     2.794     2.055    86.63    19.89   1.173 
 5760972228355528576    -332.5    -357.3    -311.0   1.0017   0.7870   1.2817    97.16    92.84   101.27    30.272     1.032    19.359     1.831    97.10     2.47   1.056 
 4523718014398005120    3966.9    3118.2    5318.1   1.0051   0.2355   2.8926    68.14    51.07    86.55     3.622     0.035     0.411     0.102   -67.74    10.92   1.346 
 2048495990544659968    3870.9    3697.4    4050.2   1.0262   0.7335   1.3006    52.25    49.93    54.62     4.844     0.026     0.378     0.061   -51.96     1.44   0.948 
 3118526069444386944   -3230.7   -3370.7   -3099.4   1.0330   0.7956   1.2582    40.35    38.79    41.99     7.493     0.059     0.706     0.100    40.41     0.94   0.964 
 1101176430115605376    2249.9    2213.2    2287.4   1.0421   0.8912   1.1944    85.98    84.92    87.01     5.060     0.033     0.853     0.072   -85.73     0.63   0.996 
 2011565220332867584      91.4      91.1      91.6   1.0475   1.0433   1.0515   286.10   285.40   286.82    37.374     0.032    88.599     0.057  -285.87     0.41   0.594 
 2933503521200215424   -4245.0   -4542.7   -3994.4   1.0621   0.7508   1.3957    31.46    29.45    33.43     7.326     0.047     0.156     0.080    31.36     1.17   1.482 
 3137805185503572096    -963.9    -971.0    -957.0   1.0749   1.0207   1.1303    74.65    74.36    74.95    13.589     0.050     3.485     0.102    74.64     0.18   1.074 
 3007538204640292480   -4137.4   -4292.3   -3997.5   1.0786   0.4341   1.7878    87.16    84.82    89.48     2.710     0.042     0.468     0.082    87.16     1.38   0.945 
 5931769372561648896    2110.0    1945.0    2297.0   1.0891   0.2997   2.2164    82.47    81.88    83.08     5.612     0.288     0.150     0.595   -82.55     0.37   1.058 
 1632719001391997696    1884.8    1856.8    1911.2   1.0943   0.9472   1.2297    60.02    59.22    60.80     8.660     0.033     1.332     0.116   -59.70     0.47   1.185 
   58993888367296768     267.5     239.0     303.3   1.1285   0.8654   1.4522   304.89   278.29   331.62    12.004     0.594     9.584     1.348  -305.04    17.12   0.909 
 3218972263437062656    -912.3    -992.0    -840.7   1.1480   0.6764   1.6774    58.66    56.12    61.24    18.307     0.790     4.501     1.702    58.64     1.57   0.842 
 5714357646927142144   -6561.5   -6995.1   -6206.8   1.1526   0.7810   1.5699    30.37    28.51    32.12     4.913     0.023     0.350     0.041    30.15     1.16   0.815 
 2288798452976939904    5806.7    4297.2    8974.3   1.1658   0.5777   5.6551    35.58    23.28    47.98     4.766     0.024     0.965     0.064   -34.68     7.85   0.897 
 6396469681261213568   -1894.7   -1911.2   -1879.0   1.1722   1.1152   1.2282    52.60    52.20    52.99     9.829     0.027     0.607     0.049    52.30     0.24   0.980 
 6137604992945245824   -2832.9   -3107.2   -2588.2   1.2269   0.9750   1.4909    51.47    47.01    56.11     6.722     0.069     0.941     0.100    51.31     2.72   0.670 
  965629976673810304    7898.6    7709.8    8087.9   1.2270   0.6412   1.8133    21.92    21.47    22.41     5.638     0.038     1.367     0.080   -22.03     0.28   1.228 
 1058677312108629248     382.3     348.0     421.0   1.2348   1.1023   1.3914    60.55    55.17    66.14    42.279     0.981    28.303     1.567   -60.44     3.22   0.935 
  778450869506365184   -2534.3   -2598.8   -2472.8   1.2367   0.9337   1.5654    86.98    85.28    88.59     4.462     0.045     1.091     0.077    85.47     1.03   0.944 
 5718847365212053760   -2120.2   -2226.6   -2021.8   1.2536   0.6266   1.9768    26.95    26.37    27.55    17.110     0.445     2.109     1.009    26.94     0.36   0.770 
 4389157754167139712    2085.9    2009.4    2165.2   1.2655   1.1776   1.3523    35.97    34.65    37.33    13.042     0.038     1.899     0.111   -35.91     0.83   0.847 
 5433129540632978688   -4209.9   -4352.0   -4076.9   1.2883   1.1790   1.4080    20.06    19.41    20.70    11.616     0.027     0.512     0.056    19.85     0.41   0.657 
 3240424426786618624    -551.2    -557.9    -544.7   1.3081   1.2838   1.3315    83.03    82.08    83.92    21.356     0.057    10.230     0.101    83.00     0.57   0.646 
 4176236979552631168     690.9     659.3     725.7   1.3110   1.0261   1.6091    66.45    65.63    67.21    21.297     0.607     8.078     1.410   -66.41     0.49   0.696 
 5924492800229996928    1432.9    1310.5    1580.1   1.3249   0.6267   2.0342    37.24    34.96    39.57    18.316     0.787     2.954     1.656   -37.21     1.39   1.004 
  981375326780564608     507.4     495.2     519.7   1.3375   1.3055   1.3711    53.59    52.28    54.90    35.924     0.036    19.135     0.075   -53.54     0.79   0.332 
 2251710791901569024    2721.7    2614.6    2836.1   1.3441   1.1916   1.4961    67.12    64.50    69.91     5.360     0.018     0.766     0.050   -66.75     1.67   0.823 
 4546557031272743680    1213.3    1196.0    1230.4   1.3603   1.3312   1.3895    35.74    35.24    36.26    22.548     0.033     5.337     0.081   -35.67     0.31   0.803 
 3104507227470308480   -1437.7   -1625.0   -1267.4   1.3895   0.5850   2.1961    39.72    36.24    43.10    17.172     0.889     3.195     1.859    39.73     2.15   0.775 
 4549200669544116096    1789.0    1739.8    1842.0   1.4345   1.1903   1.6821   113.33   111.07   115.59     4.824     0.057     1.042     0.132  -113.14     1.37   0.922 
  213090546082530816    8116.3    7122.0    9374.2   1.4361   0.7031   2.1754    23.32    20.16    26.57     5.126     0.037     0.566     0.086   -23.82     1.86   0.908 
 4536673181955253504    1387.6    1315.5    1466.9   1.4392   0.9713   1.9256    72.12    69.74    74.41     9.777     0.264     1.965     0.551   -72.02     1.45   0.604 
 5210773143779557376   -1503.9   -1517.7   -1490.2   1.4484   1.3894   1.5097    80.51    79.83    81.19     8.083     0.019     1.237     0.054    80.29     0.41   0.863 
 1658338790550606464   -6011.9   -6361.3   -5691.1   1.4564   1.1817   1.7606    14.42    13.68    15.17    11.681     0.036     1.110     0.101    12.98     0.49   0.849 
 2065172081549130880   10311.2    9963.1   10684.7   1.4655   0.6761   2.2923    22.50    21.80    23.21     4.277     0.029     0.310     0.063   -21.52     0.45   1.238 
 6684504722300935680    -464.7    -474.4    -454.6   1.4739   1.4413   1.5056    43.09    42.21    44.04    48.712     0.048    32.069     0.079    42.99     0.57   0.404 
 5828045912305227008   -1151.3   -1162.6   -1140.2   1.4802   1.4414   1.5179    87.71    86.99    88.44     9.683     0.032     2.465     0.049    87.70     0.44   1.233 
 2128607442834887552    3231.6    3038.7    3448.0   1.4937   1.3568   1.6359    25.51    23.94    27.12    11.883     0.038     1.286     0.073   -25.34     0.98   0.957 
 3002100982201978624    5575.3    5351.6    5820.4   1.4952   1.0386   1.9469    24.50    23.51    25.49     7.165     0.044     0.346     0.112   -24.43     0.59   1.042 
 3676827188919831936    7230.2    7031.5    7451.3   1.4973   1.0208   2.0092    14.27    13.91    14.64     9.948     0.048     1.680     0.082   -12.26     0.26   0.880 
 3222784308906486016   -4541.8   -4814.6   -4296.1   1.4975   0.9188   2.0443    51.43    48.53    54.22     4.185     0.038     0.844     0.083    51.51     1.65   0.946 
  788281328093433472    5247.9    5036.0    5467.3   1.4994   0.8699   2.2396    65.08    63.43    66.74     2.928     0.058     1.104     0.069   -61.15     1.06   0.886 
 3069302518712844672   -2216.0   -2234.9   -2198.1   1.5011   1.4118   1.5878    35.21    34.98    35.45    12.535     0.040     1.470     0.092    35.16     0.14   0.977 
 4499597065747689344    1735.0    1573.3    1942.2   1.5180   0.4354   3.2281    50.51    48.57    52.47    11.165     0.636     1.453     2.040   -50.43     1.24   0.996 
 4185809877538440320   -3379.1   -3790.5   -3035.3   1.5305   1.1245   1.9731    33.26    29.70    37.06     8.696     0.049     0.437     0.104    33.43     2.24   0.687 
 4197805588075952768    2852.5    1972.4    4989.8   1.5517   0.4381   3.4228    14.14     8.13    19.91    24.398     1.115     1.860     2.433   -14.12     3.69   1.018 
 3286019486066426112   -1070.5   -1081.8   -1058.9   1.5532   1.5082   1.5984    88.68    87.88    89.49    10.302     0.036     3.105     0.058    88.60     0.49   0.719 
  681999884156922368    1132.3    1110.5    1158.3   1.5954   1.5639   1.6326    15.80    15.44    16.12    54.465     0.054    15.637     0.078   -15.73     0.20   0.637 
 5861048509766415616    -296.9    -299.2    -294.6   1.6287   1.6154   1.6426    59.27    58.81    59.72    55.335     0.047    62.823     0.100    59.03     0.28   0.341 
 3339921875389105152    -515.4    -525.6    -505.9   1.6302   1.5988   1.6637    21.46    21.04    21.87    87.466     0.056    56.715     0.106    21.23     0.25   0.664 
 5828371157273738368   -1412.4   -1453.8   -1373.1   1.6341   1.4542   1.8110    98.95    96.77   101.24     6.995     0.078     1.355     0.181    99.01     1.38   0.818 
   48627898899807744   -1592.0   -1610.0   -1575.0   1.6410   1.5412   1.7398    42.51    42.11    42.89    14.447     0.054     3.243     0.154    42.46     0.23   0.908 
 4145667223404424448    7682.3    7323.1    8053.5   1.6506   0.4268   3.4209    58.20    56.60    59.86     2.175     0.050     0.270     0.102   -59.37     0.95   1.098 
 5469802896279029504   13428.2   11765.0   15477.1   1.6555   0.8276   3.0398     2.67     2.36     3.00    29.357     0.051     2.282     0.115    -2.09     0.25   0.664 
 4362243496225404800    3134.7    2894.6    3413.2   1.6601   1.3126   2.0847    47.02    43.19    50.88     6.635     0.048     0.506     0.105   -47.00     2.36   0.856 
 5670352507219013504   -4554.6   -5855.4   -3708.7   1.6946   0.7363   2.6042    74.10    57.64    90.48     2.919     0.034     1.025     0.094    72.63     9.92   0.870 
 2908701425090364544   -5266.5   -5381.0   -5153.3   1.6948   1.3602   2.0411    42.99    42.18    43.79     4.358     0.025     1.434     0.050    41.95     0.49   0.994 
 6334832566940136832    4263.6    4095.2    4454.4   1.7029   0.7922   2.6340    38.54    37.39    39.73     6.012     0.110     1.602     0.200   -37.40     0.74   0.853 
 1199390405049982464    3697.1    3432.3    4020.8   1.7053   0.5331   3.4724    55.14    53.23    57.18     4.826     0.211     0.579     0.478   -53.74     1.22   1.074 
 4516318915319912192    1377.1    1284.1    1478.4   1.7056   1.5924   1.8295    55.47    51.64    59.47    12.804     0.027     3.321     0.061   -55.39     2.25   0.550 
 4159710357713778560    3823.2    3653.7    3990.3   1.7089   1.3446   2.0898    73.34    70.29    76.56     3.484     0.026     0.351     0.066   -73.64     1.89   1.127 
 4839132097557586560    -826.5    -835.7    -817.6   1.7208   1.6898   1.7533    46.19    45.70    46.68    25.596     0.045    10.893     0.098    46.07     0.29   0.496 
 5710958227546472448   -3027.9   -3469.4   -2665.3   1.7223   0.4712   3.5768    51.56    46.78    56.64     6.257     0.321     0.503     0.731    51.57     3.07   0.970 
 2924339469735490560   -1947.7   -1978.0   -1918.1   1.7393   1.7057   1.7726    14.79    14.56    15.01    33.912     0.032     6.261     0.057    14.74     0.14   0.956 
 3345315637054643584    -767.0    -980.7    -628.9   1.7410   1.2144   2.4608    75.54    59.99    91.16    16.841     0.713     7.914     1.075    75.83     9.63   0.832 
   20892851231718784   -5089.8   -6033.4   -4373.7   1.7457   1.4711   2.1746     9.18     7.77    10.65    21.227     0.039     2.030     0.108     8.84     0.91   0.487 
 6280696948011103872    5814.7    5364.9    6337.7   1.7598   0.8153   2.7603    28.93    26.71    31.21     5.892     0.078     1.911     0.181   -27.90     1.46   0.878 
  951361682999861888    1960.5    1931.3    1988.8   1.7683   1.6432   1.8914    77.90    77.25    78.54     6.404     0.048     1.585     0.078   -77.89     0.38   0.890 
 1722612190157591680    4484.1    4204.0    4790.2   1.7718   1.4306   2.1714    37.21    34.88    39.69     5.904     0.012     0.575     0.030   -36.33     1.49   0.668 
 3369088315397965056    -655.6    -660.4    -650.7   1.8045   1.7874   1.8220    40.65    40.38    40.95    36.605     0.039    21.104     0.085    40.57     0.18   1.107 
 1862467801480215296    2401.8    2347.6    2463.1   1.8081   1.6293   1.9872    82.59    80.73    84.42     4.932     0.027     0.837     0.051   -82.37     1.18   1.883 
 4104985018300220672   -1277.0   -1479.9   -1123.2   1.8084   1.1085   2.6708    26.11    22.91    29.26    29.292     1.186     8.318     2.855    26.10     1.92   0.689 
 3318440721012448768    -768.7    -794.6    -746.0   1.8197   1.7577   1.8915    86.64    83.83    89.28    14.672     0.043     7.158     0.100    86.60     1.71   0.609 
 5493861172770022272    -855.1    -905.1    -812.6   1.8200   1.7268   1.9307    79.05    74.71    83.20    14.467     0.022     6.410     0.058    78.84     2.55   0.826 
  244645052331680640   -1612.6   -1648.9   -1581.0   1.8268   1.7498   1.9063    44.62    43.72    45.51    13.581     0.050     3.209     0.117    44.58     0.55   0.750 
  952047911398160256    -254.1    -270.6    -238.8   1.8287   1.6329   2.0596   139.70   134.51   144.88    27.477     0.810    40.835     1.783   139.53     3.24   1.117 
 5259464638279953152   -5119.7   -6317.8   -4290.0   1.8414   1.3654   2.5570    33.67    27.33    40.14     5.691     0.028     0.290     0.064    33.47     3.91   0.837 
 3316939750202414208   -5103.6   -6198.1   -4296.0   1.8713   0.9704   3.0553    32.97    27.29    39.25     5.795     0.091     0.116     0.151    33.19     3.64   0.962 
 1160331255200399616    -910.1   -1024.3    -811.3   1.8728   1.5039   2.2873    28.22    25.12    31.45    38.058     0.880    16.080     2.219    28.10     1.90   0.543 
 3064340319656698112    -644.8    -700.3    -592.4   1.8778   1.5317   2.2542    66.87    62.37    71.64    22.695     0.593    13.112     1.797    66.85     2.80   0.884 
 2057639597956937088    2448.2    2111.4    2900.0   1.8800   0.5073   4.5929    43.74    42.73    44.69     9.158     0.871     0.587     1.726   -43.60     0.59   0.838 
 5118950694359648640   -3645.9   -3731.2   -3560.9   1.8830   1.6198   2.1396    40.13    39.27    41.00     6.782     0.036     1.113     0.110    38.45     0.55   0.839 
 3205069424237353728   -2575.4   -2636.0   -2521.7   1.8851   1.7274   2.0378    73.34    71.90    74.72     5.184     0.035     1.213     0.058    73.01     0.85   0.904 
 2100394279405389824    3810.4    3717.3    3911.8   1.8898   1.6644   2.1215    40.85    39.86    41.80     6.299     0.025     0.545     0.067   -40.50     0.58   0.847 
 5442447042683088768   -2018.8   -2159.3   -1894.5   1.8937   1.1939   2.7006    29.11    28.63    29.61    16.631     0.617     3.425     1.040    29.00     0.31   0.869 
  553219967007245312    1666.4    1643.5    1690.1   1.8994   1.8600   1.9386    24.19    23.85    24.53    24.238     0.030     5.449     0.073   -24.14     0.21   0.813 
 3099486307623705856   -2068.9   -2705.8   -1631.0   1.9243   0.4667   4.8112    52.63    42.74    63.07     9.028     0.931     1.071     1.806    53.02     6.24   0.954 
 4519260937870527360    3569.4    3403.2    3762.8   1.9305   1.6541   2.2266    44.81    42.54    46.95     6.119     0.029     0.447     0.079   -44.69     1.36   0.928 
 1422721321394307456    6209.7    5868.4    6554.3   1.9410   1.2783   2.7079    38.76    36.70    40.89     4.133     0.017     0.998     0.058   -36.87     1.35   0.782 
 2039844281451069696    5249.3    5098.2    5415.7   1.9467   1.4104   2.4972    43.19    42.01    44.36     4.327     0.035     0.323     0.071   -42.74     0.72      NA 
 3031985815631056000   -2482.7   -2530.6   -2434.7   1.9482   1.7598   2.1561    70.67    69.53    71.78     5.577     0.037     0.943     0.079    70.67     0.68   0.849 
 2070718082611569408    1527.3    1503.4    1553.9   1.9776   1.8523   2.1038   154.94   153.09   156.68     4.134     0.029     1.089     0.058  -154.77     1.09   0.973 
 1832709897236286208   13737.7   12653.4   15063.1   1.9807   1.2094   2.9430    10.23     9.38    11.07     7.151     0.031     0.784     0.051    -9.43     0.56   0.973 
 5869212521017562624   -1947.6   -1968.8   -1926.1   1.9846   1.9358   2.0378    60.25    59.68    60.82     8.333     0.028     1.756     0.061    60.23     0.35   0.828 
 5557668714448447616   -3137.5   -3200.1   -3082.7   1.9869   1.8527   2.1258    31.27    30.68    31.83     9.984     0.020     0.955     0.067    31.04     0.37   0.843 
 4051102076590100224   -2245.7  -11247.0    4473.9   1.9900   0.7050  13.6091    17.68     2.11    36.15    22.376     0.839     3.737     1.668    17.54    11.45   0.930 
 4758877919212831104    -394.4    -397.6    -391.3   1.9927   1.9760   2.0099    31.69    31.43    31.95    77.302     0.028    79.790     0.093    31.30     0.16   0.831 
  255186963659781376   -2799.2   -3281.9   -2421.7   2.0003   0.5072   4.6586    44.46    41.77    47.22     7.880     0.667     0.940     1.163    44.48     1.67   0.776 
 4795598309045006208    -738.2    -743.9    -732.7   2.0229   2.0062   2.0404    32.49    32.25    32.74    40.635     0.025    23.000     0.061    32.36     0.15   0.840 
 2118161219075485824     777.9     765.9     791.2   2.0282   1.9923   2.0668    56.21    55.26    57.10    22.343     0.031    11.896     0.071   -56.12     0.56   0.489 
 3448179966355346688    6120.3    5785.1    6509.6   2.0283   1.2477   2.8789    43.33    40.93    45.60     3.669     0.054     0.253     0.099   -43.92     1.40   1.006 
 3371908043029299840    -371.4    -373.5    -369.4   2.0323   2.0160   2.0488    82.96    82.55    83.37    31.662     0.045    35.752     0.102    82.80     0.24   0.679 
  258179971749627776     364.6     360.4     369.3   2.0369   2.0120   2.0651    78.39    77.42    79.31    34.123     0.038    38.978     0.085   -78.19     0.58   0.789 
 6697578465310949376      40.2      40.2      40.3   2.0447   2.0390   2.0505   137.52   137.31   137.73   166.256     0.126  1642.084     0.248  -129.30     0.14      NA 
 4285005342696285568    2236.7    1947.5    2585.5   2.0803   0.8027   3.6090    24.17    21.43    26.92    18.146     0.881     3.420     1.768   -24.16     1.65   0.915 
 6820533620827764864    2962.6    2880.6    3052.2   2.1054   1.8748   2.3338    43.54    42.37    44.73     7.633     0.040     2.015     0.104   -42.59     0.75   0.874 
 2918342149203525632   -3571.9   -3728.0   -3428.5   2.1245   1.9454   2.3198    49.19    47.14    51.25     5.574     0.021     0.861     0.044    48.94     1.25   0.732 
  539183842086323328   -7100.3   -7483.8   -6761.4   2.1398   1.8915   2.3812    14.68    13.95    15.42     9.451     0.024     1.519     0.050    14.37     0.45   0.916 
 5958273817531147264   -1381.5   -1569.4   -1227.8   2.1419   1.1968   3.3450    73.39    70.60    76.20     9.650     0.687     3.096     1.327    73.44     1.71   0.715 
 4603225035935503744    3315.9    3276.4    3353.8   2.1532   1.8950   2.4111    48.29    47.92    48.67     6.127     0.036     0.823     0.085   -47.82     0.24   1.020 
  122070087313451392     825.4     736.5     937.7   2.1564   1.5180   3.0649    54.80    52.54    57.07    21.611     1.512    11.595     2.302   -54.67     1.40      NA 
 5294086988108379136   -2558.0   -2584.7   -2532.3   2.1574   1.9538   2.3599   102.47   101.86   103.09     3.737     0.019     0.580     0.048   102.01     0.37   0.979 
 4810594479417465600     -11.0     -11.0     -11.0   2.1611   2.1591   2.1629   293.25   293.01   293.51   254.255     0.026  8644.906     0.066   244.99     0.18   0.335 
 1104805849281240320    3685.1    3562.3    3813.2   2.1640   2.0313   2.2905    32.98    31.88    34.12     8.053     0.029     1.747     0.054   -32.85     0.68   0.734 
 5946718396992194944    5566.4    5277.5    5883.6   2.1676   1.4902   2.9275    31.59    29.97    33.27     5.541     0.059     0.930     0.118   -31.89     0.99   1.164 
 3376154975413069952   -1101.1   -9078.6    8616.1   2.1711   0.7194  15.1291    13.06     1.32    36.02    33.952     1.065     6.841     2.315     5.62    17.78   1.024 
 2417069815934357248    2223.7    2154.4    2295.3   2.1741   2.1038   2.2460    14.32    13.88    14.77    30.844     0.067     6.415     0.125   -14.01     0.28   0.815 
 3106500096597409792   -8851.9   -9929.6   -7999.3   2.1773   0.7227   4.1443    36.01    32.10    39.67     3.050     0.055     0.361     0.101    36.58     2.29   0.957 
 5957184682540365696    1327.3     993.9    1908.6   2.1792   0.7710   4.5518    80.01    57.93   102.14     9.311     0.900     2.955     2.153   -80.20    14.16   0.978 
 6028885244536119040     627.6     566.4     700.3   2.1812   1.7956   2.7090    91.32    90.97    91.65    17.109     1.130    12.011     1.612   -91.26     0.20   0.714 
 5270550769188217600   -4363.6   -4516.2   -4218.9   2.1819   1.5427   2.7897    62.80    60.89    64.81     3.585     0.032     0.383     0.088    61.83     1.18   1.466 
 3239396314696243456   -2010.2   -2082.3   -1949.3   2.1864   2.0810   2.2953    34.74    33.55    35.80    14.001     0.040     3.060     0.083    34.68     0.68   0.799 
  127911341619960832   -1957.6   -1979.5   -1937.7   2.1929   2.0715   2.3081    53.92    53.44    54.37     9.269     0.035     1.940     0.099    53.75     0.28   0.792 
 5295456945236544896    -632.3    -642.7    -622.7   2.1999   2.1624   2.2401    88.42    86.96    89.78    17.479     0.020    12.406     0.061    88.33     0.87   0.672 
 4575928186606190336     478.8     472.6     485.5   2.2019   2.1707   2.2338    51.11    50.41    51.79    39.799     0.040    37.683     0.098   -50.90     0.42   0.531 
 4262254076296747264    2182.1    2106.4    2263.5   2.2202   1.9370   2.5121    84.26    81.40    87.17     5.318     0.049     0.911     0.116   -84.35     1.70   0.873 
 6386274253533315584   -3973.6   -4036.4   -3909.7   2.2224   1.9991   2.4609    41.71    41.16    42.29     5.962     0.028     0.401     0.053    40.38     0.35   1.225 
 3350730383925707648   -5046.9   -5378.9   -4763.6   2.2236   1.3626   3.1772    61.54    58.11    64.81     3.142     0.048     0.446     0.102    61.98     2.03   1.224 
 6249451228435093760    2387.8    2338.3    2439.6   2.2261   1.8529   2.6037    75.10    73.83    76.38     5.454     0.043     1.463     0.110   -74.96     0.78   0.946 
 3454635920677558400    7868.7    7284.4    8558.9   2.2349   1.5824   2.9099    17.45    16.03    18.87     7.060     0.043     0.535     0.111   -17.88     0.85   0.895 
  875071278432954240    1329.5    1302.7    1356.2   2.2485   2.1983   2.3007    16.39    16.06    16.74    44.636     0.044    15.118     0.113   -16.31     0.20   1.051 
 5949463366461232896   -1756.0   -2004.6   -1570.6   2.2497   1.9551   2.5980    87.36    76.67    97.77     6.370     0.059     1.978     0.104    87.47     6.49   0.873 
  987303343721612160    3818.2    3430.5    4271.9   2.2573   1.9774   2.6101    38.32    34.23    42.63     6.699     0.027     1.204     0.058   -38.12     2.63   0.662 
 3089711447388931584    -133.1    -135.3    -131.1   2.2644   2.2269   2.3053    63.52    62.42    64.57   111.871     0.053   381.132     0.087    61.46     0.67   0.505 
 5715643869370885120   -3130.7   -4549.0   -2360.3   2.2700   0.6782   4.6166    43.99    31.00    57.39     7.149     0.407     0.729     0.838    43.72     8.19   1.153 
 5292338661539513600   -2084.2   -2107.4   -2061.5   2.2765   2.1876   2.3652    42.71    42.29    43.14    10.993     0.025     2.278     0.086    42.56     0.26   0.997 
 2950539766674532224   -2910.9   -3026.5   -2796.7   2.2783   2.1089   2.4571    32.23    31.00    33.54    10.424     0.037     1.447     0.082    32.25     0.77   0.836 
 5608562809896153728   -1091.3   -1100.1   -1082.4   2.2839   2.2465   2.3225    59.96    59.52    60.39    14.937     0.037     6.449     0.076    59.91     0.26   1.472 
 3197490623728850560   -1954.7   -2153.8   -1789.0   2.2899   2.0982   2.5220    40.88    37.11    44.69    12.252     0.037     3.086     0.074    40.57     2.33   0.600 
 4430238051199001216     167.4     166.4     168.4   2.3001   2.2765   2.3246    67.70    67.46    67.96    84.641     0.256   234.602     0.480   -66.41     0.15   1.083 
 6803319151387792384    3867.6    3752.3    3984.3   2.3075   1.8846   2.7968    17.77    17.37    18.16    14.354     0.176     2.206     0.337   -17.30     0.24   1.047 
 1134618591670426112     726.4     721.7     731.6   2.3201   2.3002   2.3413    63.94    63.50    64.34    21.031     0.019    13.860     0.057   -63.81     0.26   0.801 
 5076269164798852864    -478.9    -487.0    -471.1   2.3249   2.2255   2.4271    50.47    50.06    50.89    40.288     0.364    40.474     1.040    50.21     0.24   1.038 
 3274130814728561792   -2370.7   -2456.8   -2288.4   2.3427   2.2329   2.4641    19.35    18.67    20.04    21.350     0.049     3.870     0.119    19.15     0.39   0.785 
 4379153881979473024    3389.5    3259.5    3527.1   2.3430   1.8158   2.9032    50.51    48.90    52.07     5.722     0.093     1.110     0.165   -50.17     0.96   0.929 
 1677139412888916608    1722.7    1650.0    1806.7   2.3549   2.0324   2.6991    52.43    50.24    54.49    10.848     0.138     2.546     0.294   -52.04     1.31   0.888 
 3054168531436586752   -7455.7   -8563.5   -6533.4   2.3564   1.3273   3.6102    32.82    28.71    37.36     3.984     0.055     0.618     0.118    32.98     2.59   2.631 
 2648914040357320576    1466.8    1445.1    1489.4   2.3578   2.3173   2.3983    13.31    13.11    13.51    49.846     0.057    16.398     0.143   -13.14     0.13   0.925 
 3744785116413994624    5075.8    4933.6    5223.9   2.3684   1.4974   3.4179    48.82    47.83    49.73     4.059     0.055     0.733     0.094   -45.02     0.62   0.943 
  335707086377960448    3815.2    3705.7    3922.9   2.3777   1.9477   2.7894    68.28    66.64    70.01     3.756     0.036     0.983     0.076   -68.19     1.01   0.859 
 5699480219513525376   -1053.6   -1389.5    -820.0   2.3872   1.3605   4.1166   102.48    79.72   125.26     9.130     0.838     4.324     1.604   102.47    14.18   0.831 
 3007264602341854720   -2875.3   -3337.6   -2534.6   2.3899   0.5928   6.1034    55.60    54.95    56.28     6.103     0.507     0.488     0.834    55.64     0.41   1.047 
  487182680172457984    3374.7    3128.8    3676.2   2.3941   1.7894   2.9814    54.03    49.89    58.12     5.358     0.078     0.973     0.166   -54.02     2.51   0.840 
 3101910455887204352    -429.3    -456.1    -403.0   2.4094   2.0764   2.7866    82.36    79.57    85.06    27.667     0.867    32.397     2.234    82.15     1.73   0.771 
 4234960284989103744     186.6     182.6     190.7   2.4181   2.3330   2.5112   119.70   117.63   121.73    43.539     0.373   116.926     0.854  -118.99     1.21   0.554 
 5715516291658573952   -2933.2   -3480.5   -2553.0   2.4300   0.6335   5.3448    45.57    44.82    46.31     7.315     0.690     0.526     1.411    45.50     0.46   0.774 
 1392610405193517952     699.9     656.3     748.7   2.4322   2.2722   2.6113    65.02    60.85    69.34    21.455     0.055    15.526     0.170   -64.87     2.58   0.783 
 5875171186871144704   -1904.2   -1976.1   -1834.7   2.4346   2.3297   2.5483    85.48    82.47    88.67     6.005     0.020     1.751     0.039    85.54     1.86   0.687 
 3113713133394771840   -1819.1   -2085.6   -1596.4   2.4347   0.6739   4.8953    65.43    65.03    65.87     8.206     0.641     1.755     1.515    65.45     0.27   0.809 
 2272191085754928768     334.3     333.0     335.5   2.4406   2.4286   2.4521    76.76    76.49    77.05    37.942     0.028    56.690     0.081   -76.43     0.17   0.997 
 6806292265191033472   -4580.9   -4713.7   -4453.1   2.4416   2.3331   2.5556    18.84    18.33    19.34    11.427     0.046     2.363     0.090    18.38     0.31   0.853 
 6040328381745884032     874.6     764.7    1013.7   2.4463   1.7331   3.2869    52.40    45.78    58.86    21.304     0.739    12.096     1.785   -52.52     4.02   0.846 
  498897976562463488     669.4     592.2     760.1   2.4465   1.8430   3.1905    70.62    63.60    77.27    20.707     0.980    15.239     2.197   -70.41     4.01   0.893 
 2892428240682954496    2448.2    2382.1    2518.5   2.4504   2.3544   2.5511    42.46    41.29    43.64     9.415     0.023     2.186     0.052   -42.31     0.69   0.700 
  951361682999861504    1974.9    1947.9    2003.1   2.4525   2.2616   2.6445    77.20    76.85    77.56     6.414     0.053     1.760     0.095   -77.18     0.22   1.457 
 2928862620064679296   -4662.2   -4810.6   -4520.1   2.4588   2.2208   2.7070    55.90    54.18    57.57     3.757     0.020     0.407     0.030    55.68     1.04   0.881 
 1022806295008257536   -3742.0   -3820.4   -3668.8   2.4598   2.2624   2.6642    30.24    29.67    30.84     8.705     0.033     2.195     0.064    29.56     0.37   0.732 
  990996117947031680   -1849.0   -3529.7   -1243.5   2.4691   1.4740   4.9611    35.67    18.67    53.23    14.837     0.452     4.147     0.918    35.97    10.94   1.066 
 3601118907040668928   -5573.2   -6451.3   -4834.3   2.4715   0.6367   5.9383    16.37    14.66    18.09    11.060     0.702     1.012     1.038    14.91     1.11   1.026 
 5690183986131824768    -979.0   -1139.8    -850.8   2.4723   2.0485   3.0175    26.27    22.68    30.00    37.814     0.917    19.689     1.975    26.29     2.30   1.104 
 2089889682751105536    1039.9    1024.4    1057.2   2.4727   2.4269   2.5208    46.42    45.67    47.11    20.234     0.031     9.906     0.067   -46.35     0.45   0.602 
 5715953794212760704   -1969.2   -2236.5   -1743.5   2.4769   1.0191   4.2359    42.39    40.36    44.20    11.751     0.833     2.834     1.550    42.32     1.14   0.770 
 4861260387542051584   -1397.4   -1408.4   -1387.3   2.4800   2.4346   2.5252    55.96    55.56    56.35    12.519     0.024     4.728     0.051    55.64     0.25   0.828 
 4544892615483397120   -2772.7   -2819.2   -2728.8   2.4823   2.3649   2.6082    34.29    33.78    34.81    10.299     0.031     2.310     0.082    34.07     0.32   0.899 
 3266255871932004736   -2765.1   -2864.1   -2665.8   2.4826   2.3358   2.6390    37.86    36.61    39.20     9.389     0.037     2.468     0.090    37.28     0.80   0.832 
 4589893977142742912    2859.9    2755.7    2975.4   2.4870   2.3951   2.5798    69.45    66.80    72.03     4.931     0.015     1.331     0.035   -68.96     1.56   0.842 
  405444436003523456    1316.9    1295.3    1340.1   2.4890   2.4290   2.5502    37.62    36.99    38.24    19.717     0.038     7.659     0.104   -37.56     0.39   0.803 
  851876049851979392    5879.9    5407.2    6414.2   2.4907   2.1591   2.8996    27.23    25.10    29.47     6.260     0.037     1.777     0.059   -25.31     1.45   0.841 
 2752746111688997248    1037.2     991.1    1089.7   2.4933   2.3777   2.6196    15.66    14.89    16.39    59.624     0.095    29.415     0.230   -15.42     0.47   0.547 
 3392900434423751168   -2924.5  -20005.0   13892.1   2.5149   0.5668  26.9552    13.79     1.65    34.81    17.996     0.840     2.057     1.729    12.66    13.57   0.868 
 3157630582742126976   -1380.7   -1468.6   -1299.0   2.5265   2.2141   2.8391    46.68    44.04    49.42    15.156     0.215     5.634     0.544    46.67     1.64   0.590 
 6444489133617357824    4835.6    4753.8    4922.2   2.5396   2.2707   2.8021    28.58    28.12    29.03     7.122     0.033     1.436     0.069   -27.93     0.29   1.086 
 4139554007476872448    2974.3    2850.7    3109.0   2.5439   2.1435   2.9676    76.03    73.07    79.00     4.323     0.050     0.534     0.127   -76.11     1.85   1.107 
 4592738722961487616     317.5     289.2     352.1   2.5503   2.3157   2.8367   209.19   188.56   229.94    14.711     0.075    24.658     0.298  -208.83    12.36      NA 
  776420926228023808    3867.1    3433.5    4432.8   2.5545   2.3022   2.8003    46.82    41.06    52.60     5.470     0.027     1.702     0.050   -45.04     3.60   0.749 
  489354627948864128    -128.9    -135.3    -123.0   2.5613   2.3418   2.8125   333.79   325.25   341.94    22.668     0.580    94.450     1.016   333.00     4.99      NA 
 1369039177997222016    1459.2    1085.4    2228.8   2.5688   1.8946   3.9629    48.13    31.52    64.69    13.919     0.022     5.051     0.063   -48.21     9.98   0.469 
 3012028167748284800   -1242.9   -1268.8   -1218.9   2.5724   2.4325   2.7233    65.47    64.24    66.62    12.014     0.065     5.152     0.103    65.40     0.72   0.796 
  273659171323222272    4845.6    4402.0    5378.8   2.5800   1.6997   3.4677    19.80    17.96    21.75    10.176     0.178     1.359     0.358   -19.92     1.16   1.153 
 1831413504299431296     823.1     739.8     921.1   2.5812   2.0452   3.2185    56.46    51.14    61.74    21.078     0.842    13.696     1.910   -56.30     3.21      NA 
 3079502134032137728   -2460.3  -14048.0   10001.4   2.5830   0.5261  28.7643    23.68     3.27    53.43    14.014     1.231     1.070     1.783    22.55    18.83   1.048 
 5552277469637323136   -4018.8   -5612.6   -3163.9   2.5976   2.2103   3.0748    29.23    21.12    37.22     8.362     0.042     1.769     0.118    28.75     5.03   0.891 
 4135077899971378688    4182.5    4031.3    4341.9   2.6120   2.3339   2.9314    25.17    24.27    26.06     9.273     0.046     0.892     0.111   -25.29     0.55   0.815 
  246523293065990400    1582.0    1486.7    1690.3   2.6222   1.4982   3.8662    58.63    57.24    60.04    10.554     0.377     3.603     1.268   -58.67     0.84   0.823 
 2145104652732576640    4476.4    4309.6    4655.0   2.6253   2.3772   2.8640    31.94    30.75    33.16     6.881     0.023     1.474     0.062   -31.34     0.72   0.844 
 1799629539413684992    3402.8    3332.6    3480.1   2.6415   2.1095   3.2383    84.11    82.83    85.35     3.426     0.032     0.363     0.080   -83.31     0.77   0.953 
 4795596831576255488    -769.2    -813.7    -727.9   2.6656   2.5221   2.8193    31.13    29.41    32.93    40.613     0.023    28.953     0.054    30.93     1.08   0.674 
 1975016045079267712    1161.9    1070.9    1264.1   2.6702   1.7691   3.6398   101.36    99.07   103.72     8.308     0.404     3.826     1.042  -101.28     1.39   0.932 
 4072939064715503232    1386.1    1349.2    1423.5   2.6811   2.5962   2.7687    33.67    32.78    34.60    20.915     0.042     8.548     0.103   -33.64     0.55   0.464 
 4251332489857183744    1757.5    1656.4    1871.2   2.6891   1.9474   3.5004    56.71    55.81    57.65     9.819     0.353     2.791     0.939   -56.65     0.54   0.882 
 1444023946865108096   -4181.8   -4280.8   -4090.2   2.6895   2.4562   2.9252    38.98    38.16    39.79     6.127     0.030     1.039     0.066    36.59     0.54   0.823 
 2894448455860985088    -480.6    -488.0    -474.0   2.6897   2.6067   2.7792    85.60    84.83    86.36    23.708     0.165    27.551     0.367    85.41     0.47   0.845 
 4585184356525921792    2144.5    2125.1    2163.9   2.7376   2.6722   2.7987    33.30    33.02    33.56    13.695     0.033     3.434     0.066   -33.19     0.16   1.200 
 3352181090740564864   -1478.7   -1780.9   -1246.5   2.7410   1.0615   4.9368    81.50    72.30    90.50     8.128     0.726     2.890     1.772    81.70     5.57   0.901 
 6703774178976166400   -3916.4   -4038.4   -3795.1   2.7539   2.3831   3.1481    49.32    47.87    50.78     5.065     0.032     0.877     0.085    49.24     0.88   1.171 
 5058819502950551552   -3927.2   -4025.8   -3831.3   2.7555   2.5262   2.9812    67.03    65.63    68.49     3.767     0.026     1.175     0.029    64.45     0.91   1.004 
 6762818400061412480    1218.6     919.6    1784.3   2.7685   1.9968   4.1873    28.95    19.56    38.06    27.722     1.057    13.274     1.578   -28.88     5.61      NA 
 1689785308437026176    4132.5    3869.9    4420.6   2.7743   2.2454   3.3166    52.49    49.16    55.97     4.554     0.027     0.716     0.081   -50.92     2.14   0.837 
 3240717962031497728   -1232.0   -1329.3   -1156.4   2.7777   2.5476   3.0451    88.76    82.34    94.42     8.941     0.054     4.138     0.103    88.68     3.63   0.875 
 5750209796225770112   -2164.3   -3390.2   -1567.5   2.7838   1.2459   5.1676    61.79    39.68    84.43     7.368     0.357     2.314     0.751    61.10    13.37   0.944 
 1642029017317454336    1111.9    1098.4    1125.6   2.7885   2.7411   2.8353    66.56    65.80    67.31    13.215     0.036     6.971     0.090   -66.35     0.46   0.801 
 4594204990435312256    5077.7    4985.1    5179.0   2.7918   2.4240   3.1745    45.41    44.68    46.17     4.275     0.023     0.957     0.055   -44.31     0.47   1.443 
 6727594544340836736   -2148.8   -2323.6   -1984.1   2.7925   2.4259   3.2155    99.27    91.88   107.32     4.586     0.039     0.913     0.098    99.37     4.63   0.915 
 1872046574983507456      18.8      18.7      18.8   2.7930   2.7887   2.7971   109.62   109.47   109.76   285.975     0.101  5282.309     0.328   -65.94     0.14   0.688 
 1872046574983497216      19.1      19.1      19.1   2.7938   2.7900   2.7975   107.28   107.15   107.42   286.175     0.059  5178.445     0.126   -64.43     0.13   0.629 
 1000434776732571264    5522.3    5166.3    5918.1   2.7978   1.9763   3.5803    44.65    41.77    47.47     3.978     0.068     1.451     0.133   -44.32     1.71   1.313 
 5710743620927349888   -2294.9   -2795.2   -1954.6   2.7984   1.2751   4.8234    42.12    35.54    48.25    10.124     0.602     2.603     1.300    42.10     3.80   1.100 
 5939747768155606144   -1069.1   -1088.6   -1049.1   2.8064   2.7225   2.8847    88.95    87.52    90.53    10.278     0.039     5.528     0.088    88.97     0.88   0.650 
 2739689239311660672      62.2      62.1      62.4   2.8065   2.7980   2.8152    81.61    81.37    81.85   169.387     0.059  1386.962     0.132   -71.79     0.17   0.447 
 3014940705331946496   -3844.7   -3998.7   -3688.3   2.8276   1.6526   4.0969   114.30   111.26   117.30     2.229     0.041     0.800     0.079   113.85     1.83   1.012 
 4596367008252311936    5516.9    4789.9    6467.2   2.8361   2.3573   3.0636    28.31    24.27    32.55     6.321     0.013     1.810     0.030   -27.54     2.65   0.684 
  560130775546153344     711.7     704.1     719.2   2.8391   2.8082   2.8711    23.02    22.77    23.27    58.851     0.025    47.611     0.054   -22.70     0.15   0.889 
 5884935777784511488   -1499.7   -1523.4   -1474.9   2.8477   2.6711   3.0160    95.50    94.44    96.58     6.826     0.051     2.654     0.118    95.54     0.65   0.985 
 4127420626087054976    1330.1    1287.1    1373.6   2.8553   2.7176   2.9951    20.63    20.00    21.25    35.458     0.298    15.668     0.490   -20.54     0.38   1.631 
 3130595206723798400   -1791.1   -1829.9   -1753.6   2.8678   2.7012   3.0335    36.16    35.51    36.85    15.074     0.091     4.902     0.163    36.16     0.41   0.944 
 6353376831270492800   -1137.3   -1148.7   -1125.8   2.8744   2.8357   2.9106    26.67    26.42    26.95    32.112     0.038    16.325     0.096    26.51     0.16   1.685 
 4038775795332732928     852.5     797.9     910.8   2.8824   2.3701   3.4961    81.75    79.54    84.03    14.022     0.527     9.829     1.104   -81.71     1.38   0.839 
 4513153391334819328    1076.6    1059.1    1095.5   2.8943   2.8318   2.9592    56.82    55.89    57.76    15.968     0.039     8.803     0.100   -56.76     0.55   0.751 
 3108332084830300032   -2415.8   -2991.9   -1977.0   2.8982   0.8963   6.2423    48.07    41.40    55.40     8.437     0.752     1.856     1.488    48.13     4.47   0.830 
 6076453244287063936   -2209.3   -2387.5   -2050.9   2.9014   1.9916   3.9207    42.48    41.27    43.74    10.434     0.458     2.660     0.861    42.39     0.76   0.925 
 4273956114130899584    5091.9    4970.6    5219.9   2.9041   2.3323   3.5570    32.90    32.42    33.38     5.828     0.071     0.263     0.109   -33.02     0.29   0.910 
 4192461721029923200     320.2     318.3     322.0   2.9097   2.8810   2.9377   222.76   222.35   223.19    13.699     0.044    25.179     0.100  -222.58     0.27   1.054 
 5957565938193665408    1912.0    1597.2    2370.8   2.9103   1.8958   4.3083    48.44    40.08    56.77    10.513     0.527     3.418     0.909   -48.67     5.17   0.823 
 5686281956804350080   -2030.3   -2303.4   -1795.1   2.9139   1.6145   4.4503    47.60    44.72    50.64    10.128     0.633     2.527     1.184    47.33     1.80   1.017 
 2818377919256477568   -1307.0   -2286.5    -896.1   2.9152   1.9834   5.2165    34.91    19.91    50.94    21.408     0.050     9.514     0.096    34.97     9.50   0.847 
 4797433668830237824   -2344.4   -2369.0   -2322.9   2.9181   2.7946   3.0424    35.02    34.71    35.33    11.936     0.032     3.198     0.102    34.70     0.18   1.416 
 4073427630170796544   -2587.2   -5270.0   -1713.5   2.9217   1.6237   6.1094    17.63     8.60    26.50    21.344     0.707     4.795     1.561    17.60     5.52   0.905 
 3129765728281334016    3585.2    3511.1    3664.9   2.9291   2.7518   3.1042    14.36    14.06    14.67    18.944     0.047     3.462     0.095   -14.38     0.19   1.165 
 5288019088374333056   -2347.5   -2399.7   -2300.1   2.9296   2.8091   3.0557    58.67    57.46    59.84     7.109     0.024     2.140     0.059    58.39     0.73   0.845 
 1549775731138150400    2038.6    1979.0    2103.3   2.9387   2.8280   3.0634    22.46    21.78    23.13    21.421     0.062     6.389     0.102   -22.08     0.42   0.561 
 1472249887819329408    5027.7    4704.2    5387.9   2.9418   2.6298   3.2570    39.00    36.64    41.51     5.130     0.035     1.090     0.060   -35.77     1.57   0.923 
  974887555341533440    -188.0    -188.8    -187.2   2.9438   2.9229   2.9646    86.33    86.10    86.56    59.316     0.122   188.815     0.212    85.01     0.14   1.199 
  473334915336067968   -4528.2   -4696.3   -4374.1   2.9492   2.6531   3.2694    33.22    32.08    34.32     6.497     0.048     0.571     0.087    33.24     0.68   1.427 
 2932002447313866240   -5971.8   -6426.1   -5589.7   2.9507   2.5537   3.3592    33.26    30.94    35.50     4.931     0.033     0.978     0.064    33.09     1.40   0.854 
  955478151454989952   -1555.2   -1804.7   -1362.1   2.9674   1.8710   4.4129    87.00    79.49    94.76     7.215     0.453     2.912     0.950    87.14     4.80   0.969 
 3200090904305666560   -1685.7   -1845.6   -1548.8   2.9706   2.7394   3.2464    39.31    35.89    42.79    14.758     0.036     5.579     0.062    39.17     2.13   0.625 
 6362905366539783296   -5767.8   -6160.9   -5440.7   2.9744   2.7513   3.2028    22.25    20.88    23.55     7.713     0.022     2.182     0.054    21.46     0.84   0.812 
 4197778989326117504    4172.0    4008.9    4358.0   2.9873   2.7060   3.2709    43.80    41.96    45.57     5.344     0.021     0.812     0.057   -43.90     1.09   0.826 
 1235090314948692864     892.8     863.2     924.8   2.9939   2.8881   3.1028    97.96    94.57   101.37    11.183     0.022     7.636     0.058   -97.71     2.05   0.555 
 4465724715969353472    2023.8    2010.7    2038.0   2.9978   2.9457   3.0535    38.07    37.86    38.28    12.706     0.030     3.578     0.053   -37.80     0.13   1.688 
 6680179655873516928   -1675.3   -1708.8   -1641.8   2.9993   2.8203   3.1893    83.52    82.75    84.33     6.997     0.074     2.115     0.111    83.29     0.49   0.939 
 1650275491964364928    2867.9    2776.9    2961.1   3.0085   2.8765   3.1504    33.28    32.23    34.38    10.280     0.017     1.944     0.043   -32.86     0.66   0.613 
  145421309108301184     285.7     284.2     287.2   3.0162   2.9981   3.0340    37.04    36.84    37.25    88.991     0.049   186.897     0.139   -35.68     0.12   0.801 
 3088752909471454720    -629.0    -721.9    -557.7   3.0424   2.6531   3.5619    72.03    63.44    80.42    21.531     0.592    21.686     0.843    71.55     5.34   1.153 
 4480519920542415872   -1424.0   -1736.7   -1194.9   3.0551   2.1994   4.0860    48.38    40.26    56.40    14.208     0.685     6.307     1.404    48.56     5.06   0.901 
 4318931053207754880    1376.6    1219.1    1571.3   3.0594   2.5261   3.6794    31.74    28.09    35.56    22.309     0.576    10.134     1.187   -31.65     2.28   0.843 
 3351127415001378688   -5369.9   -5637.5   -5129.0   3.0638   1.1534   4.9833   104.21   103.89   104.55     1.743     0.049     0.133     0.117   105.13     0.19   1.071 
 5970956070030449792     687.4     680.7     694.6   3.0708   3.0378   3.1058    19.73    19.51    19.93    70.401     0.047    63.469     0.098   -19.26     0.13   0.812 
 3429568910990201728   -3553.3   -3671.0   -3434.1   3.0749   2.5046   3.6424    82.50    80.34    84.85     3.329     0.036     0.542     0.089    83.01     1.36   0.924 
 3331352694080146048   -1643.1   -1744.8   -1551.8   3.0796   2.5031   3.7013    35.58    34.61    36.51    16.695     0.550     6.316     1.053    35.55     0.61   1.066 
 3123545855420799360   -5645.5   -5923.1   -5392.3   3.0994   2.1230   4.1439    55.27    52.94    57.63     3.126     0.036     0.701     0.073    55.63     1.41   1.212 
 5731001366744412672   -3975.0   -4127.2   -3836.2   3.1017   2.2794   3.9091   106.81   105.76   107.91     2.311     0.051     0.455     0.083   105.65     0.66   1.167 
 3844772023784477824    -622.1    -628.1    -616.4   3.1059   3.0464   3.1682   131.80   130.90   132.68    11.922     0.050    12.366     0.093   131.63     0.55   0.792 
 4155413814250528128    1448.6    1371.3    1534.9   3.1137   2.7879   3.4530    41.09    38.94    43.18    16.393     0.202     7.447     0.462   -41.01     1.33   2.197 
 4481120150802926976    3653.3    3536.4    3769.7   3.1188   2.4303   3.8283   124.97   122.07   127.73     2.143     0.032     0.761     0.085  -124.71     1.70   1.264 
 5719525007970786304   -1127.8   -1279.8   -1005.1   3.1389   2.5022   3.8653    57.94    51.91    63.90    14.955     0.533     8.306     1.201    57.87     3.66   0.912 
 6771397236461601664   -4539.4   -4752.9   -4351.7   3.1423   2.4464   3.8096    46.21    44.29    48.08     4.665     0.048     1.039     0.136    46.08     1.16   1.264 
 3793467471202249472     104.8     104.0     105.6   3.1475   3.1077   3.1883   419.30   417.05   421.33    22.206     0.079   139.256     0.128  -418.16     1.28   0.331 
 5619121248264726272    -408.6    -414.3    -403.1   3.1676   3.0926   3.2464    61.72    61.06    62.33    38.506     0.231    61.213     0.529    61.25     0.39   1.905 
 5264749303461634816    -249.6    -250.8    -248.4   3.1680   3.1505   3.1857    38.03    37.84    38.23    97.927     0.072   244.288     0.202    36.15     0.13   0.916 
 4819591920506512768    -514.8    -520.9    -508.9   3.1712   3.1336   3.2109    32.64    32.24    33.03    57.239     0.028    71.687     0.069    32.08     0.24   0.674 
 5713234152202129920   -1054.5   -1147.8    -976.4   3.1716   2.6073   3.8838    79.21    78.67    79.74    11.694     0.568     7.175     0.925    79.14     0.32   0.821 
  272374288908137984    1117.6    1100.8    1133.4   3.1783   3.0506   3.3016    78.53    77.98    79.05    11.136     0.090     6.341     0.109   -78.49     0.32   0.860 
 5129126605754957568   -4930.3   -5194.8   -4691.2   3.1842   2.7443   3.6385    22.43    21.32    23.53     9.060     0.069     2.123     0.136    20.86     0.71   1.400 
 1305777986219345792    2360.5    2268.4    2463.4   3.1846   3.0384   3.3358    38.43    36.83    39.99    10.811     0.026     3.265     0.073   -37.99     0.99   0.626 
 6384425282996573184   -4836.7   -4929.0   -4745.8   3.1855   2.9101   3.4494    34.47    33.90    35.04     5.959     0.028     2.133     0.055    32.91     0.37   0.867 
 5922110742647276160    1285.5    1100.9    1539.4   3.1938   2.4499   4.1795    38.25    32.44    44.04    19.899     0.954     9.968     1.783   -38.16     3.52   1.122 
 2883422621974755584   -2143.0   -2193.0   -2095.8   3.1961   3.0971   3.2932    29.59    28.93    30.24    15.420     0.028     4.635     0.077    29.43     0.41   0.896 
 2142891022290607232    2727.8    2149.6    3634.1   3.2082   1.0909   6.3303    59.90    46.38    73.86     6.015     0.422     0.994     1.098   -59.39     8.61   0.891 
 4330690742322011520      86.4      86.1      86.6   3.2112   3.1775   3.2479    32.48    32.12    32.82   232.239     0.063  1187.513     0.155   -21.61     0.33   0.383 
 4107217679743787264   -7496.8   -8179.9   -6888.0   3.2139   1.6570   4.9441    38.81    35.66    42.24     3.335     0.045     0.268     0.108    39.66     1.97   1.023 
  468011595430210944    1564.5    1234.6    2102.2   3.2193   2.5289   4.3776    17.48    12.90    22.14    35.580     0.310    14.967     0.360   -17.39     2.73   0.766 
  345086466021399424   -1085.1   -1268.9    -950.2   3.2335   2.2743   4.4470    43.06    37.98    47.99    20.857     1.133    12.456     3.231    42.95     3.11   0.933 
 1100023420375408000    6464.8    6195.6    6760.1   3.2387   2.8491   3.6554    23.89    22.85    24.89     6.361     0.036     1.266     0.066   -23.52     0.61   1.313 
 6412595290592307840      17.5      17.4      17.6   3.2547   3.2464   3.2626    90.75    90.55    90.94   274.834     0.249  4708.234     0.579   -40.50     0.23   0.807 
  419647338799667200     947.2     850.0    1065.4   3.2557   2.5975   4.1509    96.32    91.32   102.08    10.714     0.652     7.573     0.964   -96.27     3.20   0.836 
 6760411633532234624     984.3     941.2    1030.9   3.2589   3.1143   3.4179    36.33    34.68    38.01    27.241     0.056    18.567     0.105   -36.19     1.01   0.533 
 3082317193037072256    -151.7    -155.3    -148.3   3.2661   3.1536   3.3777   110.19   107.99   112.39    57.463     0.441   251.708     0.685   108.26     1.34   0.843 
 4489676137969788160    4490.1    4243.3    4753.3   3.2687   2.8074   3.7626    42.43    40.13    44.89     5.141     0.024     0.274     0.088   -42.22     1.46   0.702 
 2899039432302133632   -1997.8   -2103.8   -1901.6   3.2743   3.1146   3.4501     9.09     8.62     9.56    53.098     0.027    17.967     0.057     8.93     0.29   0.608 
 6553614253923452800      -2.2      -2.3      -2.2   3.2776   3.2767   3.2785   107.75   107.72   107.78   304.248     0.045  6895.550     0.113     8.17     0.14   0.521 
 3002530822531928576   -1385.7   -1562.8   -1251.3   3.2834   2.0068   4.9841    74.84    73.79    75.92     9.400     0.626     4.600     1.288    74.81     0.66   0.955 
 4816724011927324032   -3385.2   -3497.2   -3285.2   3.2939   2.7493   3.8680   147.20   143.36   151.11     1.971     0.020     0.725     0.047   144.92     2.33   1.185 
 3138382807062940288   -3164.8   -3234.5   -3095.5   3.3200   3.0028   3.6390    53.25    52.24    54.23     5.802     0.041     1.720     0.091    53.24     0.58   0.932 
 6683306151547010688    -980.9   -1037.1    -930.7   3.3213   3.1463   3.5251    16.50    15.57    17.42    59.258     0.070    40.576     0.156    16.16     0.57   0.415 
 5218707215391710592    -527.3    -531.6    -522.7   3.3217   3.2904   3.3519    99.54    98.73   100.39    18.599     0.021    24.337     0.051    99.34     0.51   0.619 
 4097041974504457728    5304.9    4425.9    6548.1   3.3293   2.7120   4.1299    27.37    22.17    32.80     6.712     0.044     1.008     0.118   -27.74     3.25   0.822 
 3682200399165375360   -1266.7   -1288.5   -1245.5   3.3307   3.2625   3.3993    43.36    42.68    44.08    17.795     0.050     9.861     0.082    43.07     0.43   0.785 
 3382350929591919360    3069.3    2721.7    3527.4   3.3363   1.4679   5.5516    27.33    26.02    28.59    11.635     0.838     2.518     1.502   -27.36     0.78   0.813 
  575472948481456256    1043.8    1035.5    1052.5   3.3384   3.3062   3.3712    39.98    39.65    40.30    23.370     0.025    15.666     0.060   -39.81     0.19   0.960 
 4271147583481578240    3267.6    3105.2    3459.2   3.3391   3.0662   3.6246    30.54    28.87    32.18     9.780     0.045     2.074     0.116   -30.56     1.02      NA 
 3448457932341125248   14895.2   12969.6   17549.2   3.3457   2.8821   3.8381     4.41     3.71     5.09    14.455     0.037     0.766     0.081    -4.80     0.38   0.948 
  483080466707859072    1469.0    1334.6    1623.4   3.3461   2.4999   4.2040    70.97    67.44    74.33     9.379     0.483     4.708     1.076   -70.90     2.12   0.834 
 4716158250340258944   -1062.8   -1069.7   -1055.8   3.3676   3.3383   3.3973    35.75    35.52    35.98    25.667     0.025    16.588     0.060    35.50     0.14   0.924 
 4434610087386392064    1758.0    1655.7    1873.0   3.3701   2.8287   3.9628    92.85    88.18    97.40     5.998     0.141     2.532     0.278   -92.71     2.77   1.046 
 4362624885022955264    3898.2    3736.0    4059.5   3.3764   2.8635   3.9113    65.20    63.20    67.26     3.850     0.064     1.183     0.119   -65.17     1.22   1.154 
 2341662319204156928   -2182.8   -2278.4   -2098.1   3.3808   3.2294   3.5511    17.99    17.24    18.72    24.953     0.077     7.575     0.172    17.60     0.46   1.112 
 1456633146213871360    6264.6    5972.8    6594.3   3.3882   3.0517   3.7409    33.74    32.20    35.22     4.840     0.028     0.865     0.068   -29.48     1.02   0.970 
 4325126732449906560   -3199.2   -4441.2   -2509.7   3.3916   1.6027   5.6364    69.15    49.90    87.10     4.425     0.195     1.553     0.491    69.08    11.13   1.045 
 2940931684311370752   -2836.8   -5120.6   -1821.0   3.3923   1.2358   9.9788    62.74    36.03    93.71     5.533     0.707     0.882     0.546    62.37    17.03      NA 
 3382524686789358848   -3181.7   -3335.4   -3041.6   3.3925   2.7975   4.0225    74.28    71.11    77.33     4.135     0.044     0.845     0.104    74.53     1.95   0.933 
 5553110654636730496    -538.7    -572.6    -509.7   3.3951   3.2063   3.6142    33.93    31.85    35.92    52.642     0.023    67.523     0.067    33.41     1.26   0.542 
 2930546659556295936   -2026.3   -2255.1   -1840.6   3.4016   1.7271   5.7948    47.52    46.90    48.18    10.133     0.620     3.582     1.302    47.49     0.40   1.062 
 5832501373962491264   -4732.2   -5070.8   -4428.6   3.4079   2.9156   3.9654    40.08    37.53    42.76     5.151     0.035     0.343     0.072    40.11     1.54   0.908 
 3141323549692679680   -1016.9   -1030.9   -1002.4   3.4099   3.3136   3.5073   117.53   116.23   118.91     8.175     0.041     5.487     0.083   117.52     0.82   0.850 
  276785357764183680    4409.7    4304.1    4516.1   3.4099   2.9856   3.8651    49.32    48.32    50.30     4.489     0.038     0.946     0.082   -49.53     0.59   0.965 
 4545222606409964672     291.7     279.5     305.3   3.4172   3.2678   3.5847   290.04   278.25   301.64    11.553     0.081    27.423     0.227  -289.50     7.29   0.454 
   60186343087140096    -451.7    -455.6    -447.9   3.4186   3.3802   3.4576    45.64    45.25    46.02    46.822     0.061    72.272     0.155    45.04     0.24   0.783 
 2171978366199133952    5705.4    5615.1    5800.9   3.4236   2.8528   3.9461    41.26    40.73    41.75     4.170     0.028     0.443     0.073   -40.71     0.31   1.326 
 4114794483086729984   -1244.8   -1700.5    -974.8   3.4371   2.2670   5.2028    58.06    43.09    72.49    13.580     0.746     7.658     1.657    57.85     8.78   0.688 
 4064547866858782208   -2304.9   -2872.7   -1910.0   3.4461   2.4308   4.9217    14.68    11.78    17.56    28.748     0.875     8.677     1.976    14.68     1.75   0.722 
 5583660692592205440   -4211.3   -4262.7   -4162.5   3.4475   3.2132   3.6545    35.21    34.85    35.53     6.613     0.027     1.073     0.061    34.88     0.21   1.051 
 3442201578037075840   -3339.8   -3527.9   -3172.4   3.4488   3.0545   3.8635    60.81    57.75    63.94     4.803     0.041     0.989     0.083    61.15     1.86   0.911 
 5969867862765676160    1194.4    1170.4    1218.2   3.4507   3.3645   3.5361    51.56    50.57    52.53    15.856     0.052     9.293     0.099   -51.50     0.59   0.693 
 6381244331433528448   -3521.2   -3956.0   -3147.6   3.4679   2.7289   4.4444    76.12    67.83    84.94     3.676     0.017     0.180     0.034    74.50     5.41   0.818 
  385334230892516480     -15.6     -15.9     -15.3   3.4693   3.4657   3.4728    50.65    50.60    50.70   280.719     0.043  2920.716     0.061    11.51     0.14   0.429 
 2062121211665012992   10509.2    7034.2   19327.5   3.4857   1.7962   8.0635    30.34    16.98    45.04     3.115     0.016     0.154     0.037   -29.08     9.17   0.889 
 2025919447734209280    7861.5    7679.4    8048.4   3.5006   3.0021   4.0336    22.88    22.38    23.38     5.475     0.027     0.091     0.063   -22.44     0.31   1.125 
 2966790170574625408    -665.4    -669.9    -660.9   3.5025   3.4761   3.5288    38.24    37.99    38.51    38.081     0.031    40.911     0.073    37.90     0.16   1.100 
 6673000841376349696     121.7     120.6     122.7   3.5047   3.4451   3.5628    40.69    40.04    41.39   162.350     0.049   794.461     0.104   -33.46     0.52   0.585 
 4911306239828325632    -303.1    -305.4    -300.6   3.5060   3.4687   3.5410    23.89    23.65    24.14   122.084     0.053   262.826     0.103    21.59     0.16   0.847 
 3722492964837665664    1845.6    1754.2    1942.0   3.5081   3.2939   3.7355    43.01    40.87    45.22    12.350     0.046     4.610     0.091   -42.52     1.31   0.943 
 6758799581980884992    4061.3    2931.4    6438.6   3.5110   1.8052   6.7427    14.58     9.14    20.13    16.557     0.716     2.020     1.555   -14.51     3.34   0.913 
 6713483347684249600   -2683.7   -2989.3   -2432.9   3.5249   2.4987   4.7383    22.39    20.37    24.39    16.253     0.529     4.469     1.088    22.26     1.22   1.011 
  590973206278482176   -1056.1   -1082.6   -1028.3   3.5265   3.4255   3.6337    63.85    62.31    65.51    14.491     0.038    10.033     0.072    63.70     0.95   0.741 
 3542429278452873984   -4834.9   -5219.0   -4495.4   3.5289   3.1263   3.9898    14.82    13.78    15.93    13.807     0.043     1.065     0.089    14.16     0.68   0.622 
  419076181171341440    2096.7    1982.1    2221.3   3.5370   2.9112   4.2240    66.89    66.36    67.39     6.964     0.237     2.440     0.264   -66.79     0.32   1.067 
  837776428133720192    1281.1    1271.1    1291.2   3.5457   3.4895   3.6013    94.85    94.53    95.18     8.057     0.035     5.053     0.056   -94.36     0.20   0.992 
 5719380555334723584   -1613.3   -1724.2   -1517.8   3.5472   2.8434   4.4256    54.19    52.81    55.50    11.161     0.400     4.852     0.846    54.12     0.84   0.784 
 3185424720565159296   -2040.7   -2092.4   -1991.5   3.5515   3.4470   3.6545    31.63    30.84    32.39    15.159     0.038     5.864     0.061    31.44     0.48   0.741 
 3112431961828990976   -3871.4   -4041.0   -3709.9   3.5689   3.1844   3.9762    39.80    38.21    41.45     6.332     0.044     1.225     0.095    39.90     0.98   1.054 
 4520233627713766528    1002.2     987.1    1018.0   3.5730   3.5169   3.6316    32.27    31.78    32.76    30.060     0.041    21.930     0.089   -32.08     0.30   0.618 
 4476824698169086464   -2800.0   -3111.9   -2538.0   3.5782   1.4721   6.1015    26.54    25.44    27.51    13.147     0.752     3.475     1.693    26.50     0.65   0.738 
  814521413608954624    3078.3    2949.4    3216.5   3.5800   3.2632   3.9435    55.08    52.88    57.28     5.794     0.054     1.034     0.074   -54.23     1.39   0.852 
 4136034028390246912    4147.2    3702.5    4656.8   3.5989   1.4137   6.0024    25.16    22.87    27.52     9.366     0.383     1.987     0.981   -25.20     1.40   0.953 
 2058320268687510912   12657.3    8992.9   19713.7   3.6077   2.2689   5.9676    23.57    15.54    32.62     3.353     0.032     0.440     0.071   -22.33     5.76   1.538 
  452898430151491840    1156.3    1066.2    1264.4   3.6114   3.3293   3.9490    78.60    71.93    85.18    10.755     0.033     6.834     0.097   -78.49     4.06   0.570 
 5159273530961537280    -101.2    -102.5     -99.8   3.6122   3.5564   3.6656   105.64   104.15   107.26    86.845     0.118   604.999     0.220   100.32     1.00   0.219 
 1717924216173906176    6908.4    6375.1    7539.2   3.6126   2.7493   4.8318    23.38    21.48    25.23     6.187     0.021     1.169     0.088   -21.84     1.26   0.804 
 4282191078280641536    2482.1    2395.8    2572.3   3.6149   3.0094   4.2390    44.57    44.06    45.12     8.831     0.183     2.689     0.429   -44.57     0.33   0.833 
 2080632520701306880    2555.2    2504.1    2609.3   3.6209   3.4928   3.7519    51.32    50.30    52.33     7.463     0.025     2.408     0.069   -51.11     0.62   0.882 
 5427666174738393344   -1488.4   -1518.0   -1456.4   3.6214   3.3866   3.8720    33.87    33.44    34.31    19.359     0.204     9.762     0.458    33.76     0.26   1.059 
 4247023886053586304     375.1     372.8     377.3   3.6216   3.5969   3.6462    31.77    31.56    31.98    78.653     0.062   149.780     0.112   -30.47     0.13   0.827 
 1865674355344323072    8112.6    7064.4    9431.5   3.6234   2.8279   4.8410    34.43    29.78    39.54     3.532     0.020     0.615     0.030   -33.38     2.94   0.888 
 3837883377278080256   -4371.7   -4826.0   -3997.9   3.6243   1.0181   7.7358    32.49    31.19    33.76     6.937     0.380     1.645     0.832    31.67     0.79   1.019 
 1563012614187619712   -5147.3   -5328.2   -4977.0   3.6309   3.3082   3.9624    37.23    36.06    38.47     5.241     0.025     0.808     0.052    34.37     0.78   0.994 
 6163640122620173056   -1865.0   -1899.4   -1831.0   3.6387   3.5528   3.7295    33.68    33.09    34.29    15.560     0.039     6.576     0.128    33.54     0.36   0.672 
 4043355398699745408   -1870.2   -1960.6   -1786.1   3.6512   3.4729   3.8465    26.77    25.52    28.01    19.472     0.053     7.665     0.122    26.72     0.77   0.497 
 4507127277306256768    2455.6    2296.7    2634.2   3.6525   3.3538   3.9853    64.80    60.38    69.19     6.142     0.022     1.738     0.050   -64.79     2.77   0.690 
 4150570362397250560    2293.1    2224.4    2365.5   3.6556   3.4033   3.9216    71.12    69.15    73.10     5.991     0.045     2.048     0.120   -71.24     1.22   0.840 
 3045611135517363456    -513.0    -532.4    -495.2   3.6568   3.5143   3.8066    81.70    78.82    84.50    23.242     0.114    34.040     0.199    81.40     1.77   0.857 
 5083499553263391232   -3856.7   -3913.9   -3802.4   3.6611   3.4669   3.8607    40.04    39.52    40.50     6.403     0.028     1.977     0.039    38.73     0.32   0.892 
 1811847076402732544    3173.6    2789.9    3663.1   3.6611   3.1713   4.3005    35.59    30.82    40.46     8.667     0.022     1.808     0.046   -35.55     2.99   0.557 
 1975429427091671808    1954.6    1930.5    1977.6   3.6621   3.6044   3.7184    21.08    20.82    21.33    23.663     0.035     9.110     0.072   -20.96     0.15   1.176 
 1667946671047170432    3219.5    3158.2    3281.2   3.6632   3.3825   3.9591    67.52    66.33    68.64     4.535     0.024     1.206     0.057   -65.94     0.70   1.089 
  354077348697687424     274.8     271.8     277.5   3.6643   3.6191   3.7071    40.41    39.96    40.90    83.812     0.065   219.800     0.158   -38.47     0.29   0.610 
 2692702984287116416   -3946.6   -4664.0   -3420.5   3.6646   3.2592   4.1629    11.54     9.79    13.31    21.555     0.035     5.036     0.083    11.35     1.10   0.530 
 4043858738867570560    2697.2    2279.1    3289.3   3.6654   1.4374   6.7214    34.77    30.43    39.11    10.424     0.799     2.540     1.905   -34.82     2.65   0.807 
 1661568850770761600     319.3     316.7     321.9   3.6723   3.6370   3.7075    28.73    28.46    29.01    99.257     0.023   218.681     0.059   -26.75     0.18   0.886 
 2247714685610373760    2319.4    2278.2    2359.3   3.6742   3.5069   3.8558    82.50    81.19    83.88     5.116     0.023     1.469     0.062   -82.14     0.83   0.860 
  271082598963353216    4676.4    4343.4    5066.3   3.6748   3.3782   3.9864    29.80    27.48    32.04     7.001     0.041     1.357     0.081   -30.02     1.38   0.808 
 1923414727429748096    6681.5    6403.3    6978.3   3.7055   3.3750   4.0408    25.20    24.17    26.23     5.875     0.036     1.731     0.055   -24.35     0.64   0.819 
  416135498661278720    1237.8    1131.6    1361.8   3.7069   3.3451   4.1509    50.32    46.52    54.09    15.674     0.552     9.712     0.489   -50.25     2.28   1.060 
 4312194306758941184    6321.1    5861.5    6823.0   3.7077   3.1688   4.2080    32.91    30.48    35.44     4.708     0.035     0.937     0.094   -32.84     1.52   0.861 
 5884048231461123712    -757.1    -809.7    -712.5   3.7102   3.4884   3.9679    63.28    59.16    67.27    20.350     0.037    20.544     0.053    63.13     2.53   0.451 
 5700443391691600640   -2982.2   -5146.5   -2010.0   3.7132   1.5488   7.7591    31.29    18.07    45.36    10.531     0.682     2.607     1.315    31.04     8.20   1.218 
 3474770688701889920   -2199.4   -2270.6   -2126.7   3.7159   3.5699   3.8700    37.52    36.36    38.78    11.864     0.042     3.690     0.067    37.21     0.75   0.659 
 3648660204981464704   -3271.6   -3531.3   -3035.6   3.7189   1.7763   5.9361    39.30    38.56    40.01     7.661     0.356     2.017     0.871    38.35     0.45   0.907 
 4362793767434605824    1650.2    1614.7    1687.4   3.7287   3.6079   3.8584    50.30    49.25    51.35    11.766     0.043     5.380     0.114   -50.26     0.64   0.825 
 1271249541536828416    1350.3    1322.5    1376.9   3.7479   3.6637   3.8337    34.84    34.17    35.60    20.751     0.032    11.727     0.083   -34.57     0.43   0.514 
 1040054235130174080    1162.9     674.9    2771.1   3.7536   2.2330  11.7346    15.88     5.06    26.64    50.897     0.174    32.458     0.375   -15.40     7.19   1.146 
 5093512633858745728    -799.1    -844.5    -756.1   3.7584   3.3492   4.2561    39.24    37.42    41.02    31.035     0.666    30.011     0.614    38.91     1.09   0.988 
 2093977602563479424    2252.8    2213.1    2293.7   3.7649   3.6386   3.8851    64.45    63.34    65.55     6.740     0.022     2.518     0.054   -64.24     0.66   0.843 
 1166471473590868992    4591.6    4470.3    4717.0   3.7680   3.1861   4.4134    50.54    49.41    51.60     4.278     0.040     0.447     0.076   -48.31     0.69   0.857 
 6747620533730231296   -5700.0   -5921.5   -5495.4   3.7683   3.4179   4.1397    32.35    31.22    33.51     5.329     0.042     1.896     0.076    31.90     0.70   0.915 
 1830806569586616704     890.1     806.1     994.5   3.7777   2.8448   4.9361    63.17    61.65    64.60    17.365     1.077    15.187     2.255   -63.01     0.90   0.860 
 6583272171335359360     -17.2     -17.4     -17.1   3.7843   3.7804   3.7880    68.18    68.12    68.25   251.858     0.056  3453.998     0.168    20.56     0.13   0.622 
 2620268184745385728    1848.9    1774.9    1927.9   3.7848   3.6229   3.9543    40.92    39.23    42.60    12.942     0.038     5.793     0.110   -40.56     1.04   0.790 
 1636590381834345088    1437.4    1421.4    1452.7   3.7925   3.7340   3.8529    64.03    63.44    64.68    10.628     0.032     6.150     0.073   -63.76     0.38   0.876 
 1915640389946957312    1376.8    1358.0    1395.8   3.7935   3.7092   3.8787    61.64    60.85    62.42    11.518     0.039     6.478     0.071   -61.48     0.49   0.824 
 2562653436148026880    2054.5    1946.9    2175.2   3.8184   3.5321   4.1502    56.27    53.19    59.29     8.494     0.079     2.848     0.165   -55.48     1.83   0.675 
 1824953907883525376    2755.8    2646.1    2869.0   3.8201   3.6024   4.0441    54.95    52.81    57.12     6.459     0.037     1.668     0.072   -54.89     1.34   0.908 
 5280437616401936512   -5163.7   -5481.9   -4887.5   3.8224   3.6711   3.9884    14.04    13.25    14.84    13.616     0.029     3.170     0.070    13.60     0.50   0.607 
  823773494718931968      68.9      68.8      69.0   3.8243   3.8124   3.8357    42.75    42.63    42.89   205.421     0.034  1454.091     0.069   -26.49     0.13   0.714 
 1197986332998851712    1459.7    1091.2    2142.3   3.8286   2.9166   5.4930    82.47    56.28   110.19     8.142     0.034     4.585     0.064   -81.74    16.41   1.218 
 5536933200760766464   -2077.4   -2094.8   -2059.3   3.8338   3.7356   3.9305    51.78    51.43    52.13     9.091     0.027     3.339     0.066    51.66     0.22   0.819 
 4304019854424420736    4707.2    4581.5    4842.3   3.8372   3.3590   4.3273    57.53    56.26    58.76     3.616     0.037     0.598     0.073   -57.20     0.78   0.981 
  552966735735931648    1159.9    1151.9    1168.8   3.8409   3.7998   3.8857    42.83    42.54    43.12    19.624     0.039    13.136     0.074   -42.69     0.17   0.973 
 2646472643507415552   -8484.5  -12355.2   -6144.7   3.8425   1.0755   7.6136     6.80     5.02     9.04    18.237     0.684     2.959     1.396     5.36     1.51   0.999 
 5600540493883860992   -2676.6   -2735.6   -2620.6   3.8437   3.6328   4.0632    71.63    70.27    73.05     5.099     0.029     1.561     0.066    71.52     0.81   0.979 
 4300656654504945280      73.1      72.8      73.5   3.8520   3.8287   3.8751   382.43   380.78   384.02    34.654     0.042   375.451     0.081  -378.89     1.02   0.343 
  476470928654231680   -3832.9   -4034.6   -3655.3   3.8596   3.5776   4.1817    43.36    41.25    45.49     5.882     0.031     1.621     0.070    43.33     1.32   0.943 
 6251620667955884544    2755.6    2375.3    3305.9   3.8758   3.3111   4.7155     9.95     8.25    11.56    35.378     0.043     9.822     0.087    -9.81     1.01   0.428 
 2849986026696774784    2482.7    2461.0    2505.7   3.8810   3.7373   4.0235    43.80    43.52    44.06     9.018     0.036     3.146     0.093   -43.32     0.16   0.955 
 3021159229563104896   -1825.4   -2063.0   -1631.1   3.8871   2.1775   6.1330    81.75    80.52    82.92     6.544     0.467     2.696     1.184    81.73     0.72   1.008 
 1890643267967128064     308.6     304.9     312.4   3.9000   3.8461   3.9541   173.94   171.85   176.04    18.167     0.040    47.105     0.101  -173.54     1.26   0.447 
 5116934396192680320   -2233.0   -2362.8   -2118.2   3.9012   3.6721   4.1597    41.67    39.41    43.90    10.559     0.025     3.507     0.070    40.88     1.38   0.568 
 5276549090449171968   -3995.8   -4053.2   -3939.3   3.9130   3.5676   4.2581    46.36    45.84    46.89     5.295     0.029     0.982     0.071    45.87     0.33   1.552 
 6470654795938604288   -1390.2   -1441.6   -1347.2   3.9137   3.7775   4.0650    75.00    72.36    77.39     9.377     0.033     5.860     0.064    74.68     1.56   0.647 
  410370385536026240    6952.5    4564.3   15168.3   3.9157   2.8984   8.6272    15.04     6.80    22.90     9.368     0.023     1.539     0.053   -14.77     4.82   0.574 
 4145288789630571904    1889.6    1839.7    1942.0   3.9166   3.6431   4.1841    93.73    91.76    95.83     5.517     0.053     2.299     0.123   -93.82     1.25   1.035 
 3031944102907995776   -2436.4   -2490.3   -2382.0   3.9176   3.7482   4.0932    43.56    42.66    44.49     9.209     0.043     3.213     0.077    43.52     0.55   0.832 
 4801730010515510784    -959.1    -992.9    -927.6   3.9184   3.7886   4.0570    31.57    30.48    32.64    32.058     0.022    26.974     0.076    31.27     0.67   0.589 
 5129126330877050240   -4709.1   -5646.9   -4006.2   3.9270   3.4347   4.5346    23.90    20.15    27.88     8.882     0.061     2.327     0.130    22.36     2.48   1.048 
 6629248726789526912   -3452.7   -4199.9   -2877.7   3.9321   1.8189   6.6047    18.78    15.67    21.98    15.302     0.833     3.273     2.020    18.14     1.96   1.242 
 6899472680187175552    3893.4    3443.6    4463.8   3.9403   1.0851   7.7199   104.35   102.28   106.46     2.424     0.198     0.701     0.526  -102.25     1.27   0.924 
 1007441655099965824    2158.7    2046.7    2284.7   3.9496   3.7303   4.2059    44.32    41.86    46.75    10.212     0.032     3.507     0.036   -44.26     1.46   0.594 
 5955006932294712192    3887.1    3808.2    3964.2   3.9538   3.6127   4.3370    53.12    52.25    54.00     4.728     0.034     1.413     0.095   -53.35     0.51   0.935 
  552966735735929472    1148.5    1123.8    1173.3   3.9550   3.8629   4.0460    42.73    41.81    43.64    19.871     0.032    13.899     0.060   -42.58     0.58   0.499 
 4120330730291114112    3233.1    2978.6    3562.7   3.9569   3.4703   4.5323    18.14    16.48    19.69    16.613     0.154     4.130     0.387   -18.18     0.98   0.646 
 5698015743040715264    -422.2    -473.4    -382.9   3.9692   3.5574   4.4966    45.66    40.58    50.65    49.705     0.541    94.633     1.241    44.66     3.17   2.092 
 5651490973656219776   -2805.7   -3010.7   -2637.0   3.9708   3.7257   4.2554    45.71    42.63    48.66     7.634     0.026     2.583     0.061    45.45     1.83   0.668 
 5712262935531844736   -1371.4   -1540.1   -1234.0   3.9813   2.7956   5.4952    71.92    69.01    74.85     9.908     0.623     5.915     1.319    71.85     1.72   0.812 
 5278812297694617728    -334.2    -336.4    -332.1   3.9917   3.9551   4.0294   415.59   413.24   417.86     7.037     0.015    17.147     0.037   415.34     1.41   0.892 
 6760914973649227264   -2487.1   -2902.0   -2186.0   3.9929   3.4842   4.6754    66.29    56.77    75.46     5.926     0.025     2.003     0.063    66.21     5.77   0.662 
 2942448082647042176   -1942.0   -1979.8   -1906.6   3.9931   3.8609   4.1400    64.29    63.12    65.44     7.829     0.029     3.152     0.074    64.19     0.71   0.855 
 5109656969248221568   -5536.6   -5699.1   -5383.6   4.0147   3.7197   4.3064    18.89    18.38    19.39     9.542     0.050     2.957     0.064    17.76     0.32   0.909 
 3344644900603073664    -971.0    -979.5    -963.0   4.0149   3.9598   4.0728    58.91    58.53    59.29    17.052     0.057    14.290     0.107    58.80     0.24   1.189 
  429800504049159424    7863.9    7336.4    8469.6   4.0203   3.1338   4.9587    43.64    40.60    46.69     2.857     0.029     0.423     0.053   -43.22     1.91   1.175 
 5292487812867259008   -5357.3   -5422.4   -5289.7   4.0238   3.5873   4.4387    33.26    32.92    33.61     5.526     0.025     1.419     0.066    32.55     0.22   0.964 
 2580317846362455936   -4128.2   -4241.4   -4020.5   4.0304   3.5087   4.5864    22.22    21.73    22.71    10.791     0.096     1.176     0.274    21.31     0.31   1.397 
 1637709517168157440    1427.4    1410.7    1444.2   4.0326   3.9804   4.0866    27.21    26.89    27.53    25.077     0.024    14.898     0.074   -26.99     0.19   0.852 
   62969649398036096    2832.0    2712.0    2973.8   4.0501   3.6113   4.5471    89.96    86.18    93.60     3.841     0.044     0.659     0.107   -89.53     2.22   0.989 
 5408146235561889664  -10248.6  -13872.1   -8122.6   4.0515   1.1288   8.9796    11.78     8.84    14.67     8.231     0.320     0.103     0.786    11.25     1.88   1.073 
 3022685626580347392    -160.0    -160.4    -159.6   4.0567   4.0415   4.0734   145.33   145.04   145.62    41.450     0.043   214.035     0.081   143.25     0.18   0.898 
 4282448089104661888    5795.2    5606.4    5986.8   4.0586   2.3036   5.8501    84.67    83.80    85.51     1.994     0.038     0.425     0.092   -84.78     0.53   1.449 
 3020664110031518848   -1554.9   -1579.3   -1532.4   4.0646   3.9079   4.2254    96.58    95.37    97.68     6.508     0.038     3.476     0.125    96.54     0.70   0.939 
 5255590715217271680   -1226.4   -1233.3   -1219.1   4.0719   4.0198   4.1211    62.37    62.13    62.63    12.769     0.034     8.790     0.077    62.25     0.15   1.834 
 3025050744811941504   -4346.5   -4508.5   -4182.5   4.0770   3.4735   4.7052    46.03    44.46    47.63     4.883     0.048     0.488     0.104    46.10     0.97   0.953 
 1619736556503017984    3374.6   -4131.0   11456.5   4.0788   1.7141  27.2705    28.06     7.74    56.04     9.736     0.023     1.585     0.068   -27.31    16.89   2.031 
 3329070863853646464   -3449.2   -3613.5   -3302.1   4.0797   3.4469   4.7326    93.10    89.67    96.47     3.040     0.048     0.861     0.092    93.48     2.05   0.934 
 6026027613820758016    -712.0    -724.7    -699.4   4.0815   3.9717   4.1920    82.95    81.76    84.14    16.517     0.104    19.528     0.117    82.76     0.72   0.565 
 6198095170605482112   -4917.6   -6616.0   -3911.1   4.0853   1.7691   7.1592    22.98    17.38    28.43     8.682     0.441     1.789     0.825    22.89     3.44   1.110 
 3120955444685055488     896.0     889.0     902.8   4.0857   4.0247   4.1446    47.72    47.42    48.01    22.771     0.068    21.128     0.116   -47.52     0.18   0.927 
  154093771495537536   -3735.2   -3901.0   -3588.6   4.0878   3.0996   5.0972    59.37    57.18    61.59     4.403     0.057     0.780     0.132    59.61     1.34   1.287 
 3217851723649980160    -761.7    -771.6    -752.8   4.0903   4.0121   4.1757    94.60    93.46    95.67    13.546     0.043    14.957     0.080    94.44     0.66   0.668 
 4560116728357402496     540.3     537.3     543.3   4.0934   4.0502   4.1367   137.52   137.13   137.91    13.142     0.038    20.342     0.049  -137.28     0.24   0.779 
 2166241595556885632    1649.6    1585.5    1718.7   4.0979   3.9263   4.2787    50.91    48.88    52.95    11.635     0.025     5.948     0.062   -50.82     1.24   0.586 
 3453861069918635776   -2507.9   -2572.7   -2439.3   4.1044   3.8754   4.3228    51.61    50.35    52.93     7.545     0.044     2.531     0.092    51.74     0.76   1.037 
 5319581256845658624   -1442.6   -1633.9   -1297.4   4.1086   3.7012   4.6593    49.39    43.62    54.99    13.697     0.028     7.999     0.076    49.16     3.45   0.857 
 4450258229498217856    2098.1    2061.4    2137.3   4.1100   3.8867   4.3364    56.93    56.33    57.57     8.194     0.074     3.335     0.122   -56.56     0.37   0.863 
  710658659030497280     919.7     909.6     930.5   4.1106   4.0449   4.1753    68.06    67.36    68.71    15.593     0.049    14.142     0.083   -67.87     0.42   0.851 
 3131255252997637632   -1104.9   -1392.0    -897.2   4.1154   2.8735   5.9103    60.01    48.76    70.80    14.807     1.077    11.257     1.787    60.07     6.89   1.005 
 3128201909207323648   -5452.2   -6344.2   -4788.5   4.1418   3.2967   5.0411    42.39    36.43    48.24     4.218     0.050     0.966     0.099    42.75     3.59   0.984 
 1914060563535397376    1114.7    1053.9    1187.0   4.1477   3.9115   4.4194    57.01    53.73    60.25    15.347     0.129    11.694     0.199   -56.85     1.99   0.799 
 5755078777310822272   -1799.8   -1849.8   -1753.3   4.1520   4.0347   4.2735    18.49    17.97    18.98    29.185     0.037    13.471     0.078    18.33     0.31   0.479 
 1774513537034328704    -239.9    -247.1    -232.4   4.1532   3.9249   4.3870   402.53   395.74   409.55    10.120     0.158    35.718     0.395   402.20     4.14   0.321 
 6562924609150908416    -115.3    -116.2    -114.3   4.1602   4.1352   4.1858    22.97    22.83    23.11   201.436     0.043   817.889     0.097    12.52     0.15   0.505 
 5312641349913880448    -206.4    -228.5    -188.6   4.1656   3.5622   4.9569   366.23   339.97   391.66    12.942     0.543    53.914     1.411   365.43    15.08      NA 
 2251311188142608000    -453.8    -463.9    -444.3   4.1727   3.9732   4.3870   738.40   732.30   744.59     2.919     0.034     5.684     0.095   738.18     3.74   0.571 
 4237555510387302400     559.3     538.9     579.7   4.1756   3.9288   4.4392    58.56    57.18    59.94    29.629     0.517    45.134     1.174   -58.12     0.83   0.897 
 2652734396587176704   -5399.5   -5786.9   -5044.2   4.1759   3.0320   5.5107    25.29    23.89    26.79     7.319     0.181     0.218     0.372    23.56     0.96   0.849 
 4479030735132272768   -2826.2   -4057.8   -2123.7   4.1811   1.2515   9.1243    36.92    26.64    47.17     9.423     0.790     2.325     2.148    36.87     6.38   1.068 
 2032764938419327616    7082.3    6391.1    7891.0   4.1852   3.7315   4.6850    26.75    24.03    29.54     5.196     0.030     0.946     0.066   -26.35     1.73   1.307 
 4911306239828325760    -293.1    -295.0    -291.3   4.1953   4.1557   4.2375    23.45    23.22    23.68   122.162     0.052   309.287     0.100    20.14     0.16   0.832 
  963337147035963392    2476.6    2399.0    2565.6   4.1975   4.0247   4.3836    30.47    29.40    31.46    12.933     0.038     4.175     0.075   -30.45     0.62   0.645 
 6357835488360338560   -1190.0   -1253.2   -1133.9   4.2180   3.9834   4.4676    18.21    17.28    19.15    44.345     0.212    31.432     0.544    17.86     0.59      NA 
 1329230706678296448    1746.6    1701.6    1793.7   4.2187   4.1077   4.3411    21.48    20.92    22.06    25.955     0.027    12.857     0.074   -21.22     0.35   0.671 
 2032764831015825024    6913.8    6563.6    7296.4   4.2324   3.5675   4.9595    27.26    25.89    28.65     5.212     0.038     0.950     0.087   -26.79     0.87   1.849 
 3209439673719874304   -3229.7   -3471.5   -3005.1   4.2350   3.7685   4.7415    47.08    43.87    50.51     6.428     0.039     1.320     0.085    46.98     2.04   0.697 
 3648629285512182912    2233.3    2120.9    2372.9   4.2376   4.0274   4.4851    38.40    36.21    40.42    11.431     0.041     4.925     0.073   -37.88     1.27   0.741 
 3381727613874753536    1075.5    1060.6    1092.0   4.2382   4.1663   4.3166    15.39    15.15    15.63    57.272     0.100    44.958     0.175   -14.94     0.15   1.146 
 1064350521526545664    3742.5    3669.4    3816.7   4.2396   4.1131   4.3684    19.39    19.02    19.76    13.552     0.032     3.671     0.066   -18.95     0.23   0.828 
  420186241238648576    3135.2    2990.1    3300.6   4.2453   3.7588   4.7654    55.81    53.53    58.03     5.593     0.090     1.743     0.129   -55.62     1.42   0.912 
 6367418728630365312   -1950.8   -2014.8   -1894.2   4.2534   4.1254   4.3956    40.73    39.45    41.94    12.305     0.031     5.979     0.061    40.49     0.74   0.619 
  406089363996072576    3509.4    2782.1    4821.6   4.2548   3.1581   6.4100    42.24    30.71    53.36     6.591     0.040     1.340     0.108   -41.82     7.03   0.655 
 2306965202564506752      -6.5      -6.6      -6.5   4.2599   4.2575   4.2625   128.12   128.05   128.19   230.162     0.060  6098.046     0.159    25.29     0.15   0.432 
  256986073920588288    2368.4    2345.9    2390.9   4.2633   4.1697   4.3603    45.29    44.95    45.63     9.104     0.033     3.501     0.064   -45.33     0.21   1.149 
 3448410657639298048   15352.8   14167.6   16634.4   4.2681   3.8014   4.7738     4.26     3.92     4.63    14.483     0.045     0.949     0.086    -4.67     0.19   1.798 
 4847957293277762560     -33.0     -33.0     -33.0   4.2694   4.2477   4.2925   124.95   124.41   125.45   166.590     0.235  3120.503     0.745    87.90     0.43   0.894 
 1819014341733442176   -1033.0   -1271.2    -865.7   4.2824   2.5980   7.2829   258.72   237.28   279.76     3.667     0.401     3.033     0.562   258.55    12.89   0.519 
 4049291735044286976     956.7     809.1    1169.9   4.2830   2.7700   6.4436   153.57   152.77   154.32     6.637     0.697     5.689     1.696  -153.57     0.49      NA 
 6018047019138644480    -871.0    -882.8    -859.9   4.2927   4.2211   4.3693    13.66    13.46    13.86    77.501     0.139    74.237     0.426    12.89     0.13   1.000 
 3399063235753901952     427.0     422.6     431.4   4.2930   4.2198   4.3667    17.69    17.43    17.94   113.153     0.318   204.758     0.636   -15.48     0.18   1.121 
 3111155493247158528   -1003.5   -1069.0    -943.2   4.2938   3.8422   4.8356    78.88    76.89    80.98    12.346     0.405    10.701     0.698    78.79     1.26   1.004 
  492276197847840128    3876.0    3407.2    4472.3   4.3005   1.2686   7.9247    50.18    49.47    50.92     5.022     0.430     1.406     0.798   -50.14     0.44   1.074 
 3009550074697300608    -396.2    -524.7    -312.7   4.3009   3.3075   5.7957    73.04    54.91    91.88    33.506     1.140    74.038     2.647    72.54    11.56      NA 
 4093301474693288960     266.2     265.1     267.3   4.3037   4.2822   4.3239    45.66    45.46    45.87    76.006     0.046   239.347     0.109   -43.16     0.14   0.804 
 6567428346215614208   -3475.6   -3610.8   -3356.5   4.3214   3.9410   4.7300    69.98    67.61    72.24     4.055     0.040     1.545     0.084    68.06     1.45   1.152 
 1776317182780536064     188.6     187.1     190.2   4.3237   4.2809   4.3676    56.47    55.92    57.04    85.317     0.043   375.588     0.106   -52.49     0.37   0.518 
 5855730584310531200    -264.7    -265.6    -263.9   4.3279   4.3072   4.3485   105.75   105.48   106.02    34.534     0.043   115.683     0.087   104.55     0.17   0.938 
 4996430803710813184    1935.1    1894.4    1974.9   4.3287   4.2343   4.4204    19.04    18.66    19.45    26.485     0.044    11.929     0.055   -18.65     0.25   0.672 
 4049182917704713984    1289.8    1145.1    1485.6   4.3382   2.9638   6.4716    75.84    73.94    77.81     9.959     0.782     7.082     1.479   -75.84     1.21   0.902 
 2297135018855651072     708.6     704.8     712.3   4.3622   4.3330   4.3904    51.33    51.06    51.58    26.709     0.028    33.729     0.081   -50.95     0.16   1.160 
 2958417488309680384   -4738.0   -5612.7   -4093.7   4.3635   1.4652   7.6539    26.66    23.36    30.03     7.783     0.444     2.011     0.964    26.09     2.13   0.947 
 4535062706661799168    5761.0    4719.0    7342.6   4.3638   1.1190  10.5038    29.03    24.30    33.52     5.882     0.563     0.524     1.158   -28.66     2.87   0.990 
 4689643699250419840   -1382.2   -1411.4   -1352.9   4.3644   4.2049   4.5225    37.55    36.81    38.25    18.818     0.113    12.708     0.284    37.24     0.44   0.852 
  417623760671443840    1404.3    1208.4    1664.1   4.3674   2.8733   6.7377    62.15    58.17    66.21    11.203     0.955     7.213     0.667   -62.00     2.49   0.762 
 2962658549474035584    -892.6    -933.9    -854.9   4.3684   4.1762   4.5796    21.24    20.26    22.22    50.337     0.036    49.650     0.067    20.71     0.62   0.865 
 3343334454540979584   -3290.5   -3767.6   -2935.2   4.3724   3.9053   4.9567    36.40    31.76    40.85     8.147     0.056     2.408     0.107    36.32     2.82   1.329 
  963335807006167552    2515.3    2374.0    2671.7   4.3724   4.0955   4.6744    30.18    28.41    31.99    12.851     0.044     4.257     0.081   -30.22     1.06   0.952 
 3335773005698568064    -793.8    -853.1    -739.5   4.3732   3.8306   5.0442   108.51   106.62   110.43    11.346     0.477    12.687     1.020   108.41     1.21   0.833 
 5609641602602868864   -5561.7   -5679.2   -5448.5   4.3863   3.5814   5.2116    49.09    48.35    49.81     3.589     0.031     0.107     0.076    48.69     0.45   1.250 
 3165346538729784192    -496.3    -532.8    -465.5   4.3922   4.0909   4.7541    30.67    28.38    32.85    61.824     0.153   109.053     0.296    29.46     1.49      NA 
 5967439140302219392    7823.2    7409.0    8273.9   4.4027   3.2477   5.6841    39.16    37.24    41.17     3.165     0.043     0.619     0.081   -40.12     1.15   1.035 
  379555025975829760    2337.3    1939.3    2969.9   4.4097   2.2014   8.7383    70.01    68.18    71.72     5.984     0.785     2.568     0.659   -69.63     1.11   0.874 
 2027102487878636416    3383.8    3030.8    3822.2   4.4108   2.8490   6.0964    13.39    12.05    14.66    21.505     0.745     5.530     1.684   -13.30     0.79   0.501 
 2416028063025512192    1964.2    1704.3    2296.4   4.4177   2.8410   6.4391    48.58    47.16    50.07    10.291     0.876     4.831     1.840   -47.84     0.90   0.904 
 1871757983231779840    1438.5    1416.8    1462.5   4.4196   4.3399   4.5053    33.70    33.17    34.20    20.097     0.035    12.630     0.061   -33.54     0.32   0.590 
 4607258972297127424    1591.0    1482.8    1715.4   4.4334   4.1349   4.7677    67.52    62.61    72.41     9.101     0.033     5.461     0.078   -67.29     3.03   0.811 
 4825448052578809728   -2655.0   -2729.7   -2583.6   4.4461   4.2272   4.6582    78.15    76.10    80.23     4.728     0.019     1.533     0.041    77.35     1.29   0.929 
 4048941295729613056   -4728.8   -5815.0   -3954.6   4.4502   3.3615   5.7608    39.94    32.39    47.48     5.171     0.073     1.393     0.230    40.27     4.44      NA 
 5459795450683558528    -667.0    -674.6    -659.4   4.4518   4.3927   4.5128    56.48    55.84    57.12    25.787     0.041    35.188     0.097    56.08     0.40   0.483 
 4293318823182081408     -70.3     -70.4     -70.3   4.4518   4.4374   4.4664    54.06    53.88    54.23   169.188     0.052  1453.099     0.120    35.55     0.16   0.552 
 2055616844476467072     687.2     681.9     692.4   4.4529   4.4048   4.5000   111.30   110.54   112.07    12.764     0.029    16.922     0.062  -111.11     0.46   0.981 
 2885863400349980288    -714.5    -792.6    -646.4   4.4565   4.0093   4.9742    30.04    26.92    33.31    44.664     0.026    56.396     0.061    29.52     1.95   0.616 
 6643581758508690560   -5374.1   -5720.6   -5048.4   4.4648   2.9056   6.2515    59.78    56.68    63.01     3.066     0.059     0.838     0.091    58.69     1.97   1.023 
  959280915500156416   -1132.5   -1216.7   -1056.8   4.4654   3.9954   5.0337    41.74    39.27    44.14    20.611     0.540    16.756     1.106    41.61     1.48   0.810 
 5894604402019860992    1203.8    1172.8    1235.5   4.4678   4.3179   4.6184    45.71    44.55    46.88    17.711     0.054    13.536     0.118   -45.57     0.72   0.494 
 4162768550532480768     835.4     829.2     841.3   4.4687   4.4196   4.5140    46.97    46.66    47.29    24.767     0.044    27.264     0.113   -46.68     0.19   0.879 
 3332917062901609472   -3543.2   -3678.3   -3418.2   4.4759   4.0643   4.8883    42.28    40.78    43.72     6.521     0.041     1.423     0.089    42.31     0.92   0.951 
 5829698680118333056   -4146.5   -4653.9   -3756.9   4.4780   4.0858   4.9441    36.18    32.27    39.98     6.513     0.018     1.794     0.038    36.16     2.26   0.781 
  911145876981562496    3763.9    3661.0    3877.5   4.4857   4.2753   4.7111    30.76    29.92    31.60     8.475     0.049     2.450     0.078   -30.33     0.52   0.711 
 3395691716488622976    -258.5    -260.3    -256.8   4.4907   4.4519   4.5331   161.18   160.24   162.14    23.337     0.052    82.527     0.096   160.29     0.60   0.662 
 4115816002439386880     785.6     769.1     803.0   4.4932   4.3823   4.6126    85.74    83.95    87.47    14.486     0.057    16.997     0.125   -85.58     1.08   0.624 
 5226604874274630784   -6234.2   -6494.6   -5995.6   4.4942   4.1578   4.8857    19.61    18.84    20.38     8.034     0.023     0.700     0.056    19.29     0.46   0.859 
 4915385909003308032    1260.8    1227.7    1295.0   4.4982   4.3840   4.6192    53.53    52.12    54.95    14.484     0.017    10.703     0.030   -53.15     0.88   0.471 
 3868640875035257600   -3523.3   -5898.0   -2510.3   4.5000   2.2286   8.3990    27.57    16.96    37.51    10.273     0.756     3.487     1.265    26.15     6.37   0.939 
 1952894042921589888    5569.0    5076.5    6187.9   4.5026   4.1231   4.8806    26.86    24.20    29.42     6.581     0.030     1.685     0.052   -26.26     1.61   0.786 
 1752925794453337600    -171.3    -181.0    -162.4   4.5072   4.2673   4.7754   493.39   467.49   520.36    11.548     0.060    61.677     0.114   492.97    16.35      NA 
 2052233093130124928    7904.9    7548.3    8329.9   4.5099   3.1093   5.9593    67.06    63.91    70.04     1.864     0.024     0.438     0.056   -65.05     1.92   1.279 
 5895265380327966464    -185.6    -186.6    -184.6   4.5126   4.4823   4.5426    56.63    56.27    57.01    85.781     0.036   396.773     0.090    52.22     0.25   0.524 
  144978858756826368   -5561.3   -5754.3   -5377.0   4.5140   4.2759   4.7650     6.80     6.57     7.04    25.627     0.040     3.556     0.148     6.77     0.14   1.162 
  888968173398206464    -915.3    -987.4    -855.2   4.5189   3.7383   5.4733    40.42    38.80    41.96    26.272     1.001    26.979     2.525    40.11     1.00   0.897 
 1526729623824153472    5080.0    4815.9    5358.3   4.5251   4.2617   4.7916    18.27    17.37    19.19    10.878     0.037     2.519     0.069   -16.53     0.62   0.864 
 2276816421933079168    2746.0    2652.4    2846.2   4.5400   4.3523   4.7268    35.84    34.56    37.06     9.941     0.018     3.074     0.053   -35.61     0.76   0.586 
 2830099469122381056     473.3     467.6     479.1   4.5534   4.4937   4.6155    33.71    33.25    34.16    59.045     0.058   112.906     0.094   -32.44     0.28   0.618 
 6805290953695754368    4115.9    3940.1    4317.8   4.5610   3.9515   5.2778    43.85    42.05    45.60     5.448     0.074     1.164     0.199   -42.98     1.13   1.170 
 5484571119849822464    -703.8    -722.8    -687.2   4.5656   4.4560   4.6952    31.84    30.97    32.64    42.802     0.026    56.022     0.088    31.21     0.51   0.575 
 3954499740888230400    4963.7    4796.3    5134.9   4.5680   4.0038   5.1450    44.13    42.86    45.50     4.590     0.044     1.096     0.094   -40.59     0.86   1.151 
 4050677768188742784   -2990.5   -3892.9   -2385.2   4.5771   3.0773   7.3019    46.92    43.72    50.12     6.988     0.995     2.463     0.327    47.08     1.94   0.873 
 4676211996471459840    -505.2    -511.6    -499.1   4.5784   4.5196   4.6367    57.67    56.93    58.38    33.179     0.027    61.318     0.085    56.97     0.46   0.437 
 2236080787437262720    3070.4    2976.1    3171.8   4.5847   4.3931   4.7807    35.33    34.21    36.43     9.021     0.023     2.671     0.061   -35.11     0.69   0.692 
 3023613133358414720   -1838.7   -1867.1   -1811.7   4.5893   4.4201   4.7592    51.55    50.88    52.19    10.308     0.051     5.175     0.092    51.48     0.40   1.007 
 1133183557196643200   -2540.2   -2573.4   -2505.5   4.5941   4.4215   4.7707    45.86    45.37    46.38     8.415     0.039     3.482     0.099    45.41     0.32   1.006 
 2817994086619235072     653.9     642.2     665.4   4.5964   4.5091   4.6827    68.73    67.52    69.92    21.666     0.041    31.388     0.091   -68.32     0.77   0.458 
 3018145953524930944   -5630.7   -5820.7   -5444.8   4.5980   3.6190   5.5809    54.73    53.47    55.91     3.174     0.048     0.963     0.128    54.71     0.76   1.450 
 4323162901629572352   -5227.5   -6217.3   -4493.9   4.6026   3.2582   6.2585    18.30    15.43    21.18    10.240     0.216     1.781     0.459    18.25     1.70   0.914 
 1869457946659416064    2228.0    2188.9    2268.1   4.6040   4.5074   4.7046    34.75    34.14    35.36    12.618     0.025     5.500     0.050   -34.63     0.37   0.855 
 6385686530208346112    -630.2    -633.6    -627.0   4.6043   4.5664   4.6482   180.35   179.87   180.84     8.599     0.024    13.478     0.050   180.06     0.30   1.014 
 5130339951196200064    1255.9    1118.4    1425.1   4.6054   4.0792   5.2613    21.06    18.48    23.71    36.527     0.052    27.128     0.117   -20.53     1.64   0.513 
  797074294381063296    3838.7    3118.1    4931.4   4.6092   1.3415  12.8841    45.44    44.24    46.67     5.688     0.813     0.495     0.908   -44.02     0.65   0.980 
 5618849183550181888   -2268.9   -3578.1   -1565.3   4.6150   1.4986  10.6921    71.99    47.10    96.37     6.097     0.765     2.478     1.465    72.45    14.81   1.045 
 5867982957793511808    5864.5    4751.3    7528.5   4.6153   1.4043   9.2999    19.07    14.87    23.32     8.806     0.424     0.883     1.079   -19.02     2.52      NA 
 3195919528988725120      18.4      18.2      18.7   4.6172   4.5913   4.6421   106.53   106.05   106.99   198.595     0.510  4089.755     0.535   -42.62     0.42   0.812 
 2383712793515062144   -1007.8   -1112.4    -917.2   4.6214   3.8786   5.4972    35.08    32.59    37.54    27.531     1.090    26.007     2.759    34.63     1.57   1.111 
  950052984987961472    2660.3    2341.2    3133.1   4.6236   4.0244   5.4738    15.64    13.25    17.78    23.362     0.119     7.985     0.180   -15.50     1.35   0.455 
 4134107168607042816     222.5     220.7     224.3   4.6299   4.5878   4.6722    80.77    80.09    81.46    52.765     0.051   220.244     0.141   -78.31     0.44   0.585 
 4252984544762111360    1174.0    1134.4    1215.0   4.6306   4.4733   4.7948    36.40    35.16    37.68    22.749     0.059    18.253     0.125   -36.20     0.78   0.685 
 4177731838628465408    -149.9    -150.3    -149.5   4.6392   4.6101   4.6695    40.30    40.04    40.56   129.421     0.061   659.639     0.131    32.26     0.19   0.500 
  946131027011850240   -3753.3   -3913.3   -3606.9   4.6393   4.1513   5.1666    67.34    64.85    69.86     3.866     0.038     0.840     0.084    67.37     1.53   0.910 
 5958721593638078080    2381.9    2173.7    2617.7   4.6395   3.1425   6.4935    40.67    39.71    41.59    10.076     0.535     3.981     1.055   -40.68     0.58   0.825 
 2961023919281120384   -4881.7   -5050.3   -4730.8   4.6403   4.4237   4.8734    11.34    10.97    11.70    17.714     0.028     2.321     0.058    11.02     0.23   0.660 
 6448053436780456320   -4526.4   -4731.7   -4336.2   4.6483   3.1396   6.1933    81.59    79.45    83.68     2.661     0.054     0.605     0.098    80.38     1.35   1.411 
 3585059646364444672   -1753.3   -1826.4   -1687.3   4.6507   4.2584   5.0567    63.58    61.16    65.94     8.783     0.075     4.829     0.131    63.14     1.47   0.652 
 5817589861640683904   -1345.3   -1924.1   -1022.5   4.6520   3.4151   6.8155    32.71    22.80    42.87    22.144     0.589    15.378     1.229    32.60     6.39   1.106 
  870252393845600256   -4087.6   -4564.2   -3696.7   4.6521   3.9586   5.3839    65.36    58.65    72.21     3.657     0.052     1.323     0.091    65.36     4.06   1.171 
 3350260926821417984   -6112.2   -6594.7   -5665.7   4.6531   3.6217   5.8387    37.07    34.52    39.72     4.289     0.072     0.535     0.130    37.65     1.61   0.937 
 6128202416185944192   -6066.0   -7050.6   -5303.8   4.6551   2.9685   7.0551    51.92    44.70    59.08     3.124     0.033     0.399     0.073    50.96     4.34   0.931 
 3217537886095855872   -2264.7   -2420.2   -2125.3   4.6582   3.7162   5.7495    25.23    24.17    26.30    17.067     0.511     7.277     0.936    25.13     0.63   1.552 
 2132542491869203712    5846.6    5327.2    6428.8   4.6662   3.6979   5.8280    61.72    56.21    67.63     2.733     0.014     0.509     0.038   -60.38     3.59   0.870 
 6646474706744206592   -1388.4   -1471.6   -1315.5   4.6688   4.0374   5.4331    46.18    45.17    47.20    15.225     0.474    10.648     0.899    46.01     0.64   1.007 
 5508248694734689792   -2616.2   -2693.5   -2544.2   4.6698   4.4887   4.8503    33.05    32.09    33.98    11.316     0.022     3.946     0.074    32.81     0.57   0.660 
 1872130584544682240    1220.1    1172.3    1269.7   4.6707   4.4707   4.8706    97.85    94.11   101.74     8.188     0.032     6.407     0.054   -97.73     2.28   0.655 
 5037096382998800384   -6731.8   -7368.2   -6177.3   4.6772   4.1033   5.3482    20.45    18.86    22.11     7.507     0.025     0.940     0.067    17.11     1.17   0.674 
 5620249931311937536   -1864.6   -2006.0   -1738.2   4.6812   3.7637   5.7378    63.48    62.37    64.61     8.246     0.356     4.226     0.625    63.41     0.71   0.890 
 4386620081328357504    4016.4    3911.7    4127.0   4.6953   4.2549   5.1265    73.32    71.88    74.85     3.327     0.037     1.583     0.088   -72.94     0.91   1.206 
 5567291919389718912   -1558.7   -1635.9   -1488.1   4.7047   4.4807   4.9499    45.38    43.23    47.52    13.806     0.021     8.465     0.051    45.12     1.32   0.536 
 4564314045278795776    3105.1    3017.1    3192.9   4.7117   4.2648   5.1758   159.39   156.90   161.65     1.985     0.029     1.181     0.056  -157.46     1.43   1.254 
  969752767321089792     342.6     341.2     344.1   4.7133   4.6847   4.7430    77.95    77.71    78.19    36.076     0.065   101.458     0.107   -76.81     0.15   1.190 
 5330401074038202368   -3887.6   -3963.9   -3814.3   4.7236   4.4908   4.9583    33.49    32.87    34.10     7.522     0.028     1.919     0.070    33.26     0.37   0.834 
 2843434827181967744    1604.5    1551.5    1657.3   4.7243   4.2312   5.2821   115.43   113.78   117.15     5.283     0.097     2.946     0.278  -115.02     1.05   0.971 
 3068788256509852288   -1144.0   -1242.0   -1068.7   4.7250   4.3993   5.1516   223.94   206.84   239.68     3.813     0.028     3.344     0.048   223.79     9.59      NA 
   96331172942614528     135.8     135.5     136.1   4.7302   4.7027   4.7587    42.86    42.64    43.07   131.519     0.152   738.860     0.462   -33.58     0.17   0.826 
 3228938722162512256   -5929.1   -6485.8   -5441.5   4.7305   1.2883   9.6901    19.85    19.04    20.73     8.323     0.395     1.015     0.790    19.63     0.52   0.809 
 1503625448550796032     174.3     172.3     176.4   4.7386   4.6749   4.8047    70.09    69.13    71.03    74.834     0.026   391.394     0.053   -65.55     0.62   0.534 
 4240217045780769408    1348.0    1216.4    1499.6   4.7421   3.8201   5.9184    46.27    43.14    49.56    15.620     0.735    11.368     1.872   -46.26     1.97   0.770 
 2997030863505590400   -3917.2  -20714.8   21031.1   4.7426   0.7816  54.1525    18.38     3.58    48.56     9.373     0.382     0.447     0.665    17.50    19.31   0.806 
 4560686069227422976     754.2     748.7     759.5   4.7445   4.6705   4.8229   175.67   175.09   176.25     7.378     0.028     9.643     0.045  -175.46     0.35   0.918 
 6049958248175362560    5097.3    4936.4    5257.5   4.7446   4.0371   5.5247    41.28    40.19    42.27     4.656     0.056     1.638     0.160   -41.11     0.64   1.057 
 5232790623619591040   -4996.8   -5982.2   -4255.0   4.7459   1.1103  12.0469    41.37    38.08    44.64     4.744     0.457     0.286     0.878    40.94     2.05   0.946 
 1172934097996796544    4014.2    3387.2    4930.5   4.7522   3.9734   5.9017    27.15    22.34    31.96     9.086     0.093     2.502     0.149   -25.85     3.08   0.644 
 1963897783497986560    2872.0    2834.3    2908.5   4.7544   4.6567   4.8462    26.04    25.72    26.37    13.070     0.029     4.336     0.056   -25.88     0.20   1.499 
 3462170770780926848    -889.1    -899.8    -878.4   4.7567   4.6839   4.8302    90.96    89.94    92.00    12.072     0.035    13.238     0.058    90.74     0.63   0.696 
 5830241018558219520   -2633.8   -2685.2   -2581.6   4.7580   4.4003   5.1330   111.93   111.03   112.79     3.318     0.036     1.344     0.071   111.92     0.52   1.207 
 4260133874287679232     628.8     614.3     644.2   4.7623   4.6479   4.8862    51.89    50.64    53.14    29.666     0.053    46.121     0.107   -51.37     0.77   0.616 
 3138818969581754496   -7829.3   -8219.3   -7481.4   4.7665   3.2360   6.4734    40.05    38.40    41.60     3.116     0.047     0.631     0.103    40.09     1.01   1.269 
 6628720755049762304    6478.1    5191.9    8598.3   4.7683   3.2947   9.1179    27.11    21.04    33.33     5.782     0.039     1.495     0.093   -23.87     4.33   0.704 
 4501175552127764352    4106.9    3698.0    4619.1   4.7700   4.0406   5.7619    51.42    45.72    57.08     4.643     0.023     0.805     0.063   -50.99     3.54   0.678 
  417682412746731776    4356.3    3577.7    5586.8   4.7726   2.9872   7.4494    46.65    37.29    55.57     4.842     0.282     0.714     0.270   -46.29     5.46   0.894 
 4372715451122359808     233.2     224.1     242.7   4.7801   4.5280   5.0481   292.64   282.71   302.81    14.288     0.181    60.443     0.375  -291.96     6.00      NA 
 5972277781731400448     974.5     955.4     995.0   4.7884   4.6819   4.9007    47.64    46.65    48.59    20.952     0.050    21.248     0.099   -47.40     0.59   0.591 
 4503423641091795712     689.7     679.3     700.5   4.7913   4.7132   4.8700    31.11    30.61    31.61    44.526     0.032    62.340     0.083   -30.37     0.32   0.541 
 3149435712123344512    6616.3    4889.2   10195.8   4.7956   3.2752   8.1853    11.84     7.65    16.10    12.452     0.109     1.480     0.212   -11.87     2.60   0.998 
 6152501210837398016   -3591.3   -3664.6   -3520.4   4.7970   4.5109   5.0978    45.78    45.07    46.47     5.964     0.048     1.754     0.089    45.31     0.43   0.967 
 6741204952101889280   -4895.9   -5307.7   -4545.0   4.8054   4.3699   5.3243    22.65    20.90    24.40     8.834     0.040     2.242     0.107    22.43     1.09   0.822 
 1362295082910131200     239.5     238.7     240.3   4.8122   4.7940   4.8302    86.27    85.98    86.56    46.152     0.024   186.463     0.082   -84.11     0.18   0.887 
 4560116728363865984     540.9     537.7     544.0   4.8134   4.7717   4.8579   137.54   136.89   138.20    13.118     0.028    23.854     0.038  -137.24     0.40   0.686 
 6404258346754028928   -2716.1   -2748.9   -2685.1   4.8136   4.6343   4.9855    63.30    62.72    63.86     5.715     0.026     2.399     0.044    62.33     0.35   1.257 
 5967224460648979328    4139.6    2802.9    7698.0   4.8295   2.1138  10.4133    55.12    30.55    79.31     4.295     0.338     0.828     0.487   -55.51    15.14   1.123 
 5303041445164648320   -2535.4   -2607.9   -2463.1   4.8297   4.6704   4.9949    27.00    26.25    27.79    14.265     0.033     5.731     0.108    26.85     0.48   0.840 
 2242463692950536832    3371.8    3332.6    3411.4   4.8349   4.6064   5.0675    54.79    54.26    55.39     5.304     0.020     1.079     0.057   -54.28     0.34   1.194 
 5513576412689329024    -819.6    -823.6    -815.7   4.8350   4.7965   4.8712    64.53    64.26    64.81    18.415     0.025    22.243     0.107    64.25     0.17   0.854 
  995125299505440640    9906.6    8193.4   12631.7   4.8365   3.0155   8.7776    11.15     8.68    13.50     8.864     0.036     1.254     0.068   -10.99     1.46   0.804 
 2918776799893970816   -2448.2   -2493.1   -2402.8   4.8373   4.6902   4.9924    65.67    64.56    66.83     6.083     0.024     2.547     0.051    65.51     0.69   0.875 
  545798229160475392    2588.4    2546.4    2629.1   4.8394   4.6041   5.0709   105.71   104.44   106.93     3.574     0.022     1.324     0.048  -105.58     0.78   1.051 
 5928602744675704064   -1374.3   -1402.9   -1345.2   4.8409   4.6532   5.0205   115.02   113.16   116.87     6.185     0.051     4.239     0.102   115.02     1.13   0.791 
 6436443216764503168   -1885.4   -2050.6   -1745.8   4.8436   4.4703   5.2957    42.33    38.90    45.69    12.238     0.029     5.982     0.053    42.14     2.07   0.699 
 4173255138379329280    3871.7    2915.3    5734.7   4.8440   3.5904   7.3509    31.73    21.34    42.23     7.952     0.029     2.049     0.081   -31.79     6.48   0.690 
 6007679689624236928   -4272.7   -4451.0   -4114.0   4.8460   3.9918   5.7379    78.30    76.68    79.88     2.927     0.059     0.402     0.102    78.11     1.00   0.952 
 1314438839310796800     229.7     228.9     230.7   4.8503   4.8230   4.8791    36.48    36.27    36.69   101.541     0.028   384.308     0.083   -31.76     0.14   0.683 
 4757498547522422272   -4298.6   -4484.3   -4131.5   4.8506   4.6042   5.1335    18.61    17.83    19.35    12.310     0.021     2.568     0.080    18.08     0.46   0.850 
 4067100486171496320   -1009.2   -1049.0    -970.8   4.8530   4.6597   5.0584    24.10    23.14    25.08    39.465     0.047    38.565     0.118    23.66     0.60   0.500 
 5581411744635320448   -1479.5   -1501.1   -1459.2   4.8535   4.7792   4.9300    64.04    63.17    64.90    10.314     0.021     7.147     0.053    63.87     0.53   0.810 
 3117166836853404928   -4190.7   -4548.9   -3888.4   4.8538   4.3974   5.3812    32.33    29.87    34.79     7.203     0.047     1.991     0.114    32.41     1.52   0.850 
 1912090960252834432    2577.2    2473.7    2690.1   4.8576   4.3086   5.4279    55.71    54.49    56.95     6.829     0.145     3.095     0.249   -55.29     0.75   0.839 
  500944167702333312    2697.9    2641.9    2759.7   4.8629   4.7263   5.0036    30.98    30.30    31.65    11.679     0.025     3.835     0.053   -30.88     0.41   0.766 
 5914113311693032960   -7051.4   -7319.8   -6800.1   4.8631   4.4478   5.3080    12.26    11.83    12.72    11.295     0.046     1.491     0.101    12.23     0.27   1.379 
 1793766359298006784    2075.2    1804.3    2421.3   4.8637   2.6352   8.1856    51.16    48.33    53.94     9.220     0.815     4.780     1.678   -50.88     1.72   1.079 
 1556078952127140608    5444.1    5183.7    5729.5   4.8694   4.5976   5.1588    34.68    33.03    36.27     5.344     0.028     1.803     0.052   -31.59     1.11   0.859 
 5201869779655341440   -3175.4   -3234.9   -3114.8   4.8723   4.7083   5.0459    34.37    33.76    35.02     8.970     0.023     2.574     0.057    34.10     0.39   0.888 
 4529073117065760000    4953.1    4210.6    5982.1   4.8734   1.2997  10.1463    49.12    47.05    51.31     4.056     0.422     1.106     0.866   -48.71     1.35   0.806 
 4269940835101829888    3936.5    3643.6    4307.8   4.8759   4.1652   5.6686    64.33    58.92    69.49     3.856     0.030     0.800     0.090   -64.38     3.26   0.927 
  360615594590891648     641.5     599.3     694.8   4.8883   4.5630   5.3051    50.48    46.50    54.10    29.879     0.045    46.498     0.113   -49.91     2.35   0.805 
  340590219380026112     658.9     637.0     682.5   4.8942   4.5491   5.2723    40.63    39.82    41.48    35.926     0.705    54.071     1.800   -40.01     0.51   0.622 
 2919165202376591360   -3407.0   -3523.4   -3298.8   4.8990   4.6231   5.2156    58.28    56.43    60.09     4.930     0.028     1.529     0.049    58.03     1.13   0.967 
 1062935140823485184     401.4     397.3     405.4   4.9078   4.8546   4.9623    46.86    46.37    47.37    50.380     0.047   123.753     0.104   -45.38     0.32   0.469 
 5940250077508482816   -2957.5   -3052.8   -2868.0   4.9117   4.6616   5.1672    39.24    38.10    40.38     8.415     0.045     2.949     0.082    39.29     0.73   0.815 
 4593677465371834880    4099.1    3958.1    4242.7   4.9133   4.2065   5.6301    83.21    80.97    85.53     2.882     0.037     0.436     0.070   -82.06     1.42   1.048 
 1859794815691718528    1724.2    1633.5    1828.3   4.9195   4.6612   5.2189    23.36    22.01    24.68    24.117     0.036    14.281     0.071   -23.16     0.79      NA 
 4124937001174255744   -6868.0   -7405.2   -6399.5   4.9374   4.2545   5.6752    22.75    21.11    24.45     6.217     0.041     0.848     0.101    23.14     0.99   1.126 
 2122104690545294208     747.6     724.1     772.5   4.9383   4.7724   5.1129    25.13    24.28    26.01    50.410     0.034    66.549     0.093   -24.31     0.56   0.520 
 3129844510859754240   -5645.3   -5859.5   -5426.8   4.9406   4.3848   5.5274    41.71    40.21    43.26     4.141     0.030     0.634     0.070    42.05     0.87   0.881 
 4050974808127815552    2799.4    2327.3    3487.9   4.9427   2.0566   9.7420   131.84   125.83   137.67     2.641     0.308     1.005     0.595  -132.30     3.57      NA 
 4838365669233660288   -2410.5   -2458.9   -2362.3   4.9448   4.6309   5.2776   160.13   157.95   162.35     2.543     0.022     1.355     0.050   158.35     1.34   1.168 
 5614518933115182080   -1065.1   -1223.1    -947.0   4.9485   3.7725   6.5639    86.97    82.22    91.70    10.499     0.731    10.181     1.532    86.79     2.86   0.666 
 6225641548951044736   -1933.4   -1983.1   -1885.6   4.9606   4.3917   5.5411   146.08   145.23   146.93     3.464     0.052     2.175     0.102   145.65     0.52   0.956 
 3269362645115584640    -328.3    -331.3    -325.4   4.9619   4.8808   5.0448    22.88    22.54    23.20   109.370     0.307   286.031     0.542    19.23     0.24   0.949 
 4577242377880998144    3083.2    3029.2    3141.2   4.9629   4.6281   5.2858    44.57    44.36    44.77     7.126     0.074     2.529     0.130   -44.27     0.13   3.861 
 5718759301209433216   -1081.2   -1160.7   -1010.9   4.9638   4.2176   5.8558   104.32   101.02   107.46     8.660     0.326     8.226     0.394   104.21     1.89   0.869 
 4134730827926683776    4171.9    3451.1    5296.9   4.9658   4.0135   6.4827    23.42    18.45    28.32     9.982     0.042     2.295     0.094   -23.45     3.05   0.658 
 3049279960999224832   -4105.4   -4225.5   -3994.5   4.9690   4.4920   5.4530    62.12    60.55    63.53     3.833     0.032     1.147     0.080    62.13     0.89   0.914 
 2553195883802687104     990.2     966.3    1017.0   4.9722   4.8407   5.1198    16.88    16.40    17.34    56.218     0.068    55.767     0.117   -16.15     0.30   0.548 
 5936799019761215488   -4455.2   -4908.6   -4045.1   4.9728   3.1840   7.2662    46.77    43.34    50.10     4.691     0.188     0.764     0.311    46.99     2.02   1.619 
 3272186087897505408   -4971.6   -8153.0   -3469.6   4.9759   3.9891   6.9061    22.55    13.94    32.11     8.798     0.035     2.799     0.104    21.88     5.72   0.890 
 3288921720024442496    -216.4    -222.8    -198.2   4.9771   4.1987   5.9038    28.48    24.03    33.80   124.378     0.391   462.263     0.916    22.54     3.76   1.324 
 4002440548098640896     714.7     706.0     723.4   4.9786   4.9118   5.0453    36.75    36.29    37.19    36.634     0.055    51.557     0.107   -36.07     0.28   0.484 
 5562997806790106752   -2651.2   -2725.1   -2581.7   4.9801   4.8132   5.1505    31.43    30.56    32.26    11.731     0.022     4.272     0.058    31.25     0.53   0.785 
 3154413995836347776   -4703.0   -5448.3   -4116.7   4.9826   1.5548   9.7287    53.88    50.24    57.35     3.862     0.275     0.360     0.676    54.07     2.22   0.928 
  689910702816376320   -2311.2   -2590.9   -2080.3   4.9852   3.5576   6.5470    57.39    55.94    58.94     7.376     0.479     2.615     0.692    57.03     0.90   0.952 
 4160413362283238016    1707.0    1667.7    1751.6   4.9873   4.8324   5.1659    77.86    75.96    79.72     7.348     0.027     4.363     0.074   -77.90     1.19   0.679 
 2043885295912608512     305.5     303.3     307.6   4.9948   4.9481   5.0392    45.32    44.98    45.67    66.603     0.098   212.181     0.214   -42.73     0.22   1.092 
  870758405415903488   -2123.8   -2380.3   -1904.9   5.0010   3.7565   6.4304    28.94    26.81    30.98    15.900     0.811     7.202     1.622    28.79     1.26   0.878 
 1143525701008243840    2885.8    2844.6    2929.4   5.0028   4.8805   5.1233    38.44    37.88    38.99     8.829     0.022     3.626     0.058   -38.12     0.33   1.084 
 3317599903856040960   -3124.1   -3228.9   -3027.6   5.0047   4.3366   5.6599    47.54    46.77    48.34     6.578     0.114     2.146     0.181    47.64     0.47   0.951 
 2926618619904861184   -3699.9   -6483.9   -2591.4   5.0085   3.5669   8.6566    71.48    40.41   101.37     3.714     0.041     1.199     0.080    71.39    18.61   1.103 
 5967246386469796096   -5062.7   -5377.4   -4791.4   5.0174   4.3196   5.6943    32.60    30.86    34.36     5.903     0.093     1.353     0.133    32.90     1.05   0.901 
 2597671777686368128   -3846.0   -4589.4   -3313.2   5.0218   4.1751   6.2412    15.24    12.81    17.65    16.849     0.071     3.502     0.145    14.57     1.53   0.561 
 5554080977943991680   -4967.8   -5272.6   -4701.0   5.0271   4.6552   5.4390    29.72    28.06    31.40     6.682     0.023     1.824     0.058    28.85     1.06   0.884 
 6705934302712314112   -1963.8   -2324.4   -1691.5   5.0331   3.3814   7.3531    46.35    41.58    50.81    10.765     0.807     5.436     1.334    46.21     2.87      NA 
   16128048873105664   -1705.7   -1978.0   -1501.8   5.0371   4.3893   5.9382    42.22    36.29    48.13    13.561     0.045     7.953     0.133    41.73     3.62   0.530 
 4168244938769644160     967.9     943.9     992.8   5.0408   4.9157   5.1719    66.06    64.42    67.70    15.251     0.030    16.221     0.081   -65.89     1.05   0.469 
 2954061532478049664    1801.2    1527.6    2160.5   5.0572   4.2387   6.2047     8.86     7.20    10.59    58.587     0.039    32.523     0.087    -8.46     1.08   0.531 
 1724494760222303872     150.4     148.4     152.4   5.0572   4.9299   5.1795   145.27   144.17   146.41    43.646     0.320   296.204     0.895  -141.68     0.70   0.471 
 4237331446227819904   -6064.4   -6610.7   -5614.8   5.0613   3.9961   6.1874    25.24    23.40    27.13     6.389     0.125     1.676     0.239    25.01     1.13   0.862 
 3432782783476281216     744.0     675.0     839.1   5.0616   4.5855   5.7268    45.08    39.83    49.87    28.831     0.054    39.763     0.111   -44.53     3.02   0.305 
 2537833232461443712    1274.1    1203.1    1349.1   5.0621   4.7692   5.3656    49.24    46.47    52.16    15.567     0.065    12.610     0.177   -48.92     1.75   0.499 
 5952491039203661312    1933.0    1666.7    2286.3   5.0652   3.4512   7.3090    91.10    84.25    97.99     5.578     0.477     2.907     0.815   -91.25     4.27   0.890 
 2996772439616644352   -1659.4   -1676.9   -1642.7   5.0685   4.9221   5.2212   103.21   102.67   103.73     5.709     0.031     3.765     0.074   103.07     0.32   0.873 
 6747516526800144000   -3541.2   -3823.7   -3304.4   5.0686   4.3512   5.8105    41.68    39.03    44.38     6.631     0.142     2.914     0.263    41.38     1.64   0.846 
   26283932836820096     478.0     466.5     488.8   5.0734   4.9312   5.2107    51.30    50.18    52.58    39.084     0.182    84.110     0.382   -50.28     0.74   0.586 
 2948264327364009728   -2344.4   -2434.4   -2258.3   5.0869   4.8724   5.3084    28.20    27.17    29.26    14.747     0.038     6.538     0.079    28.13     0.64   1.500 
 4107208608772866176   -1448.0   -1657.2   -1291.8   5.0962   3.7453   6.9946    90.44    87.95    92.78     7.455     0.544     5.448     1.198    90.42     1.47   1.050 
 4322908914424393600   -1348.9   -1627.5   -1142.1   5.0971   3.5976   7.1692   124.07   114.53   133.93     5.890     0.562     4.675     1.231   123.85     6.03   2.782 
 4159901539619231488    3879.2  -22429.7   19843.1   5.1001   1.8560  54.8469     9.90     0.95    27.02    15.485     0.047     2.477     0.166    -6.12    12.37   0.498 
 5921408365185459968   -3161.0   -3332.4   -3004.0   5.1002   4.7836   5.4210    53.23    50.56    55.97     5.808     0.035     2.409     0.082    53.26     1.65   0.816 
  213240556401725312   10908.7    9386.3   12784.2   5.1013   2.6356   8.2590    27.18    22.97    31.60     3.256     0.044     0.380     0.120   -28.42     2.51   0.883 
 2261614264930275072     -46.3     -46.6     -46.0   5.1035   5.0861   5.1205    56.88    56.73    57.03   173.269     0.207  1838.208     0.715    26.58     0.16   0.886 
 6714862925539777280   -2992.4   -3090.7   -2896.7   5.1037   4.5596   5.6951   108.36   105.55   110.95     3.019     0.037     0.682     0.087   108.08     1.70   1.191 
 3399548494041618816    -439.1    -457.3    -422.5   5.1080   4.6490   5.6170    78.75    77.76    79.78    27.990     0.688    66.962     1.415    77.96     0.64   0.924 
 5920846652178626304   -1019.3   -1026.6   -1012.2   5.1259   5.0577   5.1942    58.45    58.15    58.75    16.354     0.048    16.978     0.107    58.26     0.19   1.218 
 4474013423034791040    2991.0    2390.0    3964.7   5.1281   3.5405   7.6341    23.74    18.01    29.30    13.805     0.538     4.926     1.040   -23.63     3.47   0.817 
 5714288274613638528   -1874.0   -2870.7   -1365.8   5.1292   2.9643   8.4674    53.56    35.18    71.84     9.808     0.679     5.447     1.473    53.22    11.39   1.415 
   89630989600475904   -2191.0   -2319.0   -2082.1   5.1350   4.8793   5.4189    18.77    17.72    19.76    23.663     0.044    11.847     0.131    18.52     0.62   0.571 
 3319586682709428224     989.0     972.1    1006.8   5.1378   5.0384   5.2376    32.75    32.16    33.31    29.837     0.055    31.546     0.097   -32.35     0.36   0.536 
 6742366246835893888    4834.6    4717.0    4953.6   5.1381   4.5499   5.7552    50.27    49.23    51.34     4.027     0.031     1.616     0.087   -50.05     0.64   1.127 
 4966440425769164032   -1572.7   -1587.2   -1557.4   5.1438   5.0874   5.1985    28.91    28.66    29.19    21.441     0.029    14.413     0.047    28.49     0.16   0.780 
  445798643052653824    7357.2    5992.4    9466.7   5.1581   3.9713   6.9999    42.30    32.71    51.98     3.124     0.025     0.609     0.054   -42.82     5.83   0.998 
  676768820148924416     611.1     606.5     615.5   5.1582   5.1023   5.2115    36.84    36.61    37.08    42.390     0.125    72.097     0.210   -35.94     0.15   1.663 
 5129876953722430208   -4482.5   -4828.6   -4204.7   5.1625   4.8726   5.4864    21.78    20.32    23.15    10.233     0.037     3.355     0.106    20.30     0.93   0.798 
 2051459075605941504    3409.0    3278.0    3550.3   5.1625   4.9345   5.4164    29.20    28.06    30.33     9.829     0.024     3.261     0.061   -29.00     0.70   1.279 
  107141154654406144    5077.7    4168.2    6255.5   5.1660   2.3021   8.5344    22.07    17.94    26.04     8.839     0.440     2.390     1.215   -21.34     2.48   1.302 
 4503423641091793152     693.5     680.9     706.7   5.1675   5.0677   5.2705    30.93    30.31    31.52    44.389     0.028    66.401     0.073   -30.08     0.37   0.779 
 4666330101356676992   -2468.0   -2523.1   -2414.4   5.1703   4.7534   5.5635    37.89    37.33    38.49    10.468     0.102     4.376     0.271    37.45     0.36   0.909 
 3120399607197067648   -1886.5   -1905.8   -1866.0   5.1730   5.0442   5.2942    48.69    48.27    49.09    10.628     0.040     5.924     0.084    48.66     0.26   0.853 
 4499402417829098112    4600.9    4550.8    4649.1   5.1807   4.7836   5.5909    36.25    36.05    36.44     5.879     0.032     1.194     0.094   -35.89     0.12   2.761 
 3245235305554671232   -3578.8   -4152.8   -3119.4   5.1899   1.8576   8.9076    53.79    51.30    56.20     5.120     0.433     2.153     0.986    52.69     1.52   1.070 
 4528688008815185664    1580.1    1524.9    1635.8   5.2003   5.0063   5.4040    65.84    63.60    68.13     9.394     0.031     6.393     0.089   -65.68     1.39   0.648 
 2281997664321754624    7825.8    7540.8    8142.7   5.2085   4.3897   6.0287    31.21    30.02    32.34     4.033     0.021     0.548     0.046   -30.42     0.73   0.903 
  265826349267712768    1623.8    1544.8    1713.3   5.2126   4.9494   5.5259    30.51    28.88    32.07    19.637     0.043    12.953     0.109   -30.34     0.96   0.926 
 2036774960377681408    4168.9    3857.9    4513.0   5.2128   4.8258   5.6159    22.65    20.94    24.48    10.361     0.027     2.866     0.056   -22.50     1.10   0.643 
 3040095779032581120   -2463.5   -2567.6   -2362.9   5.2192   4.9922   5.4581    30.53    29.31    31.83    12.976     0.040     5.879     0.080    30.46     0.77   0.995 
 1832950037451796864    2837.9    2743.3    2936.1   5.2251   4.9223   5.5498    63.81    61.73    65.90     5.407     0.040     1.971     0.057   -63.59     1.28   1.430 
 2078105327586616704     426.3     424.5     428.2   5.2277   5.1996   5.2557    61.45    61.19    61.71    36.635     0.033    90.867     0.078   -60.31     0.16   0.896 
 4254339211829994880    1480.5    1360.9    1613.4   5.2287   4.8096   5.6924    48.91    44.84    53.24    13.473     0.028     9.629     0.068   -48.78     2.56   0.504 
 6092919569090306816   -5819.8   -5947.7   -5681.9   5.2294   4.6101   5.8330    20.55    20.17    20.98     8.194     0.059     1.941     0.143    20.39     0.25   1.359 
 1979523699163170688    5486.1    5045.0    6013.4   5.2326   4.2626   6.3431    91.88    83.88    99.91     1.948     0.018     0.173     0.042   -90.87     4.92   1.160 
   29775530794738560   -4059.5   -4322.7   -3810.4   5.2338   4.7746   5.7433    17.51    16.46    18.65    13.785     0.046     2.592     0.142    17.18     0.68   0.861 
  135065691983310464    2013.9    1965.0    2064.2   5.2432   5.0084   5.4761    55.88    54.62    57.15     8.687     0.049     4.985     0.130   -55.70     0.77   0.857 
 2934241052985789568   -1279.5   -1295.5   -1263.4   5.2435   5.1360   5.3662    34.47    34.12    34.81    22.027     0.103    18.464     0.215    34.24     0.21   1.438 
   54605909259517056     822.4     809.5     836.8   5.2566   5.1473   5.3680    81.68    80.39    82.90    14.515     0.060    19.021     0.124   -81.41     0.77   0.875 
 3741297293732404352     -22.0     -22.3     -21.7   5.2574   5.2513   5.2634    61.16    61.09    61.23   184.013     0.051  2296.041     0.112    15.56     0.15   0.521 
 5226266843169061760   -3663.5   -3725.8   -3605.0   5.2613   5.0503   5.4787    18.00    17.73    18.28    14.811     0.051     4.313     0.139    17.84     0.17   1.652 
 3281467301769280128   -4959.8   -5120.8   -4809.0   5.2646   4.6762   5.8791    32.20    31.27    33.12     6.136     0.049     1.360     0.078    31.86     0.58   1.423 
 2128853114963792640   -1645.8   -1698.2   -1593.1   5.2692   5.0809   5.4658    22.11    21.40    22.84    26.618     0.078    17.315     0.180    21.89     0.44   0.666 
 4071418508850782976     743.4     734.1     753.1   5.2692   5.1826   5.3574    96.79    95.61    97.92    13.556     0.041    19.863     0.119   -96.55     0.70   0.624 
 4183031587749196416    1692.9    1557.3    1850.0   5.2728   4.0543   6.9195    43.21    41.06    45.20    13.350     0.608     8.831     1.200   -43.01     1.26   1.102 
 6854262720560732928    3681.0    3615.2    3745.1   5.2772   4.8922   5.6289    58.67    58.16    59.19     4.540     0.041     1.103     0.087   -58.17     0.32   1.257 
 5983819153451454080   -1520.5   -1789.0   -1309.7   5.2802   3.1570   8.0635    55.80    50.56    60.93    11.525     0.887     8.087     2.556    55.74     3.21   0.843 
 3160936195730804480   -3088.5   -3776.4   -2608.6   5.2830   4.4827   6.3856    79.58    65.16    94.26     3.974     0.037     1.727     0.090    79.57     8.70   1.088 
 5816195788293415424    3211.3    3164.5    3260.6   5.2832   5.1841   5.3971    16.25    16.02    16.49    18.647     0.041     6.621     0.061   -16.17     0.14   1.159 
 4144285725784183040     870.6     852.6     889.8   5.2880   5.1706   5.4045    48.00    46.96    48.99    23.222     0.041    28.822     0.099   -47.60     0.64   0.665 
 4180433235621035776    -692.2    -707.0    -678.1   5.3044   5.1906   5.4229    44.75    43.78    45.68    31.139     0.038    49.009     0.102    44.10     0.58   0.502 
 4285624303318368512     649.1     613.5     691.0   5.3054   4.9771   5.6868    27.24    25.41    28.95    53.084     0.100    85.837     0.257   -26.13     1.11   0.574 
 6232511606838403968     -39.9     -40.1     -39.7   5.3074   5.2979   5.3166    62.08    61.99    62.19   170.040     0.085  2008.672     0.207    26.81     0.13   0.785 
 5726156471842311424   -4393.6   -4823.6   -4040.0   5.3078   4.7973   5.8736    38.25    34.86    41.55     5.823     0.042     1.846     0.055    38.21     2.07   1.599 
 3040103750491735680   -4731.0   -7652.4   -3464.2   5.3108   3.6495   9.9199    36.79    22.73    50.30     5.617     0.032     1.000     0.068    36.62     8.54   0.864 
  392887218643523456    2311.5    1822.6    3127.5   5.3121   3.6596   7.8647    40.87    30.53    50.79    10.338     0.596     5.008     1.058   -41.00     6.18   1.202 
 1806257193659219712    4104.8    3955.3    4276.0   5.3145   3.9995   6.7170    43.21    42.50    43.94     5.516     0.117     1.090     0.252   -43.03     0.44   2.297 
 4513440363843336320    2243.4    1985.6    2582.4   5.3176   4.7118   6.1161    51.29    44.55    57.95     8.490     0.037     4.122     0.083   -51.15     4.08   0.849 
 5776910478332747776   -3110.5   -3154.2   -3070.4   5.3219   5.2059   5.4399    21.82    21.53    22.11    14.390     0.026     4.913     0.074    21.63     0.17   1.019 
 5443051537858529920    -499.4    -503.3    -495.6   5.3248   5.2800   5.3727    33.10    32.83    33.39    56.413     0.035   118.492     0.061    31.56     0.17   0.515 
 6008689865940926464   -2283.6   -2347.9   -2217.3   5.3270   5.0318   5.6716    43.20    42.16    44.33     9.899     0.085     4.703     0.189    43.14     0.67   0.888 
 3058788404417337600   -1538.9   -1599.7   -1486.3   5.3284   5.0091   5.7067    42.46    41.19    43.67    14.924     0.214    10.499     0.454    42.33     0.74   0.898 
 3318883274444631296    -474.1    -477.3    -471.1   5.3296   5.2877   5.3727    61.51    61.12    61.87    33.012     0.057    74.933     0.101    60.56     0.23   0.804 
 4114729337024320768    1269.8    1187.6    1365.2   5.3322   4.9335   5.7776   117.14   109.07   125.27     6.574     0.049     5.757     0.107  -117.06     4.92      NA 
 1831568118816706560    1270.8    1140.7    1443.1   5.3330   4.2426   6.8129   128.80   126.53   131.15     5.971     0.414     5.391     0.644  -128.63     1.42   0.921 
 2056534902309501184    7790.4    4775.8   17608.1   5.3337   1.3727  16.4119    30.05    13.51    47.32     4.228     0.243     0.252     0.527   -29.44    10.93   1.548 
 3598849442025007104   -3260.7   -4229.7   -2623.2   5.3355   4.1593   7.1611    19.97    15.49    24.65    15.115     0.235     4.878     0.394    19.27     2.87   1.439 
 5248759277665164672   -1405.0   -1849.2   -1107.5   5.3410   2.8022   9.7067   145.24   123.70   167.68     4.820     0.592     3.750     1.728   145.52    13.66   1.079 
 4468688282068413696    2173.8    1985.1    2399.3   5.3430   4.8958   5.8648    36.14    32.73    39.58    12.420     0.038     6.482     0.106   -36.01     2.14   0.614 
  883235388490603904    5404.6    3515.1   11009.6   5.3535   1.6572  15.8026    20.29     9.60    30.79     8.996     0.633     1.350     1.268   -20.01     6.45   0.948 
 3369413663464034816    -560.5    -576.6    -545.1   5.3552   5.1921   5.5255   191.59   186.46   196.95     9.092     0.036    18.093     0.079   191.51     3.19   0.632 
 2115351387048328832     334.1     333.0     335.2   5.3566   5.3359   5.3762    66.38    66.16    66.61    42.913     0.022   138.325     0.057   -64.59     0.14   1.058 
 1826261983123386240     538.4     535.9     541.0   5.3578   5.3278   5.3873    48.79    48.56    49.02    36.503     0.035    73.413     0.062   -47.85     0.14   0.643 
 3037417712303328256    -238.3    -239.9    -236.6   5.3597   5.2838   5.4353   332.99   332.52   333.46    12.298     0.050    57.389     0.093   332.25     0.27   1.134 
 2828928008202069376      93.7      93.5      93.9   5.3611   5.3408   5.3803    44.76    44.60    44.93   145.640     0.039  1073.066     0.092   -27.99     0.16   0.628 
 3038044674449999232   -1477.6   -1694.8   -1313.5   5.3634   3.6583   7.6115    82.85    81.81    83.85     7.973     0.619     6.080     1.367    82.74     0.62      NA 
 3099571691573495296   -1792.4   -1976.2   -1633.6   5.3658   3.6045   7.7512    55.08    54.19    55.91     9.905     0.571     6.160     1.333    54.99     0.52   1.279 
  416572180879360128    3026.5    2838.3    3243.0   5.3661   4.4846   6.3443    60.42    58.81    62.06     5.350     0.196     1.749     0.219   -60.24     0.99   0.844 
 5957920668132624256    1102.6     970.6    1262.3   5.3681   4.7143   6.1936    26.91    23.42    30.68    32.442     0.075    32.438     0.164   -26.55     2.30   0.831 
  692554890842416384    2001.9    1972.1    2034.4   5.3686   5.2747   5.4625    18.45    18.16    18.73    26.267     0.064    15.043     0.082   -18.16     0.17   0.854 
 3739654932598696576     923.7     904.7     943.1   5.3712   5.2554   5.4898    26.88    26.32    27.47    38.562     0.065    45.127     0.105   -26.24     0.34   0.540 
 4307908139888346112    6591.0    5705.5    7729.7   5.3728   3.2878   7.5864    23.35    20.03    26.80     6.359     0.133     1.495     0.376   -23.30     1.99   0.902 
 3326326899444493440   -1698.4   -2009.9   -1445.7   5.3732   3.0136   8.8354    73.76    66.41    81.08     7.834     0.629     5.215     1.600    73.76     4.43   1.089 
 1958745197127964544    5768.1    4930.2    6817.9   5.3760   4.8954   5.8861    28.11    23.81    32.75     6.067     0.027     1.803     0.048   -27.70     2.74   0.899 
 6703923334602052096    4952.2    4656.1    5294.7   5.3788   4.0930   6.7181    17.62    17.36    17.88    11.180     0.427     1.726     0.595   -17.61     0.16   0.921 
 2963219472202349568    -982.5   -1054.3    -920.2   5.3790   4.6735   6.2280    89.84    87.63    92.20    11.064     0.441    12.473     0.871    89.60     1.42   0.891 
 6796233550564702464   -1650.1   -1696.0   -1604.5   5.3852   4.9836   5.8239    56.66    55.52    57.78    10.456     0.125     6.575     0.260    56.46     0.68   0.825 
 2939572791024031488   -3698.0   -3870.7   -3547.5   5.3871   5.0390   5.7680    35.80    34.25    37.28     7.385     0.041     1.870     0.081    35.69     0.88   0.865 
 5698524507691618560   -3823.7   -4630.7   -3237.4   5.3953   1.9424  10.8335    63.62    60.59    66.68     4.033     0.419     0.818     0.858    63.41     1.87   0.869 
 1135643160413043584    1914.0    1886.0    1942.1   5.4000   5.2577   5.5321    79.93    79.01    80.82     6.397     0.037     4.266     0.086   -79.56     0.54   1.219 
 6679695286641194368   -6484.0   -8511.6   -5117.8   5.4003   1.2880  14.8925    19.77    15.81    23.96     7.739     0.644     0.857     1.189    18.95     2.64      NA 
 4499759140633797760    3762.4    3693.3    3829.1   5.4008   5.0093   5.8070    51.85    51.15    52.63     5.019     0.032     1.306     0.098   -51.56     0.45   1.527 
 4519789081415296128    -170.9    -171.7    -170.1   5.4055   5.3431   5.4688    39.96    39.49    40.42   113.235     0.046   584.391     0.090    31.59     0.36   0.364 
 1323661710347457408     466.4     464.7     468.2   5.4090   5.3824   5.4355    73.97    73.71    74.21    28.019     0.031    65.922     0.086   -73.08     0.16   0.914 
 5443051537858529792    -513.2    -516.9    -509.6   5.4093   5.3658   5.4548    32.25    32.00    32.51    56.279     0.034   116.686     0.063    30.70     0.16   0.611 
 1323157966519009792    4163.6    3907.8    4473.7   5.4119   5.0658   5.8344    16.86    15.71    17.93    14.089     0.022     3.970     0.061   -16.10     0.70   0.765 
 1411946966435966336     305.8     281.5     334.3   5.4126   4.9731   5.9169   339.29   310.33   368.41     9.410     0.041    34.063     0.214  -339.09    18.16   1.045 
  652659794326868352    -453.5    -474.2    -434.2   5.4229   5.1813   5.6694    73.57    70.28    76.87    28.946     0.049    70.535     0.077    72.73     1.98   0.310 
 5948158757226105856   -4488.9   -4589.0   -4388.1   5.4344   4.8439   6.0309    59.41    58.47    60.42     3.662     0.034     1.286     0.098    59.62     0.60   1.220 
 5412250540681250560    -130.7    -131.2    -130.1   5.4353   5.3832   5.4823    57.50    57.01    58.04   106.240     0.032   744.059     0.087    46.96     0.37   0.525 
 6566237914427842944   -2734.8   -2779.8   -2689.6   5.4406   5.3333   5.5556    19.70    19.42    19.99    18.178     0.089     8.304     0.174    19.27     0.18   1.181 
 5998116652893855232   -2953.3   -3004.0   -2907.1   5.4561   5.0299   5.9064    63.17    62.51    63.83     5.237     0.042     2.286     0.099    63.21     0.41   1.244 
 5764331481192006144   -2598.4   -2678.5   -2519.4   5.4571   4.9925   5.9213    85.84    83.71    87.90     4.392     0.049     2.390     0.087    85.30     1.28   1.051 
 4150939038071816320    -286.7    -290.9    -282.4   5.4608   5.2991   5.6303   564.34   563.57   565.13     6.040     0.056    22.901     0.196   564.08     0.47   0.799 
  510460234688502016    5883.2    5593.2    6198.9   5.4627   4.4710   6.5539    46.11    44.59    47.61     3.603     0.085     0.513     0.103   -45.97     0.93   1.046 
 6427464325637241728      49.2      47.3      50.8   5.4693   5.4038   5.5370    53.47    52.85    54.10   164.082     0.355  1661.943     1.200   -23.52     0.81   1.134 
 3430373547343405184     555.9     544.6     567.4   5.4716   5.3528   5.5954    57.49    56.32    58.68    30.175     0.060    60.673     0.108   -56.70     0.76   0.464 
 5605436206846593792   -6689.1   -6988.1   -6402.4   5.4758   5.0607   5.9048    23.97    22.93    25.00     6.119     0.027     1.472     0.068    23.70     0.62   0.821 
 6430088932909472896   -1878.3   -1910.0   -1848.7   5.4762   5.3349   5.6225    49.97    49.24    50.70    10.411     0.047     5.785     0.067    49.74     0.45   0.672 
 5257391131156245248    -524.5    -539.1    -510.2   5.4766   5.1869   5.7833   114.81   112.99   116.65    16.177     0.231    34.610     0.540   114.38     1.12   0.640 
 4078830110579099520    1397.2    1354.3    1440.2   5.4807   5.2844   5.6872    77.42    75.19    79.76     9.031     0.041     7.260     0.112   -77.39     1.38   0.662 
 3404609034964516864    1700.7    1645.4    1760.2   5.4826   5.2509   5.7425    48.93    47.39    50.42    11.724     0.081     7.823     0.136   -48.89     0.94   0.955 
 4240932935230770688    2248.4    2217.1    2280.6   5.4835   5.3033   5.6689    72.68    71.91    73.45     5.983     0.036     2.697     0.077   -72.58     0.47   0.983 
 5481848424118748672    -703.3    -710.3    -696.8   5.4908   5.4355   5.5476    32.31    31.97    32.63    41.888     0.025    65.469     0.076    31.43     0.21   1.131 
 2966316109264051072    -488.0    -504.5    -472.2   5.4960   5.3073   5.6934    45.30    43.71    46.90    42.990     0.037    96.898     0.087    43.99     1.00   0.558 
 3059241227108634496   -7513.6   -7950.1   -7139.7   5.4987   4.5008   6.5597    34.50    32.75    36.14     3.761     0.044     1.008     0.084    34.68     1.08   0.983 
 3326288347818354048   -1047.0   -1059.6   -1035.5   5.5012   5.4133   5.5938    45.35    44.84    45.84    20.458     0.053    22.255     0.113    45.08     0.31   1.214 
 4332404120738643328    1944.6    1497.3    2767.4   5.5018   3.4869   8.9708    46.93    33.71    58.77    10.791     0.876     6.390     2.506   -46.38     7.67   0.938 
 1677486755483981184    4181.5    4039.8    4325.6   5.5055   5.2466   5.7712    27.50    26.62    28.40     8.619     0.031     3.086     0.093   -26.32     0.58   0.943 
 6521180378895087360   -2738.2   -2897.6   -2593.7   5.5060   5.2081   5.8289    14.42    13.64    15.22    24.716     0.079    10.333     0.170    14.00     0.51   0.594 
 5900685285442971904   -4312.4  -19434.6    8936.2   5.5081   2.5081  53.9118    22.42     3.77    46.60     9.118     0.034     1.937     0.080    21.87    15.12   1.198 
 2108214216555519232    2536.2    2460.6    2624.4   5.5089   5.3338   5.6997    45.30    43.82    46.69     8.518     0.023     4.240     0.062   -45.02     0.88   0.871 
 2808261755149783936    4371.6    4067.7    4702.1   5.5132   2.9755   7.8798    24.20    23.43    24.98     9.325     0.369     2.651     1.079   -23.45     0.48   1.219 
 3015536876855144832   -6376.5   -6896.1   -5952.6   5.5173   4.9111   6.1773    24.65    22.80    26.37     6.247     0.034     1.901     0.067    24.25     1.10   0.819 
  462144871963953792   -2133.5   -3094.5   -1573.0   5.5175   1.7456  13.5196    89.43    67.55   112.77     5.152     0.686     2.864     1.592    89.68    13.94   7.377 
 3820287514741772544   -2797.4   -2870.9   -2727.5   5.5189   5.0540   6.0237    56.28    55.35    57.26     6.227     0.071     2.714     0.121    55.71     0.59   1.214 
 5414430322479092864   -2123.0   -2162.4   -2082.8   5.5229   5.2188   5.8333    62.78    62.10    63.50     7.341     0.068     4.056     0.173    62.57     0.43   0.875 
 6635365275616011520     676.7     664.1     690.6   5.5229   5.4088   5.6441    53.18    52.07    54.20    26.879     0.074    44.805     0.076   -52.54     0.66   0.391 
 3988217849796917760    6483.0    6196.2    6803.9   5.5385   5.0375   6.0918    16.79    16.08    17.50     9.352     0.041     1.090     0.091   -14.75     0.50   0.837 
 3398281757864806272   -2832.1   -3321.3   -2454.4   5.5431   3.0441   8.9382    74.17    69.08    78.97     4.652     0.387     1.735     0.728    74.44     2.96   0.850 
 1949385050340868224    1808.5    1743.8    1882.6   5.5480   5.2403   5.9135    60.19    58.31    62.14     8.971     0.105     5.731     0.125   -59.99     1.19   0.827 
 5443030196164951168    -224.3    -236.7    -212.6   5.5480   5.2110   5.9101    63.70    59.75    67.77    64.005     0.054   304.867     0.122    59.56     2.64      NA 
 1697467630540397312    4280.6    4154.9    4413.3   5.5500   5.1502   5.9733    59.69    57.98    61.40     3.863     0.017     0.960     0.048   -58.03     1.11   0.951 
 2109794347906365952    2372.8    1676.7    4305.8   5.5508   4.0024   9.5194    43.56    24.12    61.66     9.463     0.022     4.847     0.065   -43.19    11.17   0.853 
 2945575128080020864    -294.1    -295.4    -292.8   5.5549   5.5186   5.5906   101.22   100.82   101.63    32.313     0.050   124.038     0.079    99.56     0.25   0.669 
 5521308041016179584    -809.3    -817.9    -800.2   5.5624   5.4723   5.6475    74.35    73.58    75.12    16.189     0.042    22.884     0.098    74.01     0.48   0.803 
 4797276503090806144    -935.1    -948.3    -921.4   5.5740   5.4858   5.6573    50.43    49.73    51.19    20.604     0.024    25.141     0.067    50.07     0.45   0.618 
 3229326471811900288   -3652.9   -3734.2   -3574.9   5.5797   5.2871   5.8796    34.08    33.40    34.76     7.866     0.040     1.654     0.067    33.78     0.44   0.769 
 4482654313117830016    5849.1    5228.0    6637.0   5.5800   4.3327   7.2321    41.24    36.31    46.12     4.067     0.034     0.410     0.076   -41.00     2.96   0.915 
 3225916611376202496   -3239.7   -3326.7   -3152.3   5.5811   5.1929   5.9748    72.86    71.08    74.65     4.149     0.033     1.391     0.067    72.38     1.11   0.875 
 3022524071386734464   -2576.2   -2619.8   -2536.8   5.5812   5.3934   5.7737    40.89    40.24    41.47     9.267     0.036     3.868     0.081    40.81     0.38   0.944 
  832607211653759360    2404.1    2098.4    2805.8   5.5870   4.8741   6.5402    15.90    13.61    18.24    25.459     0.056    12.024     0.077   -15.52     1.43   0.501 
 6677105146485584256   -5244.5   -6661.9   -4233.7   5.5878   4.9756   6.3327    23.86    18.93    29.39     7.919     0.039     3.032     0.080    22.95     3.34   0.705 
  699504663324007808    6705.1    6393.4    7031.0   5.5881   4.8439   6.3568    14.13    13.50    14.77    10.507     0.061     0.349     0.071   -13.25     0.41   0.826 
  287811294720622208     401.7     388.6     416.4   5.5892   5.3939   5.7965   107.05   103.19   110.61    22.570     0.049    64.078     0.077  -106.13     2.25   0.392 
 3220567895327137664   -2187.9   -2258.4   -2120.7   5.5906   5.4215   5.7662    27.18    26.33    28.05    16.387     0.036     8.966     0.071    27.03     0.51   0.622 
  287980512135232512     980.4     969.1     992.1   5.5948   5.5146   5.6757    77.57    76.72    78.43    12.826     0.032    14.796     0.051   -77.37     0.50   0.646 
 5893383463098407680   -2571.3   -2598.3   -2542.9   5.5983   5.4448   5.7441    35.46    35.17    35.76    10.705     0.044     4.658     0.103    35.40     0.17   1.279 
  235315348273197056    1886.2    1740.8    2056.4   5.6005   5.1608   6.1008    18.41    16.88    19.97    27.830     0.069    17.038     0.140   -18.19     0.95   0.592 
 1693272581363394304    1242.8   -3695.6    4120.6   5.6104   2.4111  27.0065    21.13     4.49    49.22    29.823     0.155    22.069     0.388   -20.55    17.43   1.727 
 3114776842172924672   -3095.8   -3485.8   -2795.0   5.6106   3.5428   8.3431    62.14    59.27    64.89     5.077     0.301     2.047     0.566    62.15     1.73   1.092 
 5598894872883723008   -4599.6   -4751.9   -4438.1   5.6121   5.2614   5.9692    42.82    41.46    44.33     4.971     0.025     1.148     0.064    42.60     0.86   0.855 
 2019430233204685184    -908.1   -1220.4    -719.3   5.6127   4.2999   7.8023    46.55    34.83    58.01    22.970     0.976    29.089     1.605    46.26     7.12   0.511 
 2007223077124533376    3680.6    2971.5    4677.2   5.6133   1.5809  11.6985    41.85    35.97    47.78     6.367     0.721     1.578     1.589   -41.56     3.69   0.843 
 2922614473434995968   -6016.8   -6651.7   -5484.8   5.6151   2.1788  10.0400    40.88    40.16    41.63     3.978     0.228     0.386     0.472    40.62     0.45   0.922 
 2966316109264052096    -502.9    -505.9    -500.0   5.6176   5.5817   5.6576    43.89    43.62    44.16    42.993     0.035    96.023     0.080    42.58     0.16   0.908 
  193180898763373696    6130.8    5938.1    6345.6   5.6177   5.2371   6.0317    24.59    23.78    25.40     6.454     0.034     1.669     0.079   -24.88     0.49   0.852 
 2364698805792480768   -2292.6   -2402.6   -2191.2   5.6182   5.3605   5.9028    16.88    16.11    17.66    25.187     0.048    12.363     0.104    16.37     0.49   0.574 
 6288482963508170112   -3807.4   -4963.9   -3104.2   5.6250   4.7525   6.7363    25.02    19.29    30.62    10.344     0.062     4.071     0.189    24.33     3.48   0.787 
 5514394032723364224   -2338.3   -2386.5   -2292.1   5.6261   5.4835   5.7760    52.91    51.85    53.98     7.903     0.022     4.137     0.057    52.73     0.64   0.831 
  489325074278151680     721.0     704.3     739.3   5.6273   5.3679   5.9125    52.38    51.70    53.02    25.624     0.340    40.679     0.616   -51.83     0.40   0.579 
  861886205573209472   -2594.6   -3188.1   -2202.5   5.6357   4.8107   6.8348    23.31    19.03    27.44    16.204     0.034     7.652     0.082    22.71     2.70   0.539 
 5283703784415515136   -2352.5   -2387.5   -2321.3   5.6366   5.4357   5.8167    86.14    85.16    87.14     4.833     0.023     2.704     0.070    85.54     0.62   0.868 
  777875893644246272    3501.4    3119.0    3927.9   5.6371   2.9498   9.4158    24.67    22.98    26.33    11.469     0.714     3.504     1.397   -23.72     1.05   0.949 
 3132064463496643712   -2517.1   -2613.2   -2431.1   5.6399   5.3909   5.9258    39.84    38.40    41.22     9.733     0.057     4.406     0.096    39.81     0.84   0.652 
 6768484316624233472    2258.4    2211.4    2309.6   5.6401   5.3195   5.9652    91.47    89.76    93.00     4.736     0.037     3.031     0.096   -91.31     0.99   0.835 
 4097207382284151552    2608.7    2435.5    2800.8   5.6409   5.1940   6.1510    29.95    27.99    32.05    12.461     0.098     5.479     0.193   -30.03     1.26   0.854 
 2062177424198039936    3745.7    3299.1    4288.9   5.6420   4.9944   6.4486    33.57    29.28    38.01     7.791     0.030     2.486     0.070   -33.42     2.66   1.398 
 2940856402123426176     -54.8     -58.1     -51.5   5.6422   5.6266   5.6562    20.37    20.32    20.43   173.725     0.046   731.833     0.161     4.02     0.16   0.604 
 3209938366665770752     -12.5     -12.9     -12.2   5.6461   5.6414   5.6507    60.72    60.67    60.77   175.458     0.067  2226.604     0.125     8.26     0.14   0.664 
 2945427930964098304   -1030.2   -1037.7   -1022.7   5.6522   5.5613   5.7471    87.31    86.90    87.74    10.851     0.037    12.325     0.064    87.13     0.26   0.836 
 4487342390179139200    3007.9    2945.4    3073.5   5.6528   5.4178   5.8991    37.25    36.45    37.95     8.725     0.042     3.048     0.137   -37.11     0.44   1.211 
 4778060445747312384    -961.0    -992.0    -931.7   5.6591   5.4849   5.8450    82.15    79.59    84.66    12.362     0.022    15.102     0.060    81.80     1.58   0.564 
 6341793441911160064    -822.4    -867.5    -778.9   5.6605   5.3372   5.9953    24.61    23.22    26.09    46.614     0.026    63.605     0.061    23.76     0.89   0.801 
  609161533783544448   -3124.2   -3210.3   -3042.8   5.6620   5.4024   5.9334    40.36    39.38    41.37     7.767     0.040     2.076     0.078    39.97     0.61   0.871 
 4203993257242586624   -2030.7   -2544.4   -1674.6   5.6626   3.0230   9.2643   132.28   130.78   133.78     3.631     0.477     2.175     1.096   132.37     0.91   1.953 
 5821695408014939776   -2907.8   -2951.4   -2868.5   5.6646   5.4482   5.8962    56.57    56.01    57.14     5.940     0.038     2.238     0.054    56.52     0.34   1.064 
 2283651948284716416    8118.5    7982.2    8264.9   5.6663   4.7627   6.5661    39.05    38.51    39.55     3.119     0.023     0.738     0.067   -37.66     0.32   1.279 
 4498447148384273280    2359.1    2273.0    2450.5   5.6688   5.3781   5.9894    75.67    72.95    78.41     5.477     0.033     2.843     0.092   -75.52     1.65   0.811 
  287980516431427200     985.1     980.0     990.5   5.6727   5.6182   5.7299    77.65    77.36    77.93    12.749     0.031    14.880     0.053   -77.44     0.18   0.853 
  425040000959067008     -46.0     -46.8     -45.1   5.6737   5.6633   5.6846    36.28    36.21    36.35   168.781     0.038  1237.081     0.061    10.45     0.14   0.584 
 1489632853121122176   -2710.0   -3080.8   -2396.4   5.6756   4.7081   6.7666    18.85    16.60    21.26    19.199     0.337     8.460     0.868    18.24     1.47   0.432 
 2159038656214469376    2103.8    2055.1    2153.3   5.6772   5.5356   5.8178    21.92    21.42    22.45    21.085     0.029    11.568     0.074   -21.66     0.32   0.744 
 4049870902742646784    2596.4    2382.6    2870.2   5.6855   4.4400   7.2318    61.00    60.47    61.50     6.152     0.339     2.671     0.519   -61.13     0.31   1.162 
 5730371484020807808    -162.9    -163.5    -162.4   5.6865   5.6536   5.7176   124.02   123.68   124.35    46.660     0.075   323.180     0.148   119.59     0.21   1.161 
 5725065137830644352   -2950.7   -3004.4   -2898.5   5.6934   5.5667   5.8299    25.75    25.29    26.21    12.839     0.034     4.803     0.058    25.65     0.27   0.939 
 5590737797964116480   -7754.2   -8237.6   -7312.9   5.6951   3.7535   7.8335    66.11    62.53    69.61     1.918     0.029     0.434     0.074    64.85     2.11   1.979 
  456495310642900736    2189.6    1990.8    2438.4   5.6975   3.6376   7.9997    48.77    45.52    51.88     9.127     0.418     4.971     1.525   -48.68     1.96   0.970 
 3233777569758937216   -1149.4   -1159.9   -1139.2   5.6983   5.6210   5.7804    54.61    54.19    55.02    15.516     0.045    15.817     0.093    54.38     0.25   0.821 
 2966071536646382592   -3844.0   -3937.0   -3749.5   5.7010   5.1735   6.2658    91.20    89.84    92.57     2.795     0.032     0.603     0.084    90.56     0.84   0.890 
  496281997880187392    3829.0    3669.1    4008.3   5.7021   4.9331   6.5212    23.54    22.75    24.39    10.815     0.170     2.971     0.356   -23.46     0.50   0.973 
 2929582143038215552   -2964.4   -3113.5   -2819.1   5.7038   5.3132   6.1255    65.49    62.63    68.43     5.040     0.071     1.893     0.115    65.39     1.76   0.897 
 3465517508081108224   -9487.7  -10046.3   -8941.7   5.7105   4.6690   6.9413    15.10    14.30    15.95     7.061     0.039     1.143     0.068    13.53     0.58   0.838 
 6608187792013441792    -339.8    -344.4    -335.5   5.7106   5.6072   5.8221    29.87    29.30    30.42    84.404     0.044   256.480     0.109    26.15     0.39   0.462 
 5605586878601601408   -3620.2   -3729.5   -3513.9   5.7107   5.3051   6.1065    73.60    71.53    75.59     3.675     0.025     1.078     0.054    73.27     1.20   0.942 
  256487136159035136     418.2     415.0     421.6   5.7164   5.6644   5.7724    36.47    36.14    36.79    60.197     0.056   159.376     0.123   -34.24     0.21   0.649 
 4362793767434602752    1614.8    1530.6    1704.1   5.7166   5.3759   6.0744    51.64    48.94    54.43    11.698     0.057     8.557     0.210   -51.54     1.64   1.688 
 4319659032940463232    1059.2    1049.6    1068.4   5.7180   5.6299   5.8062    94.05    93.45    94.62     9.803     0.041    10.947     0.087   -93.87     0.35   1.123 
 4548562265603840768     520.1     513.9     526.6   5.7216   5.6348   5.8118    23.36    22.99    23.71    73.135     0.034   150.659     0.043   -21.22     0.24   0.478 
 3441580727627952512    -578.1    -587.9    -568.1   5.7232   5.6024   5.8383   108.53   106.75   110.31    15.523     0.052    31.861     0.116   108.15     1.08   0.821 
 3371976698084511488   -1119.1   -1129.8   -1109.1   5.7250   5.6285   5.8229    83.09    82.50    83.65    10.494     0.043    11.079     0.097    82.97     0.36   1.185 
 4581697908231236992    1233.0    1216.9    1249.2   5.7267   5.6163   5.8431    65.68    64.88    66.49    12.049     0.038    11.426     0.080   -65.45     0.50   0.800 
 2876056718701791360    1603.2    1572.4    1635.2   5.7289   5.6158   5.8465    69.88    68.53    71.18     8.728     0.022     6.702     0.035   -69.58     0.84   0.634 
 5479782647926975360    -642.3    -665.7    -621.2   5.7302   5.5288   5.9548    32.71    31.46    33.88    44.991     0.029    79.811     0.069    31.58     0.74   0.847 
  971931926350947712   -4980.0   -5252.2   -4749.5   5.7320   5.3717   6.1547    18.05    17.12    18.91    10.847     0.041     1.958     0.086    18.04     0.54   1.247 
 3618253627527608832    2343.6    2278.1    2410.4   5.7323   5.5562   5.9170    15.71    15.26    16.17    26.371     0.051    12.949     0.084   -15.33     0.29   0.771 
 3201236698501590272    -914.6    -920.4    -909.3   5.7331   5.6853   5.7805    38.21    37.99    38.42    27.633     0.043    35.305     0.067    37.69     0.13   1.102 
 6384294273609958272   -6288.2   -8219.9   -5021.2   5.7345   3.6152   9.9286    19.15    14.82    23.78     8.306     0.014     0.215     0.030    17.72     2.95   0.637 
 4178565745183291520    1211.9    1193.6    1229.5   5.7363   5.5961   5.8751    85.46    84.37    86.55     9.427     0.049     9.148     0.116   -85.35     0.66   0.794 
 3885236147630678144    9058.1    8453.3    9724.9   5.7394   4.5917   7.0852    12.12    11.40    12.87     9.577     0.041     0.919     0.100    -9.53     0.58   0.808 
 5984297406649971968   -1342.6   -1418.2   -1277.1   5.7420   5.3789   6.1486    73.11    69.34    76.66     9.947     0.088     8.708     0.238    73.05     2.27   1.162 
 2169310744818673280    1774.0    1713.5    1835.2   5.7424   5.5355   5.9559    47.45    45.86    49.10    11.598     0.029     7.800     0.075   -47.30     0.97   1.161 
 4211461178883753600   -3565.5   -3653.4   -3479.8   5.7428   5.5634   5.9376    15.36    14.99    15.73    17.763     0.051     6.365     0.119    15.30     0.22   1.237 
  949035180817927552   -3218.8   -3346.7   -3105.4   5.7452   5.4508   6.0395    36.38    35.03    37.65     8.351     0.039     3.321     0.087    36.22     0.80   0.793 
 6429007425784303744   -4799.8   -4899.4   -4693.5   5.7457   5.5380   5.9573    20.08    19.68    20.54    10.197     0.025     1.217     0.042    19.57     0.27   0.889 
 1729810482329554560    1436.9    1131.2    1986.9   5.7486   4.3279   8.1501    28.42    20.60    36.19    23.695     0.864    19.126     2.035   -28.08     4.81   0.983 
 4367026303085396352     488.2     484.9     491.4   5.7493   5.7026   5.7959    37.64    37.37    37.91    50.888     0.054   118.551     0.110   -35.98     0.17   0.929 
 3229561183184656768   -3189.5   -3272.6   -3109.8   5.7510   5.5482   5.9606    20.42    19.91    20.93    14.981     0.045     5.078     0.087    20.21     0.32   0.810 
 5896594273227951232   -2089.2   -2129.5   -2050.9   5.7537   5.3421   6.1956    72.04    71.13    72.93     6.490     0.057     3.690     0.141    71.97     0.55   0.833 
 6578248915023773568   -2679.5   -2801.9   -2573.4   5.7550   5.5329   6.0020    20.19    19.32    21.02    18.093     0.046     8.820     0.099    19.71     0.53   0.670 
 6735691249205192960     967.5     944.0     990.8   5.7564   5.5599   5.9495    71.14    69.55    72.73    14.163     0.090    17.639     0.229   -70.89     0.96   0.723 
 6420789023043900800    -570.2    -572.7    -567.8   5.7576   5.7284   5.7891    70.95    70.66    71.23    23.941     0.027    49.891     0.052    70.24     0.18   0.832 
 3130361796720861312   -3620.6   -3703.6   -3540.4   5.7598   5.4764   6.0541    38.21    37.39    39.01     7.057     0.036     2.492     0.096    38.28     0.48   0.964 
 1024530470975585024   -1975.4   -2227.6   -1754.5   5.7621   3.7279   8.1532    54.49    52.46    56.54     9.109     0.639     4.693     1.850    54.07     1.24   0.920 
  966600123887017216    1922.6    1886.6    1963.6   5.7688   5.5153   6.0435    79.99    78.82    81.16     6.352     0.053     3.557     0.101   -79.95     0.71   1.004 
 5877424081833309568    6091.7    5564.1    6690.6   5.7690   2.3799   9.7143    17.56    17.00    18.11     9.138     0.482     2.062     0.936   -17.56     0.35   0.972 
 4049755797711363328    2714.7    2078.6    3890.4   5.7695   4.3551   8.5807    95.47    66.66   124.44     3.768     0.047     1.442     0.127   -95.22    17.16   1.106 
 5501394579762647680    -887.5    -907.7    -869.7   5.7709   5.6486   5.9065    58.53    57.22    59.73    18.717     0.024    25.034     0.069    58.15     0.77   0.966 
 6380214844952702848    -119.7    -119.9    -119.6   5.7728   5.7597   5.7862    80.73    80.55    80.89    87.360     0.026   750.678     0.066    69.69     0.12   0.737 
 4416009443021510400   -3369.9   -5103.9   -2484.6   5.7742   4.7270   7.0618    39.09    26.00    52.86     7.464     0.037     3.544     0.069    38.30     8.30   0.857 
 2087110877571897856    2224.5    1873.9    2690.9   5.7764   4.5823   7.2400    53.49    44.25    63.07     8.224     0.204     4.559     0.544   -53.22     5.88   0.830 
 3356477088827665152   -1548.1   -1641.3   -1462.0   5.7784   5.4290   6.1557    83.61    78.85    88.45     7.545     0.039     5.628     0.079    83.61     2.96   0.648 
 1338853151408862592    6345.5    6039.0    6686.0   5.7787   5.1187   6.4867    27.80    26.45    29.15     5.657     0.027     1.312     0.069   -26.11     0.88   0.935 
 6001204661350349696   -3892.8   -4268.1   -3585.9   5.7818   5.2121   6.4694    25.71    23.45    27.92     9.747     0.050     2.701     0.102    25.71     1.40   0.652 
   48096216308510208   -1608.9   -1682.3   -1544.0   5.7841   4.9777   6.6640    32.58    31.64    33.50    18.538     0.377    13.610     1.381    32.39     0.58   0.886 
 4972346933514848896   -3039.8   -3080.9   -3001.8   5.7853   5.6059   5.9788    43.53    43.05    44.02     7.453     0.031     2.709     0.051    42.27     0.31   1.188 
 3211500085494031872   -1956.6   -2803.4   -1529.8   5.7860   3.3767   9.7474    59.47    42.53    74.39     8.435     0.506     4.769     1.135    58.75     9.96   0.891 
 4636275874428761856   -1930.3   -2010.5   -1852.7   5.7863   5.5418   6.0376    72.46    69.57    75.44     7.001     0.011     4.500     0.027    72.05     1.75   0.659 
 5559265690666327168    -166.4    -166.7    -166.1   5.7891   5.7736   5.8043    94.21    93.99    94.43    58.669     0.024   395.589     0.067    88.62     0.14   0.846 
 5899297255071163904   -3544.7   -3773.4   -3345.2   5.8025   4.8784   6.8077   104.88    99.15   110.51     2.631     0.036     0.564     0.112   104.76     3.40   1.080 
 5251196413917549056   -1822.1   -1855.0   -1791.1   5.8028   5.4585   6.1345   178.73   176.95   180.45     3.003     0.026     1.844     0.076   178.42     1.05   1.013 
 2543827112725877632    2417.3    2356.0    2481.3   5.8029   5.4549   6.1420    70.06    68.52    71.45     5.808     0.055     2.462     0.161   -68.79     0.90   0.812 
 5358351999659786112   -7942.6   -8417.7   -7511.5   5.8049   4.7568   6.9384    39.70    37.53    41.86     3.129     0.033     0.413     0.074    38.67     1.36   0.994 
  943271339004067456    3628.6    2941.1    4532.1   5.8053   2.4686  10.6212    31.05    25.13    37.01     8.676     0.574     2.287     1.293   -31.15     3.52   0.929 
 2366342575676169344    5741.9    5429.8    6110.5   5.8077   5.4192   6.2184    24.67    23.32    25.96     7.202     0.043     2.037     0.112   -21.65     0.93   0.818 
 1571927729343569792    3624.6    3585.6    3662.3   5.8085   5.6263   5.9824    28.47    28.22    28.72     9.596     0.036     3.531     0.078   -27.28     0.16   1.335 
 5616120681034800000    -939.2    -983.4    -898.5   5.8109   5.5452   6.1042    24.66    23.48    25.85    41.000     0.026    50.774     0.050    23.94     0.77   0.596 
 4134382557611434880    1214.8    1191.6    1238.0   5.8122   5.6060   6.0214   118.74   116.73   120.62     6.775     0.049     6.725     0.115  -118.69     1.18   0.969 
 2195886971653527168     124.2     123.6     124.9   5.8147   5.7875   5.8415    31.22    31.08    31.36   142.063     0.030   772.885     0.078   -17.59     0.16   0.585 
 2928521084254000896   -2164.0   -2339.5   -2010.6   5.8165   5.3935   6.3229    36.28    33.52    39.04    12.429     0.052     6.762     0.076    36.11     1.68   0.864 
 5753100034337971840   -1302.7   -1415.7   -1213.1   5.8194   4.6909   7.4070   104.90   104.59   105.23     7.137     0.330     6.634     0.564   104.74     0.19   1.266 
 4203568678310135680    3046.4    2965.4    3132.8   5.8211   5.5462   6.1067    41.37    40.38    42.43     7.746     0.050     3.014     0.136   -41.43     0.63   2.093 
 4314798744888764544     963.0     957.2     968.9   5.8228   5.7757   5.8688    41.06    40.84    41.28    24.476     0.047    30.169     0.097   -40.64     0.13   1.185 
 5599190396684348288   -6133.6   -6329.5   -5943.0   5.8235   5.0947   6.6314    61.81    60.07    63.51     2.586     0.023     0.768     0.060    61.23     1.10   0.956 
 2103089873896751232    2034.9    1983.2    2090.1   5.8497   5.6178   6.1073   107.60   104.94   110.32     4.466     0.020     2.533     0.059  -107.32     1.66   0.867 
 6066458516112205312   -1612.0   -5330.6    -644.4   5.8520   2.7741  29.8086    26.53     5.08    52.41    21.399     0.750    14.736     1.973    26.35    15.61   1.097 
 2934903817980369408   -2306.0   -2473.3   -2163.4   5.8535   5.4769   6.2870    27.83    25.97    29.71    15.169     0.036     7.954     0.064    27.73     1.14   0.618 
 4549237679278783872    5706.3    5408.4    6026.9   5.8539   4.6639   7.1358    51.76    49.19    54.30     3.332     0.038     0.680     0.088   -50.77     1.56   1.067 
   30638273760796288    4851.5    4448.1    5325.3   5.8606   4.4961   7.6322    58.74    53.76    63.74     3.462     0.039     0.416     0.098   -57.24     3.15   0.891 
 5272882077435260672   -2379.6   -2469.1   -2300.4   5.8640   5.6392   6.1168    66.44    64.04    68.72     6.188     0.020     3.299     0.060    66.16     1.42   0.838 
   52635172106347648    -702.0    -707.5    -696.1   5.8654   5.7834   5.9491    87.23    86.68    87.81    15.900     0.052    27.114     0.133    86.85     0.34   0.628 
 6641145305165014912   -3883.3   -4047.6   -3732.8   5.8669   4.7783   6.9822    63.01    61.33    64.65     4.009     0.072     0.281     0.113    62.30     1.06   1.241 
 1025217425224704640    1714.5    1670.2    1758.2   5.8706   5.5471   6.1792   144.24   141.10   147.31     3.962     0.034     2.223     0.068  -143.62     1.89   0.936 
 6062166950418030336     239.9     234.5     245.5   5.8731   5.7271   6.0291    70.38    68.59    72.18    54.828     0.047   262.379     0.113   -66.61     1.14      NA 
 4165724656252535168    2432.7    2371.4    2495.2   5.8736   5.6454   6.0874    49.63    48.49    50.79     8.089     0.056     4.200     0.194   -49.64     0.71   0.849 
 5559265690666326016    -165.3    -165.7    -164.8   5.8759   5.8472   5.9057    94.66    94.40    94.92    58.670     0.076   403.468     0.234    88.87     0.16   1.212 
 3125201964749690368   -9407.6   -9932.9   -8921.9   5.8793   3.4306   8.4950    44.49    42.75    46.19     2.316     0.053     0.412     0.105    45.62     1.02   1.356 
 1722395208409386624    4293.5    4185.0    4407.3   5.8810   5.6260   6.1624    28.64    27.91    29.36     8.001     0.021     1.451     0.046   -27.97     0.46   0.809 
 6881231335610272000     268.7     266.0     271.2   5.8810   5.8174   5.9388   180.06   178.42   181.89    20.066     0.025    89.950     0.061  -178.85     1.07   0.384 
 5335422543657379456    5497.0    4780.5    6496.5   5.8846   1.5518  12.8857    38.58    38.23    38.94     4.623     0.433     0.460     1.030   -38.28     0.21   0.957 
 3918640376033922816    4244.6    4057.7    4460.6   5.8942   5.3598   6.4622    30.75    29.34    32.03     7.643     0.060     2.042     0.087   -28.91     0.87   0.824 
 3103333365668635520   -1165.6   -1231.5   -1102.0   5.8984   5.2087   6.6805    49.57    48.15    51.09    16.852     0.480    17.529     0.967    49.35     0.90   0.829 
 1300137457209202688    4622.0    4166.1    5205.2   5.9079   5.1840   6.8721    22.40    19.93    24.82     9.536     0.017     2.189     0.045   -21.59     1.60   0.617 
 6708210536599269888   -3604.0   -3675.5   -3534.1   5.9080   5.5236   6.2706    57.87    57.10    58.63     4.688     0.042     2.212     0.091    57.87     0.47   0.948 
 5503057896042776576   -3896.3   -3979.1   -3817.5   5.9104   5.5722   6.2077    55.74    54.78    56.67     4.520     0.031     2.043     0.060    55.00     0.58   1.015 
 6514632718428652928    -538.6    -548.7    -528.0   5.9140   5.7836   6.0396    33.84    33.14    34.61    51.152     0.065   110.805     0.098    32.21     0.47   0.554 
 5651114768880973440   -1490.9   -1515.3   -1467.7   5.9249   5.7384   6.1308    77.76    76.80    78.64     8.429     0.055     6.678     0.112    77.57     0.56   0.846 
  501565421834071552    1711.9    1454.9    2111.5   5.9266   4.2153   8.5297    83.40    77.37    89.33     6.886     0.693     5.092     1.374   -83.25     3.47   0.894 
 3258349245161406080    3364.0    2108.1    8720.7   5.9278   4.2100   7.5302    39.37    14.72    62.16     7.397     0.030     3.660     0.077   -38.39    14.40   0.806 
 4127146469739668992    2989.9    2880.3    3106.2   5.9292   5.6326   6.2523    41.58    40.06    43.14     7.856     0.045     3.459     0.100   -41.57     0.95   0.677 
 3209409024833339520   -4388.0   -4561.3   -4223.2   5.9316   5.6459   6.2206    36.40    35.03    37.76     6.127     0.031     2.515     0.068    36.19     0.86   0.946 
 4843073709303881728    -589.7    -594.5    -585.1   5.9344   5.8795   5.9898    27.42    27.16    27.67    56.949     0.026   111.033     0.059    25.78     0.16   0.787 
 1108794770090309888    3226.4    3145.6    3305.8   5.9359   5.7266   6.1584    56.03    54.75    57.31     5.420     0.027     2.841     0.057   -55.58     0.80   0.869 
 3349898642039195264    -338.6    -346.4    -331.1   5.9428   5.8006   6.0871   109.94   107.44   112.48    25.947     0.054    93.517     0.105   108.64     1.50   0.413 
 3354944777635331328   -5459.7   -6851.6   -4404.0   5.9450   3.7262   8.7661    22.09    17.75    26.86     8.110     0.346     2.260     0.487    22.18     2.80   1.003 
 4109034455276324608       0.2      -1.7       2.0   5.9487   5.9442   5.9531    34.48    34.45    34.51   168.098     0.076  1222.643     0.124    -0.04     0.22   0.681 
  326844880921847040    3011.9    2904.8    3123.6   5.9542   5.6077   6.2997    56.25    54.31    58.26     5.778     0.038     2.720     0.105   -55.89     1.16   0.858 
 3434172531814161024   -4666.9   -4782.6   -4552.6   5.9595   5.7080   6.2133    16.11    15.73    16.49    12.938     0.042     3.311     0.094    16.16     0.24   0.718 
 5995147799699999616   -6704.1   -8753.5   -5421.4   5.9607   4.6099   8.5720    32.34    24.75    39.89     4.503     0.052     0.988     0.109    32.47     4.67   1.078 
 1871445554440099584    1089.2    1080.6    1098.0   5.9715   5.9140   6.0329    45.12    44.76    45.47    19.761     0.034    22.204     0.064   -44.79     0.21   0.872 
 2449095806512781568   -2507.0   -3578.8   -1927.8   5.9845   4.5640   8.3147    25.53    17.99    33.12    15.363     0.264     7.995     0.537    24.82     4.70   0.965 
  782221713353890816    1240.1    1229.9    1251.1   5.9867   5.8981   6.0845    55.31    55.02    55.61    14.225     0.061    13.804     0.086   -54.87     0.18   1.051 
 1920355576843945856    1163.6    1074.9    1282.7   5.9881   4.5787   7.8361   256.41   252.62   260.17     3.268     0.172     3.541     0.351  -256.06     2.34      NA 
 2606172548756432896    7852.8    7033.7    8763.7   5.9952   1.7817  12.5425    15.04    13.78    16.35     8.864     0.493     1.456     1.411   -12.18     0.89   0.826 
 6734303253230708864    -589.2    -622.1    -560.1   6.0021   5.6245   6.4103    81.09    76.98    84.92    20.314     0.283    42.849     0.737    80.39     2.38   0.493 
 6749917035561501824   -1746.7   -1778.4   -1717.6   6.0024   5.8582   6.1529    50.08    49.27    50.85    11.161     0.052     8.287     0.093    49.87     0.48   0.999 
 4347418849668395904    2036.4    1996.7    2076.5   6.0088   5.7359   6.3084    93.28    92.43    94.13     5.154     0.057     2.826     0.117   -92.88     0.51   0.867 
 5697186092808055680    -718.5    -727.5    -709.8   6.0102   5.9266   6.0979    91.75    90.67    92.82    14.774     0.031    25.497     0.066    91.37     0.65   0.636 
  360620026996556672     822.6     815.3     829.9   6.0105   5.9504   6.0720    39.52    39.18    39.87    29.608     0.042    44.033     0.116   -38.85     0.21   0.817 
 6649921817433656448   -1851.5   -1900.7   -1805.9   6.0107   5.8243   6.2082    43.36    42.29    44.46    12.144     0.042     7.906     0.094    43.25     0.68   0.711 
 6760712521759353216   -1154.5   -1318.5   -1026.6   6.0124   4.9806   7.3687    76.43    73.42    79.70    11.077     0.811    12.302     1.614    76.27     1.96   0.778 
  501151631802617728    2658.1    2537.7    2782.5   6.0198   5.7630   6.2935    31.03    29.63    32.49    11.836     0.025     6.020     0.055   -30.89     0.86   0.582 
 5274724274807870336    -328.3    -329.7    -326.9   6.0210   5.9872   6.0537    48.20    47.97    48.44    57.911     0.036   205.234     0.196    45.17     0.15   0.787 
 3032216369473132416   -4190.2   -4329.9   -4058.2   6.0247   5.3980   6.6759    88.57    86.67    90.46     2.635     0.040     0.552     0.068    88.53     1.14   0.964 
 2038853136126345728    3405.8    3335.5    3475.9   6.0249   5.6928   6.3535    63.55    62.49    64.65     4.524     0.029     1.741     0.060   -63.27     0.65   1.016 
 2128215909315876352    2336.1    2261.5    2413.8   6.0318   5.8212   6.2513    28.44    27.53    29.39    14.669     0.021     7.607     0.062   -28.26     0.58   0.937 
 4880837088995421952    -460.3    -464.6    -456.2   6.0329   5.9678   6.1002    30.71    30.36    31.04    63.852     0.023   159.046     0.056    28.33     0.22   0.552 
 5518599703363144448   -1230.4   -1249.2   -1211.1   6.0379   5.9359   6.1350    65.21    64.21    66.21    12.161     0.022    12.343     0.057    64.97     0.61   0.943 
 2437077418570502400   -5022.7   -5348.4   -4726.9   6.0447   5.4530   6.6784    21.55    20.33    22.80     9.264     0.046     1.712     0.103    19.81     0.82   0.677 
 5599311793946975872   -3837.8   -3929.6   -3747.2   6.0471   5.3385   6.7715   118.26   117.71   118.86     2.157     0.030     0.632     0.071   117.85     0.36   2.539 
  570488278157310464   -4916.0   -5185.6   -4668.9   6.0480   5.6751   6.4526    14.04    13.31    14.78    14.190     0.024     2.917     0.050    13.74     0.48   0.664 
 5809443584301120640   -5102.8   -5407.1   -4823.9   6.0485   5.4709   6.7108    37.11    35.04    39.18     5.171     0.031     0.849     0.054    36.95     1.22   1.532 
 6722494910622557184   -3270.4   -3358.1   -3180.9   6.0558   5.6345   6.4626    49.45    48.26    50.64     6.045     0.049     2.829     0.101    49.49     0.71   1.277 
 4535613321466330624    5649.8    5368.4    5936.0   6.0603   5.3954   6.7638    54.09    51.56    56.82     3.216     0.023     0.430     0.048   -53.34     1.58   1.438 
 3394298532176344960    -310.4    -311.6    -309.1   6.0606   6.0282   6.0940    41.70    41.49    41.90    68.688     0.053   251.066     0.096    37.94     0.13   0.794 
 1301701718658018048    1579.4    1499.7    1667.4   6.0653   5.5453   6.6283    22.18    21.09    23.18    27.555     0.462    21.493     0.999   -21.74     0.66   1.197 
 5401190072171631744    9316.3    8947.1    9714.2   6.0680   5.7676   6.3845     7.28     7.00     7.56    14.803     0.042     3.020     0.055    -6.66     0.18   1.115 
 2951898969206442496   -2701.5   -2792.9   -2623.8   6.0746   5.8863   6.2855    25.44    24.60    26.17    14.186     0.038     6.845     0.083    25.31     0.48   0.704 
 4157724433557564800    2410.4    1472.1    6342.3   6.0748   3.6373  18.1464    29.01     9.82    47.29    13.797     0.485     7.030     0.772   -28.94    11.57   0.655 
  571730107822456960     690.6     661.5     721.8   6.0768   5.7299   6.4485    52.93    50.83    55.05    26.400     0.317    47.701     0.987   -52.22     1.29   1.414 
 3105081039401752576   -8609.7   -8891.6   -8320.4   6.0778   5.2431   6.9330    16.49    15.96    17.02     6.846     0.054     0.571     0.115    16.72     0.31   1.419 
 1328078796458810240     261.3     260.2     262.3   6.0779   6.0457   6.1083    77.03    76.70    77.36    46.603     0.039   213.822     0.116   -73.89     0.21   0.568 
  363031320420691584    3812.9    3398.6    4271.5   6.0834   2.3630  10.4715    19.64    18.78    20.55    13.083     0.876     4.517     2.411   -19.27     0.54   0.853 
 4591351448523805312     274.4     272.1     276.9   6.0847   6.0275   6.1459    74.42    73.69    75.10    45.972     0.022   201.557     0.051   -71.45     0.45   0.525 
 1753275228697415168    3669.6    3214.1    4198.4   6.0883   2.5123  10.1860    42.49    40.61    44.30     6.301     0.497     2.085     1.229   -42.16     1.15   1.033 
 3202688912845149440   -2256.3   -2284.0   -2229.9   6.0898   5.9871   6.1921    38.77    38.34    39.21    11.176     0.038     6.740     0.056    38.46     0.27   1.229 
 2198784352291129088    6651.9    6152.7    7210.6   6.0916   4.7828   7.5400    20.77    19.27    22.32     7.107     0.110     1.467     0.271   -20.45     0.90   0.919 
 3283466836680393472    -902.7    -913.9    -891.1   6.0946   5.9556   6.2267   145.86   144.92   146.78     7.422     0.049    10.313     0.107   145.63     0.58   1.157 
 3317885158400461952    -260.5    -263.4    -257.6   6.0948   6.0196   6.1693   115.34   114.00   116.66    31.930     0.053   150.448     0.094   113.12     0.81   0.291 
 3030758898091484032   -4974.3   -5178.1   -4777.4   6.0980   5.2765   6.9821    86.25    83.60    88.79     2.282     0.039     0.331     0.066    86.08     1.60   1.211 
 5943191236735787520    -393.2    -394.6    -391.8   6.0994   6.0648   6.1358    67.36    67.16    67.57    36.015     0.051   111.898     0.102    65.74     0.13   1.020 
 6847167606385195648      82.2      82.2      82.2   6.1034   6.0828   6.1233    75.37    75.21    75.54   113.677     0.119  1255.647     0.261   -54.21     0.12   0.809 
 2926370198994626560   -3706.8   -3818.4   -3599.2   6.1044   5.8752   6.3386    26.83    26.04    27.61     9.821     0.026     3.026     0.043    26.71     0.47   0.889 
 5013816835621197440    -346.8    -348.9    -344.7   6.1061   6.0611   6.1495    45.91    45.59    46.23    57.514     0.040   195.686     0.082    42.96     0.21   0.540 
 4253711764299993600    1746.0    1414.8    2175.8   6.1062   4.2026   8.5822    75.05    65.15    85.37     7.502     0.743     5.210     1.655   -75.10     6.17   0.825 
 3400292798990117888    -312.2    -314.6    -309.9   6.1098   6.0425   6.1791    41.45    41.09    41.82    68.592     0.174   250.872     0.385    37.67     0.24   1.231 
 6727342343856697856   -1054.0   -1276.6    -879.4   6.1129   4.4782   8.5063    97.17    87.62   106.85     9.531     0.911    11.646     1.951    97.15     5.84   1.013 
 1981849097519652608    3107.7    2497.8    3953.8   6.1220   3.9143   9.1838    25.83    20.80    31.61    12.165     0.739     4.572     1.493   -25.66     3.23   0.910 
 4670380667833661824   -6826.6   -7122.4   -6565.8   6.1228   5.7853   6.4798    16.65    16.01    17.27     8.878     0.022     2.513     0.060    15.06     0.42   0.834 
 4373507614893299840    1621.6    1593.8    1651.2   6.1248   5.9919   6.2627    38.75    38.08    39.40    15.489     0.042    11.992     0.106   -38.57     0.40   0.901 
 5930280874313569664   -3673.8   -3937.9   -3436.9   6.1252   5.6049   6.6912    56.18    52.53    59.81     4.740     0.050     1.548     0.087    56.31     2.31   0.888 
   35604419890389632   -2350.1   -2397.7   -2303.3   6.1264   5.9386   6.3148    37.59    36.90    38.27    11.065     0.056     6.098     0.129    37.27     0.42   0.845 
 5163874295633689472    -910.0    -922.0    -899.0   6.1265   6.0361   6.2219    55.33    54.66    56.00    19.296     0.051    26.647     0.126    54.83     0.42   0.585 
  272855565762295680    -177.7    -178.0    -177.4   6.1278   6.0976   6.1573    42.92    42.72    43.11   100.809     0.064   563.957     0.247    33.75     0.15   0.621 
 4316456739688577280   -4645.7   -4778.4   -4520.0   6.1294   5.9188   6.3323    19.29    18.76    19.83    10.884     0.026     3.180     0.063    19.23     0.33   0.566 
 5509206197564109696   -3286.1   -4935.6   -2431.3   6.1313   4.2275  10.2207    31.81    21.09    42.69     9.390     0.153     3.188     0.478    31.60     6.57   0.896 
  427045338372750592    3846.8    2982.4    5283.9   6.1347   1.7554  15.2718    54.65    53.25    55.87     4.667     0.821     1.100     1.539   -54.42     0.77   0.765 
 3153205357677821312   -3631.1   -4037.9   -3294.9   6.1358   5.5095   6.9211    56.87    51.10    62.54     4.732     0.035     1.539     0.064    56.88     3.40   0.824 
 4392762503037652224    2490.3    2424.4    2562.1   6.1361   5.9707   6.3086    25.84    25.13    26.54    15.159     0.034     8.217     0.105   -25.61     0.44   0.789 
 6863591389529611264    1050.7    1028.4    1073.8   6.1374   5.9964   6.2783    23.32    22.79    23.86    38.770     0.040    45.692     0.082   -22.64     0.32   0.787 
 2224106002000507264   -4996.4   -5312.7   -4698.5   6.1412   5.8062   6.4967    27.54    25.89    29.26     7.137     0.022     2.323     0.060    27.13     1.02   0.787 
 4252064627163404032     561.0     552.3     570.2   6.1478   6.0419   6.2550    60.04    59.05    60.99    28.575     0.054    63.318     0.133   -59.08     0.62   0.586 
 5530383302613025536   -4521.5   -4634.5   -4407.3   6.1496   5.7917   6.5221    38.76    37.86    39.65     5.590     0.032     1.397     0.076    38.46     0.56   0.994 
 4309169417122411008    3490.2    2952.9    4227.3   6.1504   5.2836   7.2727    68.88    57.02    81.53     4.064     0.027     1.588     0.063   -69.33     7.43   0.797 
  429940696088223872    4556.2    4316.0    4840.2   6.1506   5.7847   6.5725    34.27    32.28    36.18     6.263     0.024     1.843     0.047   -34.11     1.21   0.940 
 6742187674978276864   -5808.3   -5963.8   -5650.7   6.1554   5.5661   6.7483    31.14    30.36    31.96     5.414     0.034     1.032     0.080    30.96     0.49   1.006 
 1995323470782736384    5523.5    3606.6   10168.6   6.1558   1.9253  13.1057    34.11    18.86    49.79     5.272     0.490     1.392     0.966   -34.10     9.32   0.998 
  513128921207095168    2159.4    1918.9    2473.7   6.1567   4.4555   8.2281    55.15    52.63    57.74     8.196     0.598     4.984     0.783   -55.05     1.55   0.780 
 3230087467000481536   -1996.9   -2479.4   -1657.5   6.1602   4.3506   8.8641    48.60    39.89    57.03    10.105     0.603     6.541     1.159    48.27     5.06   1.133 
 6801811888448490624    1148.6    1058.9    1257.5   6.1634   4.8357   7.9796    74.44    71.19    77.58    11.413     0.512    13.207     1.460   -74.06     1.93   0.980 
 2925768663058737024   -2539.3   -2754.9   -2345.6   6.1638   4.1093   8.4941    49.30    48.83    49.76     7.821     0.382     3.688     0.760    49.17     0.29   0.832 
 1022456104850892928     -26.9     -27.5     -26.3   6.1646   6.1560   6.1729    52.60    52.52    52.66   157.914     0.041  1706.010     0.079    11.98     0.18   0.624 
 2910316951269216256    -923.2    -942.4    -903.2   6.1713   6.0384   6.3087    98.46    96.44   100.60    10.739     0.019    14.779     0.038    98.20     1.33   0.572 
 3122360036427938944    -567.3    -580.7    -556.3   6.1749   6.0452   6.3283    93.23    91.15    95.11    18.364     0.040    41.284     0.085    92.59     1.22   0.447 
 5957064148578452352   -6814.5   -7365.5   -6327.7   6.1833   4.0450   8.8650    69.46    64.89    74.14     2.057     0.044     0.435     0.110    70.35     2.87   0.938 
  514869138877621376    4453.2    4065.7    4925.4   6.1836   5.4416   7.0530    35.02    31.70    38.43     6.258     0.050     1.515     0.066   -35.06     1.96   0.792 
 5773303564798208256   -1354.8   -1421.1   -1295.0   6.1860   5.9004   6.4994    54.91    52.33    57.46    13.106     0.036    12.145     0.080    54.61     1.54   1.402 
 1022456139210632064     -26.2     -26.7     -25.7   6.1861   6.1795   6.1923    50.62    50.57    50.67   157.909     0.037  1647.519     0.074    10.77     0.14   0.629 
  571430731422526976    7189.6    5357.5   10839.2   6.1867   3.4678  14.2758    21.62    14.36    28.79     6.353     0.022     0.667     0.050   -20.68     4.42   0.835 
 3671578567084350720    4814.7    3908.3    6173.5   6.1903   4.4650   9.3955    45.66    36.08    56.11     4.529     0.046     0.938     0.083   -42.86     6.46   0.912 
 6151768798654097536   -2622.2   -2843.7   -2419.1   6.1935   5.6876   6.8006    15.72    14.46    17.04    23.541     0.197    11.537     0.321    15.44     0.78   0.870 
 3038359886388799360   -5083.5   -5527.1   -4678.3   6.1941   1.8436  10.6928    40.61    39.80    41.41     4.745     0.235     1.503     0.469    40.35     0.49   1.075 
 1433757497559469568    2323.5    2155.7    2525.3   6.1986   5.7418   6.7405    52.89    48.65    56.89     7.975     0.017     4.491     0.045   -52.34     2.50   0.634 
  898639447612575104    1159.3    1143.7    1175.4   6.2010   6.1050   6.2998    16.62    16.37    16.87    48.390     0.048    50.561     0.140   -15.86     0.16   0.869 
 4213036572895389184     225.2     221.1     229.8   6.2016   6.0779   6.3386   128.11   125.50   130.63    33.163     0.065   183.757     0.137  -125.41     1.62   0.274 
 5646880068575867008   -3064.5   -3521.9   -2694.0   6.2020   3.7526   9.3097    44.68    41.73    47.79     7.141     0.494     3.201     1.064    44.57     1.86   1.000 
 4197805003960381696     719.5     714.7     724.6   6.2023   6.1258   6.2863    54.85    54.55    55.16    24.491     0.071    43.450     0.160   -54.21     0.18   1.012 
 5101309850629984768    -670.2    -693.7    -647.7   6.2035   5.9780   6.4484    74.17    71.62    76.73    19.536     0.072    37.238     0.084    73.51     1.55   0.503 
 5872104270943488896    -605.6    -608.7    -602.6   6.2062   6.1527   6.2616   109.64   109.21   110.05    14.667     0.031    30.652     0.071   109.18     0.26   0.973 
  302447890428345088     632.4     627.6     637.4   6.2080   6.1502   6.2651    40.75    40.42    41.06    36.946     0.050    72.701     0.152   -39.64     0.19   0.880 
 5231626614453839104   -3948.1   -5705.1   -2952.2   6.2087   3.1109  10.5416    29.51    21.27    37.90     8.501     0.638     2.962     1.371    29.32     5.19   1.044 
 3649419525134908416   -3985.5   -4122.5   -3856.4   6.2180   5.2210   7.3287   102.38    99.88   104.79     2.423     0.035     0.248     0.077    99.18     1.54   1.059 
 1121561238255614464    1261.3    1250.6    1273.2   6.2185   6.1356   6.3048    86.22    85.56    86.84     8.983     0.026     9.124     0.051   -85.93     0.39   0.945 
 4808663462121224960   -1112.5   -1118.3   -1106.5   6.2211   6.1641   6.2768    82.84    82.46    83.21    10.593     0.019    12.162     0.047    82.55     0.24   0.997 
 4152969221884292992    1419.1    1397.9    1440.1   6.2242   6.0607   6.4029    73.58    72.90    74.25     9.347     0.064     8.496     0.118   -73.49     0.39   1.200 
 4097117364139815296    5692.5    5461.9    5956.7   6.2295   5.6892   6.8250    25.39    24.29    26.43     6.741     0.042     1.782     0.109   -25.62     0.62   0.861 
 3165428353563491200   -1364.2   -1486.7   -1246.4   6.2318   5.5830   6.9717    64.37    59.23    70.28    11.103     0.193    10.816     0.514    64.49     3.24   0.883 
 4283348413037187840    3314.0    2970.1    3777.7   6.2375   5.5462   7.1943    26.55    23.21    29.63    11.081     0.037     4.175     0.100   -26.55     1.96   0.617 
 6599412658431805952   -5389.1   -5801.2   -5033.4   6.2376   5.4489   7.1146    10.97    10.26    11.71    16.872     0.161     4.228     0.460    10.07     0.46   0.828 
 2936454026289203456    -900.9    -907.3    -894.4   6.2407   6.1831   6.2947    56.71    56.34    57.09    19.005     0.033    27.027     0.060    56.30     0.24   0.796 
 1334152979717957632     758.4     751.0     766.0   6.2432   6.1594   6.3248   162.98   161.52   164.40     7.904     0.022    13.287     0.057  -162.68     0.86   0.690 
 6690456619260897792    -578.2    -585.7    -570.8   6.2472   6.1615   6.3357    49.24    48.59    49.89    33.581     0.037    73.281     0.071    48.13     0.40   0.570 
 1398997262081156352     749.4     745.1     753.6   6.2576   6.2092   6.3074    50.95    50.69    51.24    25.292     0.035    42.796     0.112   -50.25     0.17   0.942 
 2824770686019003904       0.4     -10.0      11.6   6.2592   6.2529   6.2648    17.23    17.22    17.25   159.739     0.083   580.676     0.151    -0.02     0.31   0.487 
 2009439555118168832     297.8     296.3     299.3   6.2602   6.2164   6.3061    38.27    37.99    38.54    75.594     0.033   288.626     0.064   -33.72     0.19   0.613 
   37710603132868480   -4929.6   -5638.6   -4347.6   6.2638   5.3020   7.5451    36.35    31.84    41.18     5.490     0.051     1.609     0.134    35.59     2.92   0.857 
 2009481748875806976      26.1      25.7      26.5   6.2773   6.2672   6.2878    67.50    67.39    67.60   153.110     0.090  2095.378     0.193   -18.64     0.19   0.796 
 4545333725803409024     832.4     824.3     840.6   6.2776   6.2026   6.3545    82.15    81.40    82.91    14.245     0.031    22.103     0.084   -81.77     0.45   0.681 
 1092545710514654464     880.0     869.2     890.6   6.2806   6.1807   6.3795    14.46    14.23    14.69    69.229     0.065    91.662     0.138   -13.01     0.16   1.013 
 5109022619758942592   -1972.2   -2071.4   -1883.2   6.2819   5.9998   6.5834    31.91    30.38    33.38    15.518     0.059    10.589     0.050    31.50     0.93   0.553 
 4063006871253993600    3078.1    2787.7    3401.8   6.2847   3.9091   9.3542    41.38    40.28    42.49     7.668     0.467     3.442     0.846   -41.50     0.66   1.405 
 6034774508013700992   -1185.1   -1210.2   -1161.8   6.2893   6.1601   6.4304    35.61    34.86    36.33    22.925     0.051    24.921     0.131    35.24     0.43   0.661 
 3151197237126727552   -4041.8   -4195.5   -3897.3   6.2985   5.6314   6.9642    62.90    61.09    64.66     3.850     0.056     1.392     0.106    62.70     1.09   1.132 
  966606751020145408    3014.5    2938.1    3097.7   6.3038   5.7296   6.8811    92.17    90.61    93.64     3.519     0.045     1.684     0.091   -92.15     0.93   0.995 
 1266749682823046144   -3144.9   -3456.7   -2879.5   6.3071   5.7321   6.9578    19.51    17.73    21.29    16.038     0.032     6.522     0.078    18.76     1.13   0.536 
  890798727114556800   -2296.0   -2503.2   -2111.6   6.3073   5.0686   7.6931    20.54    19.14    22.02    20.552     0.673    11.670     1.451    20.41     0.90   1.387 
 5152226275607685376    -663.5    -674.3    -653.0   6.3082   6.2021   6.4171    54.02    53.12    54.89    26.911     0.043    51.832     0.113    53.15     0.55   0.544 
 3118272425858589056   -4880.0   -4987.4   -4762.1   6.3151   5.5766   7.0780    56.38    55.45    57.36     3.550     0.035     0.846     0.106    56.60     0.58   0.981 
 4256153367309075456    2855.4    2246.5    3793.9   6.3151   3.8982   9.5351    32.10    24.53    39.77    10.710     0.580     4.903     1.270   -32.08     4.61   1.147 
 3021571688160402688   -1022.1   -1082.6    -967.4   6.3168   5.8755   6.7876    76.49    72.51    80.38    12.480     0.171    15.844     0.316    76.23     2.43   1.357 
  525222930637242624    4359.9    4193.5    4548.3   6.3168   5.9977   6.6404    41.52    39.81    43.14     5.403     0.028     1.846     0.050   -41.42     0.98   0.950 
 2070539416273105280    2562.7    2096.2    3313.2   6.3180   5.1539   8.1587    23.73    18.27    29.02    16.018     0.033     8.122     0.066   -23.53     3.25   0.598 
 5325892492246989056    -326.7    -328.3    -325.1   6.3238   6.2861   6.3631    88.83    88.38    89.27    32.956     0.031   128.702     0.075    86.87     0.28   0.822 
  806271773569472000    6518.4    5429.9    8075.0   6.3270   4.6866   8.8295    11.91     9.78    14.16    12.978     0.282     3.015     0.253   -10.80     1.48   0.513 
 2738129612130248192    1913.5    1872.3    1953.8   6.3325   6.1184   6.5491    54.43    53.40    55.52     9.394     0.048     6.718     0.107   -54.06     0.65   0.832 
 4837036943790726272   -1550.3   -1569.0   -1531.9   6.3330   6.2452   6.4216    42.46    41.98    42.97    14.811     0.018    12.196     0.046    42.05     0.30   0.696 
 5263150888430032256    -836.4    -848.7    -823.7   6.3344   6.1357   6.5405    49.62    49.37    49.85    23.324     0.211    36.261     0.635    49.03     0.15   3.220 
 1851343114622517504     544.4     542.3     546.3   6.3363   6.2992   6.3727    75.91    75.67    76.13    23.404     0.035    55.717     0.067   -75.04     0.14   0.902 
 2905064992242441088   -4368.9   -4493.2   -4254.1   6.3377   5.7527   6.9441    81.03    79.11    82.87     2.779     0.024     0.575     0.048    79.50     1.20   0.963 
 6076084809126349568   -5427.6   -7802.4   -4118.0   6.3417   4.6216   8.8569    20.10    14.09    26.35     8.992     0.247     2.631     0.541    19.84     3.71   0.937 
 1150782649550151808   -4888.8   -5163.8   -4657.6   6.3439   5.9287   6.8696    22.02    20.87    23.10     9.142     0.024     1.843     0.063    21.43     0.72   0.895 
 2897069588500381568   -2289.7   -2318.8   -2261.1   6.3442   6.1516   6.5287    94.13    93.19    95.01     4.540     0.023     2.319     0.048    93.72     0.56   0.881 
 3828238392559860992    -335.4    -343.2    -325.6   6.3450   6.1973   6.4967    12.74    12.45    13.05   129.818     0.084   287.625     0.132     7.21     0.33   0.477 
 3328617079087341440   -1607.1   -1631.0   -1584.3   6.3473   6.2241   6.4756    47.23    46.58    47.87    12.836     0.042    10.350     0.102    47.12     0.39   0.817 
 3159988790366316416   -1471.3   -1485.5   -1457.0   6.3480   6.1964   6.4989   104.22   103.70   104.74     6.372     0.032     5.889     0.067   104.17     0.31   0.848 
 3609999726881024896    1125.2    1117.3    1133.0   6.3488   6.2818   6.4142    46.89    46.59    47.18    18.422     0.036    21.214     0.076   -46.43     0.19   0.635 
 4048037707717866880    2076.6    2037.1    2118.6   6.3561   6.2187   6.5081    17.44    17.10    17.78    26.593     0.104    16.460     0.168   -17.21     0.20   1.714 
 1237090738916392704    -477.4    -540.2    -405.7   6.3610   6.2306   6.4762     4.55     4.47     4.65   148.548     0.244   134.933     0.636     1.49     0.17      NA 
 5604127719287053440   -1586.8   -1625.7   -1550.8   6.3691   6.1021   6.6568    95.72    93.86    97.54     6.435     0.055     5.402     0.128    95.51     1.12   0.846 
 5207414926028657024   -2674.8   -2711.7   -2638.3   6.3708   6.2300   6.5288    21.83    21.54    22.12    16.695     0.032     8.137     0.111    21.53     0.18   0.838 
 1725609974250486272    1728.0    1701.5    1752.7   6.3743   6.2727   6.4729    45.77    45.13    46.48    12.345     0.021     9.827     0.046   -45.46     0.42   0.874 
 2084133017823809536    3686.3    3599.6    3767.9   6.3792   5.9517   6.8028    80.51    79.14    81.84     3.302     0.031     1.153     0.069   -80.00     0.83   0.911 
 4213618519477490176     923.2     844.2    1020.7   6.3794   5.8045   7.0696    38.71    34.90    42.42    26.950     0.076    38.123     0.142   -38.21     2.33   0.336 
 1410680191601184896    2379.6    2338.8    2423.8   6.3907   6.2706   6.5213    13.09    12.85    13.33    30.895     0.025    16.738     0.077   -12.68     0.15   0.781 
 6410004458943558272   -1441.4   -1463.7   -1419.2   6.3918   6.2716   6.5086    74.96    73.84    76.09     9.046     0.023     8.070     0.054    74.54     0.69   0.746 
 3007203682525892096    -312.8    -313.8    -311.9   6.3936   6.3566   6.4307   119.47   119.25   119.68    25.804     0.042   107.267     0.080   117.83     0.13   0.807 
 3156343982338356224   -8325.9  -13186.7   -6143.1   6.3938   3.2194  15.3078    25.65    16.01    34.86     4.552     0.060     0.213     0.164    26.14     5.69   0.866 
 2032412574979479424    1908.0    1801.8    2019.3   6.3958   6.0329   6.7864    51.09    48.28    54.11    10.011     0.019     6.852     0.064   -50.94     1.79   0.615 
  995616678124874240    3910.9    3731.5    4097.2   6.3979   5.2702   7.6923   137.92   134.33   141.32     1.812     0.044     0.828     0.081  -138.08     2.14   1.163 
 4946938113149426944    -316.2    -344.9    -254.0   6.4009   4.6804   9.2352    29.42    20.39    40.17    86.704     0.037   298.894     0.068    24.29     7.46   0.966 
 5866913815823687040    -281.7    -283.3    -280.2   6.4091   6.3630   6.4556    94.06    93.55    94.58    35.902     0.057   163.552     0.107    91.55     0.32   0.549 
 2163133615476116096    2151.7    2102.0    2204.5   6.4100   6.1682   6.6980   132.82   129.97   135.64     3.422     0.026     2.096     0.054  -132.59     1.71   1.063 
 4191721509187333760    3717.5    3558.4    3889.5   6.4143   5.8499   6.9985    81.94    78.55    85.30     3.215     0.029     0.414     0.065   -81.53     2.05   0.944 
 3577009675059597056    -313.3    -316.0    -310.8   6.4145   6.3444   6.4870    92.24    91.55    92.94    33.056     0.081   136.262     0.115    90.14     0.43   0.502 
  911983666186481536    2256.0    2078.5    2456.7   6.4152   5.9118   6.9930    16.43    15.05    17.89    26.076     0.056    15.401     0.118   -16.09     0.84   0.536 
 4126996760051886976    1542.2    1488.9    1597.4   6.4163   6.0237   6.8513    66.62    64.68    68.34     9.503     0.124     8.183     0.244   -66.49     1.09      NA 
 4721806750810176896    -405.0    -419.9    -391.1   6.4191   6.0153   6.8720   348.52   348.04   348.99     6.927     0.150    23.075     0.417   348.02     0.30   1.722 
 4766689811888917888    1958.6    1805.6    2130.3   6.4197   5.9023   6.9902    28.58    26.29    31.05    17.387     0.039    11.843     0.109   -28.27     1.49   0.517 
 3496176844360793728    3971.3    3870.6    4071.8   6.4240   6.0485   6.8002    38.62    37.74    39.53     6.418     0.040     1.831     0.067   -37.73     0.56   1.120 
 1896985766432012032     841.2     834.3     848.3   6.4241   6.3566   6.4879    54.16    53.73    54.58    21.267     0.040    33.344     0.087   -53.62     0.26   0.831 
 1237090738916392832    -266.3    -292.1    -236.4   6.4265   6.3484   6.5013     7.55     7.46     7.64   148.242     0.046   224.921     0.103     2.29     0.18      NA 
 6471816563116796800   -4090.7   -4215.8   -3972.6   6.4281   5.6822   7.2647    69.65    68.32    71.00     3.450     0.050     1.139     0.087    68.47     0.83   1.127 
 2911175257533670272   -1128.4   -1138.1   -1118.9   6.4282   6.3616   6.4986    66.61    66.10    67.11    12.970     0.030    15.267     0.065    66.31     0.30   0.805 
 3241592932768900096   -1083.5   -1091.2   -1075.4   6.4325   6.3374   6.5244    66.49    66.15    66.81    13.522     0.048    16.518     0.075    66.22     0.20   0.792 
 5723025990434513408    -399.7    -418.5    -380.9   6.4361   5.9951   6.8801    83.40    80.24    86.32    28.876     0.566    93.931     1.027    81.90     1.87   0.861 
 5865871998528696576    -714.0    -740.8    -689.9   6.4387   6.2110   6.6799   100.82    97.15   104.38    13.532     0.043    25.184     0.081   100.37     2.26   1.498 
 4359529386131930752    3424.4    3332.6    3524.0   6.4416   6.1101   6.8087    28.20    27.43    28.94    10.098     0.055     3.465     0.118   -28.16     0.46   0.874 
 3126309477897311488   -5688.3   -6266.8   -5213.3   6.4437   5.4700   7.4810    34.35    31.18    37.34     4.995     0.047     1.147     0.104    34.52     1.90   0.903 
 6037069704168050048    3191.0    2964.3    3477.9   6.4496   5.9845   7.0043    25.16    23.09    27.12    12.144     0.036     5.196     0.080   -25.09     1.26   0.538 
 5425167122242135680   -3829.9   -4153.9   -3543.7   6.4499   5.9815   6.9844    40.26    37.09    43.48     6.354     0.025     2.486     0.063    39.95     1.96   0.707 
 3360175090027418880   -1986.8   -2028.3   -1946.3   6.4554   6.2308   6.6913    51.77    50.82    52.78     9.484     0.051     6.723     0.096    51.72     0.59   0.987 
 4381069403034080256    4121.7    3816.6    4505.5   6.4650   6.0613   6.8701    48.41    44.27    52.26     4.914     0.038     2.332     0.087   -47.94     2.41   0.925 
  303504074425923328    2933.0    2866.4    3005.2   6.4696   6.2522   6.6888    25.01    24.43    25.58    13.307     0.049     5.394     0.106   -24.70     0.35   0.954 
 5546217339513405312   -4998.8   -7204.0   -3823.0   6.4727   4.9153   9.0273    22.48    15.56    29.36     8.713     0.089     2.468     0.245    22.18     4.25   0.803 
 4063873591341979264    2872.9    2651.1    3121.9   6.4760   5.1690   8.0134    16.33    15.39    17.27    20.640     0.729     9.435     1.532   -16.27     0.58   0.734 
 1899041887537334784    1419.2    1401.4    1438.1   6.4772   6.3612   6.5938    48.20    47.62    48.77    14.238     0.052    13.595     0.108   -47.91     0.35   0.684 
  778097990698009856    6010.9    5405.9    6724.5   6.4807   5.8431   7.2762    17.61    15.90    19.44     9.567     0.065     3.003     0.125   -15.80     1.22   1.018 
 1521686782461765888    -184.2    -184.7    -183.6   6.4858   6.4531   6.5191    86.63    86.34    86.92    56.960     0.073   385.700     0.123    80.45     0.19   1.061 
 3108835356217130240   -5079.9   -5414.9   -4774.4   6.4885   5.2933   7.7235    89.87    85.00    94.66     2.140     0.046     0.601     0.097    90.29     2.91   1.255 
  924786242141312000   -1128.7   -1324.3    -977.8   6.4939   4.6706   9.3753    69.52    66.17    72.85    12.461     1.082    15.035     1.823    69.19     2.10   0.880 
 6639645128923820160   -6140.4   -7399.8   -5227.8   6.4965   5.5052   7.9642    15.11    12.54    17.68    10.602     0.030     2.635     0.045    14.75     1.60   0.561 
 3365093995812377984   -3541.0   -7992.3   -2199.8   6.4994   2.5007  17.7575    38.00    16.64    60.52     7.259     0.659     2.112     1.494    38.24    13.30   0.878 
  892288702809879808   -4005.3   -4768.0   -3462.3   6.5020   2.8686  11.0358    50.58    47.85    53.32     4.825     0.441     1.457     0.779    50.33     1.68   0.790 
 4554884904139915392    3861.8    3791.7    3939.0   6.5025   6.0883   6.9103    99.80    98.66   100.94     2.547     0.025     0.900     0.038   -98.59     0.68   0.990 
 6512660778684426752   -1903.1   -1925.6   -1881.5   6.5047   6.3223   6.7046    54.16    53.67    54.62     9.499     0.045     6.053     0.097    53.55     0.29   0.941 
 4555758229913985024    3570.8    3490.7    3654.9   6.5061   6.2904   6.7268    24.33    23.83    24.81    11.276     0.076     4.819     0.109   -24.00     0.30   0.841 
 1651235193817400448     672.1     666.0     678.1   6.5085   6.4384   6.5770    26.06    25.79    26.33    52.484     0.026    98.453     0.083   -24.47     0.17   0.717 
 2985151980397167872   -2315.1   -2426.8   -2219.9   6.5118   6.2329   6.8306    38.78    37.01    40.47    10.879     0.030     6.488     0.064    38.52     1.05   0.635 
 3818634983124778240    3577.9    3094.5    4228.3   6.5128   5.5630   7.8558    23.78    20.09    27.38    11.618     0.049     4.146     0.105   -22.81     2.33   0.612 
 4962822001721400704   -6166.1   -6603.8   -5769.1   6.5153   5.9116   7.1392    39.82    37.41    42.30     4.152     0.028     1.102     0.051    35.12     1.62   0.901 
 5632506290495812992    -939.8    -950.9    -929.0   6.5159   6.4314   6.6029    56.45    55.80    57.07    18.309     0.038    25.916     0.078    56.01     0.39   0.673 
 4804797819756106112   -1807.8   -1923.4   -1704.7   6.5216   6.1338   6.9414    30.88    29.01    32.76    17.426     0.053    13.131     0.134    30.51     1.15   0.703 
 5620416537375586176   -1348.5   -1567.4   -1168.6   6.5220   4.8373   8.8706    77.60    70.54    84.66     9.336     0.709     9.106     1.455    77.52     4.35   0.745 
 6639645128923818624   -5958.3   -8849.6   -4509.5   6.5244   4.9388  10.0738    15.49    10.50    20.44    10.631     0.030     2.749     0.054    15.19     3.11   0.544 
 2344819773001649024   -1802.6   -1859.5   -1748.9   6.5265   6.3172   6.7515    40.78    39.55    42.07    13.307     0.027     9.953     0.073    40.10     0.79   0.514 
 1721626615421969408     429.8     376.4     492.7   6.5280   5.6183   7.7183    42.28    35.93    49.08    50.789     0.434   150.910     1.288   -40.04     4.34   0.825 
 2930254911015021440   -4282.4   -4605.7   -4002.6   6.5323   4.4891   8.9498    55.51    54.89    56.13     4.117     0.177     1.114     0.333    55.42     0.38   1.502 
 1350438671070291584    5193.3    4708.2    5773.3   6.5344   4.7162   8.7021    32.83    29.79    35.84     5.798     0.115     1.098     0.299   -31.73     1.90   2.108 
 3032483585156427008   -2952.1   -3013.4   -2890.7   6.5348   6.2243   6.8444    59.76    58.71    60.82     5.541     0.039     2.612     0.061    59.69     0.65   0.898 
 2054657172667888512    4773.0    4529.3    5056.4   6.5372   5.9927   7.1203    54.87    51.91    57.73     3.744     0.033     1.042     0.060   -54.32     1.79   0.940 
 3177631730040862464   -4809.4   -4883.2   -4735.6   6.5425   6.1030   6.9760    47.39    46.92    47.87     4.327     0.032     1.092     0.052    46.07     0.29   1.424 
 3344553533761466496   -5542.7   -5734.4   -5368.2   6.5438   5.5469   7.6513    45.29    44.12    46.48     3.876     0.047     0.799     0.112    45.80     0.71   1.300 
 3071596031248444928   -5043.5   -5327.3   -4793.1   6.5446   6.0569   7.0774    25.69    24.38    26.96     7.578     0.049     2.650     0.078    25.24     0.81   0.834 
 5608630528641457792   -1881.7   -2288.8   -1598.5   6.5469   3.6622  10.7649    75.20    72.88    77.57     6.904     0.738     4.839     1.651    75.06     1.43   1.020 
 6298443615439036928    1710.3    1638.9    1784.5   6.5538   6.2681   6.8436    19.79    18.95    20.66    28.449     0.053    22.295     0.103   -19.35     0.52   0.802 
  438829629113960704    -283.9    -287.6    -279.7   6.5578   6.3637   6.7589    31.04    30.16    31.96    89.724     0.301   345.627     0.869    25.09     0.66   1.305 
 5328657416093493888   -5919.1   -6082.2   -5758.5   6.5648   5.7061   7.3800    73.44    71.91    75.07     2.261     0.025     0.654     0.061    72.44     1.01   1.182 
  963836260891430784    4024.3    3946.3    4104.3   6.5650   6.1189   7.0801    48.99    48.35    49.59     4.956     0.044     1.730     0.082   -49.02     0.38   1.017 
 1279014395730150528     925.1     919.4     931.1   6.5701   6.5139   6.6254    59.40    59.05    59.74    17.688     0.026    25.567     0.066   -58.85     0.22   1.051 
 5559266893257154176    -163.1    -164.5    -161.7   6.5704   6.4444   6.6958    95.94    95.34    96.50    57.823     0.335   444.028     0.934    88.76     0.37      NA 
 1307841391587467136     623.1     617.3     629.2   6.5726   6.5087   6.6411    76.48    75.75    77.24    20.337     0.022    43.732     0.057   -75.77     0.45   0.767 
 4144234770288513280    5410.5    5018.5    5854.7   6.5734   5.9416   7.2160    31.19    28.84    33.51     5.776     0.056     1.676     0.124   -31.49     1.42   1.050 
 5725606131913768192   -2328.3   -2366.1   -2290.2   6.5768   6.4405   6.7222    37.03    36.50    37.60    11.309     0.043     6.454     0.053    36.92     0.34   0.710 
 1791650800143511936    1739.7    1709.5    1768.7   6.5772   6.3904   6.7729    77.10    76.01    78.24     7.289     0.044     5.853     0.094   -76.83     0.68   0.833 
 1710114419442182528    5043.4    4123.5    6505.8   6.5814   5.2743   8.9279    36.00    28.02    43.95     5.434     0.013     1.668     0.033   -34.77     4.87   0.678 
 2093726188056436992     661.9     654.8     669.0   6.5828   6.4996   6.6663   104.96   103.87   106.08    14.014     0.025    28.716     0.063  -104.49     0.66   0.641 
 5705558491583656960   -3905.5   -3985.9   -3822.3   6.5849   6.2239   6.9547    74.95    73.88    76.03     3.348     0.032     1.281     0.064    74.39     0.69   0.958 
 3039938583230568960    -480.4    -482.3    -478.6   6.5854   6.5343   6.6409   106.79   106.57   107.00    18.912     0.041    53.135     0.074   105.95     0.14   1.416 
 5131324181606184960    3102.9    2763.7    3525.9   6.5867   5.0664   8.3507    26.33    23.38    29.28    12.082     0.374     5.481     0.877   -25.34     1.88   0.895 
  273659102603749376    5238.6    4521.5    6260.4   6.5868   5.6166   7.9350    18.18    15.20    21.11    10.210     0.042     2.371     0.065   -18.33     1.79   0.601 
 4077786055567283584   -2809.8   -2856.8   -2762.0   6.5878   6.1568   7.0248    53.79    53.53    54.06     6.457     0.063     2.907     0.124    53.90     0.16   2.609 
 6261455047853751168    5155.7    4937.3    5387.2   6.5893   4.8108   8.7688    68.76    67.27    70.21     2.774     0.063     1.073     0.112   -67.55     0.91   0.924 
 4187837450005193088     304.2     302.9     305.4   6.5895   6.5519   6.6279    52.76    52.49    53.02    56.545     0.056   235.165     0.133   -48.94     0.17   0.816 
 1679004558270924288    3968.3    3643.0    4334.1   6.5900   6.1403   7.0921    21.93    20.12    23.86    11.363     0.026     4.799     0.060   -21.07     1.21   0.626 
  508869791120043776     641.0     637.9     644.0   6.5918   6.5311   6.6471   124.70   124.31   125.09    12.195     0.027    25.556     0.037  -124.30     0.24   0.841 
  420818288625338624    5402.0    5032.2    5818.3   6.5922   5.4176   7.8527    48.85    45.77    51.99     3.717     0.086     1.361     0.141   -48.43     1.90   1.067 
  944387686902569728   -1830.1   -1861.7   -1798.8   6.5938   6.4169   6.7708    45.85    45.17    46.60    11.616     0.053     8.833     0.099    45.73     0.45   0.856 
 4523525806025434624    3411.3    3354.2    3470.4   6.5968   6.2647   6.9389    49.91    49.23    50.61     5.745     0.035     1.923     0.087   -49.70     0.43   1.008 
  366777910588089728    5862.8    3681.4   14364.3   6.6001   3.8335  42.9729    46.89    19.37    74.23     3.573     0.053     1.161     0.188   -44.79    17.22   1.345 
  944251897216714368    4989.8    4243.0    5991.7   6.6056   5.6307   7.7665    25.55    21.28    29.99     7.656     0.062     2.621     0.135   -25.72     2.61   0.636 
 5697027694400683648   -3401.9   -3556.0   -3268.2   6.6096   6.3190   6.9469    29.30    28.10    30.48     9.802     0.035     4.091     0.079    29.09     0.77   1.229 
 1863566415445911936    2080.0    1923.4    2269.5   6.6114   6.1112   7.2196    58.88    53.94    63.72     7.981     0.033     5.322     0.058   -58.71     2.93   0.803 
 5853404670601441408    -850.8    -857.8    -842.9   6.6142   6.5188   6.7086   117.82   117.10   118.57     9.737     0.039    15.830     0.079   117.56     0.45   0.890 
 6693904820866124928   -1296.5   -1311.7   -1281.1   6.6142   6.4343   6.7921    63.34    62.83    63.83    11.874     0.068    12.027     0.122    63.07     0.31   0.839 
  135277283548614784    2302.8    2211.1    2399.5   6.6243   6.2748   6.9931    51.00    49.06    52.96     8.324     0.065     5.290     0.158   -50.82     1.22   0.900 
 3443218896875741184    9127.2    8635.2    9653.9   6.6275   4.4052   8.8429    45.98    43.92    48.05     2.305     0.047     0.261     0.108   -47.54     1.23   1.224 
 4053102225680063872    7442.8    5460.2   11771.6   6.6318   3.5746  12.3700    17.19    10.73    23.58     7.564     0.191     0.983     0.370   -17.55     3.89   0.873 
 1088813933689615872     188.6     188.1     189.1   6.6383   6.6069   6.6681    50.63    50.41    50.87    84.679     0.036   507.533     0.061   -41.92     0.17   0.435 
  283012441860984832    4171.9    3932.7    4444.2   6.6400   5.6509   7.7351    91.35    86.30    96.35     2.564     0.044     1.012     0.066   -91.35     3.05   0.957 
 1149302088424031616    1651.4    1526.6    1794.7   6.6434   6.1434   7.2412    34.05    31.29    36.79    17.294     0.078    14.781     0.204   -33.76     1.71   1.055 
 3369063125413928832   -3910.8   -4486.6   -3450.5   6.6457   4.7795   8.8717    25.13    22.33    27.96     9.892     0.413     3.505     0.762    25.24     1.68   0.775 
 2835207319109249920     370.5     365.5     375.5   6.6475   6.5292   6.7678    36.85    36.22    37.49    64.678     0.123   216.461     0.286   -33.24     0.43   1.199 
 3126130772901026944   -8365.0   -9325.8   -7617.6   6.6494   4.0319   9.4090    54.22    49.17    59.18     2.140     0.052     0.066     0.092    55.14     3.04   1.050 
 3140847323719610752   -1069.0   -1091.8   -1046.9   6.6507   6.5052   6.8074    53.18    52.08    54.30    17.089     0.041    21.836     0.087    52.84     0.69   0.905 
 4036664084514698496   -2107.5   -2153.8   -2067.6   6.6515   6.3202   6.9898    95.42    94.04    96.61     4.857     0.045     2.972     0.103    95.49     0.80   0.988 
 5591805904791108736   -1747.7   -1784.8   -1714.4   6.6609   6.5145   6.8232    59.39    58.21    60.49     9.407     0.025     7.434     0.059    59.19     0.71   0.682 
 5192661434193960960   -6921.0   -8259.5   -5977.0   6.6637   5.9042   7.6473     5.52     4.66     6.36    25.840     0.025     6.189     0.063     5.11     0.57   0.444 
  281701274245005568    2091.4    2028.4    2162.3   6.6654   6.4365   6.9215    71.34    69.06    73.50     6.548     0.019     4.058     0.029   -71.28     1.37   0.666 
 1824561377891719424    3606.0    3039.0    4411.7   6.6693   4.0204  10.1128    21.96    18.35    25.36    12.356     0.700     4.752     1.536   -21.74     2.22   1.054 
 2924249653377887616   -2886.7   -2936.9   -2835.5   6.6710   6.3598   6.9610    71.11    70.17    72.04     4.766     0.036     2.236     0.074    70.85     0.57   1.206 
 1508886435596604672     171.4     170.8     172.1   6.6777   6.6226   6.7380    51.18    50.73    51.59    89.416     0.066   576.951     0.265   -41.00     0.32      NA 
 4343064508746082304     800.4     795.3     805.5   6.6802   6.6289   6.7344    33.07    32.86    33.28    35.873     0.047    59.939     0.089   -32.09     0.13   0.897 
 5626778109799818624    -946.1    -954.0    -937.7   6.6840   6.5936   6.7697   115.36   114.49   116.19     8.945     0.026    12.977     0.062   115.08     0.53   0.742 
 6062166950455775232     241.4     239.8     243.1   6.6864   6.5728   6.7973    68.42    68.09    68.75    55.043     0.264   292.600     0.692   -63.62     0.20   1.441 
  717094512905486976    1781.5    1754.1    1808.9   6.6890   6.5654   6.8089    13.50    13.28    13.73    39.241     0.053    28.747     0.079   -12.99     0.15   0.877 
 3434858352191504000    4862.4    4237.9    5715.9   6.6926   5.9875   7.5572    25.48    21.65    29.23     7.870     0.025     2.823     0.056   -25.65     2.26   0.648 
 5720548584578831872   -3128.6   -4189.5   -2377.7   6.6929   2.3003  14.1007    42.32    34.42    50.43     7.433     0.935     3.092     1.935    42.29     4.87      NA 
  897765743888715392     847.7     811.5     888.1   6.6933   6.3865   7.0457    26.11    24.80    27.39    42.362     0.057    66.642     0.113   -24.99     0.85   0.455 
 5652774790921195648   -1532.3   -1929.0   -1268.3   6.6945   5.5281   8.5118    38.12    30.13    46.20    16.638     0.164    14.727     0.351    38.00     4.91   0.777 
 1083498447804179456    1029.0    1017.8    1041.2   6.6951   6.6019   6.7967    40.68    40.24    41.11    23.091     0.066    31.046     0.148   -40.13     0.27   1.734 
 4249316573945270784    7643.8    6963.7    8488.7   6.7030   4.5895   9.0191    23.09    21.07    25.10     5.588     0.140     1.420     0.323   -22.51     1.29   0.825 
 5717562993897326464   -3035.1   -3349.1   -2783.6   6.7060   4.9759   8.8422    60.51    58.25    62.73     5.320     0.268     2.531     0.535    60.35     1.32   0.831 
 3430011872440532352    7037.7    6712.9    7392.4   6.7062   5.7982   7.6937    33.66    32.13    35.21     4.096     0.037     0.974     0.084   -34.31     0.94   0.951 
 5957372187992762880   -3008.3   -3056.6   -2962.3   6.7093   6.5685   6.8479    14.93    14.70    15.16    21.520     0.051    10.086     0.110    14.82     0.14   0.787 
  271031957007768064   -1619.2   -1668.8   -1569.8   6.7110   6.4978   6.9300    56.06    54.40    57.81    10.741     0.022     9.324     0.040    55.93     1.06   0.554 
 3531371829316077568    -610.6    -621.4    -600.3   6.7144   6.5835   6.8502    33.79    33.16    34.43    45.160     0.091    97.790     0.146    32.19     0.40   0.565 
 1411178510887026048      72.7      71.5      73.9   6.7177   6.6315   6.8006    54.45    53.89    55.02   127.507     0.482  1254.757     1.414   -28.06     0.59   0.458 
 3366715672383074432   -2514.0   -3038.7   -2112.3   6.7345   4.4889   9.8742    43.85    37.74    49.60     8.901     0.637     5.305     0.894    43.65     3.81   1.399 
 2913411183149615744    -629.5    -634.2    -625.3   6.7352   6.6792   6.7978    23.78    23.56    23.98    59.791     0.024   120.736     0.051    21.76     0.14   0.948 
 1618217031433314432     829.9     813.3     847.4   6.7380   6.5940   6.8830    44.69    43.74    45.62    25.978     0.022    42.803     0.057   -43.90     0.58   0.465 
  551806991486755072   -2767.0   -2883.1   -2659.5   6.7402   6.4607   7.0280    47.99    46.06    49.91     7.367     0.022     4.222     0.046    47.77     1.17   0.788 
  252845824228482048    3417.7    3294.4    3543.6   6.7409   6.3344   7.1718    38.84    37.50    40.18     7.352     0.047     3.107     0.111   -38.95     0.81   0.699 
 4106058485248279808    7768.8    6907.3    8661.0   6.7422   2.8876  10.4409     9.79     9.11    10.44    12.777     0.686     1.965     1.415    -9.88     0.40   0.724 
  900485596354352384    3896.8    3679.3    4133.7   6.7432   6.4338   7.0750    40.24    37.95    42.52     6.246     0.026     3.162     0.049   -40.04     1.46   0.659 
  959741400415893376    7076.7    6808.5    7371.4   6.7446   5.9996   7.5421    27.67    26.59    28.74     4.965     0.038     0.970     0.096   -28.05     0.65   0.953 
 4600986400197214848    3549.3    3497.3    3603.9   6.7450   6.5220   6.9542    63.39    62.54    64.20     4.365     0.021     2.416     0.051   -62.49     0.51   0.869 
 5066148263343873920   -4481.6   -4583.2   -4379.9   6.7462   6.5264   6.9903    17.28    16.92    17.65    12.870     0.035     4.758     0.084    16.11     0.24   1.143 
 3010580385812933504   -3895.0   -4147.2   -3666.3   6.7470   6.1640   7.3660    32.21    30.25    34.18     7.791     0.038     2.614     0.070    32.02     1.23   0.660 
 3329225693133463552   -3252.5   -3365.0   -3150.1   6.7491   6.4158   7.0993    37.16    36.00    38.30     8.065     0.047     3.497     0.106    37.22     0.72   1.013 
 3427097552448456704    -954.3   -1022.8    -893.4   6.7515   6.2865   7.2853    26.80    24.88    28.74    37.017     0.111    52.608     0.190    25.93     1.25   0.797 
 3011300772087313920   -3460.2   -3508.8   -3413.7   6.7540   6.4567   7.0429    48.95    48.52    49.38     5.775     0.037     2.867     0.082    48.78     0.28   0.976 
 3100542495921276160    -163.4    -164.5    -162.4   6.7544   6.6692   6.8389    57.89    57.16    58.61    84.751     0.047   592.640     0.101    47.45     0.55   0.562 
 6232154811019063296   -2455.2   -2584.9   -2331.2   6.7549   6.1959   7.3428    99.81    95.06   104.96     3.996     0.048     2.067     0.093    99.23     2.89   0.962 
 5839162215363809024   -2544.5   -2621.2   -2475.5   6.7557   6.5663   6.9594    21.73    21.08    22.33    17.581     0.025     9.934     0.053    21.52     0.39   0.836 
 6081038727475538944    -260.8    -262.6    -258.9   6.7568   6.6976   6.8160   113.55   112.76   114.37    32.226     0.050   167.644     0.112   110.85     0.49   0.566 
 4211671872797771648     399.0     393.3     404.8   6.7679   6.6605   6.8754    65.25    64.23    66.23    36.406     0.042   123.551     0.105   -63.25     0.64   0.417 
 3115828765563489792   -1740.8   -1916.4   -1602.9   6.7732   6.2234   7.4407    83.79    76.21    90.92     6.699     0.048     5.265     0.090    83.69     4.64   0.700 
 3157201253513779840   -1741.2   -1899.3   -1606.8   6.7742   5.5523   8.2629    33.62    31.65    35.55    16.586     0.632    13.427     1.311    33.41     1.17   0.876 
 4098725021914615680    2145.8    1920.9    2414.7   6.7759   5.8568   7.9180    62.46    56.12    68.98     7.309     0.236     4.607     0.465   -62.21     3.95   0.886 
 2936443993245681024    4419.6    4228.1    4616.2   6.7801   6.4781   7.0757    12.21    11.68    12.76    18.065     0.026     6.111     0.054   -12.00     0.32   0.641 
 3219979248585575808   -2493.7   -2847.5   -2216.1   6.7872   6.0032   7.8029    37.52    32.85    42.23    10.416     0.039     5.692     0.082    37.42     2.76   0.628 
 1922795285768285824    2661.1    1652.3    5681.7   6.7878   3.8492  15.5882    23.33    10.59    37.29    15.665     0.712     8.298     1.474   -22.98     8.44   1.357 
 4602897591925824896    1572.5    1505.9    1639.6   6.7980   6.3041   7.2675    71.81    69.08    74.47     8.652     0.104     7.604     0.274   -71.54     1.67   0.845 
 4359551616882417536    4424.5    4293.1    4556.9   6.8030   6.2763   7.3732    41.98    40.88    43.10     5.264     0.045     1.612     0.096   -41.95     0.66   0.907 
 6490659447933211776   -1748.0   -1790.0   -1706.1   6.8105   6.6340   6.9989    43.95    42.94    45.01    12.707     0.028     9.598     0.050    43.47     0.65   0.913 
 3908326544649797760    9115.7    8725.7    9541.1   6.8162   4.8151   9.2626    31.95    30.84    33.14     3.649     0.053     0.565     0.106   -24.77     0.89   1.355 
 6819345937815755008    -982.3   -1518.1    -713.1   6.8181   4.6584  10.8021    70.75    46.24    94.07    14.168     1.049    20.248     2.109    69.82    14.85   1.005 
 1682556878477598080    3167.7    3102.9    3234.4   6.8300   6.5815   7.0911    68.27    67.06    69.51     4.551     0.025     2.470     0.059   -66.86     0.75   0.904 
 3198043132619825920   -1262.7   -1276.0   -1248.7   6.8308   6.7211   6.9539    77.04    76.49    77.62    10.037     0.050    11.352     0.105    76.72     0.34   0.973 
 4134317690751532288    4252.5    3888.6    4692.2   6.8318   6.1320   7.6117    23.53    21.30    25.74     9.731     0.046     3.022     0.102   -23.59     1.34   0.947 
 5892297450504838656    -981.6   -1017.6    -947.6   6.8318   6.5810   7.1006    42.18    40.65    43.72    23.313     0.064    33.127     0.145    41.69     0.98   0.546 
 4144298679372999168     950.9     939.9     962.1   6.8391   6.7494   6.9332    45.23    44.71    45.75    22.459     0.043    32.996     0.098   -44.71     0.31   0.624 
 4591989474507062400    3438.6    3100.1    3895.2   6.8392   6.0074   7.9705    67.89    59.95    75.27     4.197     0.015     1.455     0.034   -67.24     4.59   0.795 
 4389844948935164544     409.7     408.6     410.5   6.8430   6.7426   6.9432    17.77    17.52    18.04    98.878     0.040   250.989     0.124   -13.07     0.22   0.555 
 3855208897392952192     -48.5     -52.7     -43.8   6.8446   6.8079   6.8806    32.47    32.30    32.65   142.217     0.050   948.445     0.113     7.43     0.46   0.488 
 4238446870727017216     857.5     848.2     866.8   6.8483   6.7583   6.9334    70.90    70.16    71.65    15.984     0.030    26.471     0.073   -70.48     0.45   0.606 
  493456149920758784    7219.5    3988.1   24383.5   6.8556   1.3136  46.5692    25.49     5.80    44.36     5.201     0.305     0.158     0.538   -24.77    11.84   1.038 
 4489735958275104128    1777.3    1732.5    1826.0   6.8569   6.6736   7.0513    46.18    44.93    47.33    11.884     0.039     9.654     0.141   -45.96     0.74   0.847 
 5611158683829453440   -7724.6  -18868.8   -4695.0   6.8570   4.3640  23.0469    30.38    11.69    49.39     4.157     0.028     1.002     0.058    30.26    11.47   1.181 
 4801024673806181376   -4262.4   -4309.7   -4213.5   6.8577   6.5704   7.1418    33.59    33.28    33.90     6.868     0.025     2.312     0.071    32.88     0.20   1.410 
 3231482579754467072   -6416.5   -7571.7   -5533.0   6.8591   4.1037  11.0206    49.27    41.79    57.00     3.111     0.048     0.604     0.085    48.80     4.81   1.899 
 4423865487962417024    -591.8    -596.4    -587.4   6.8598   6.7889   6.9389    21.61    21.38    21.82    67.735     0.066   143.390     0.142    19.12     0.15   1.054 
 2092086266467081600    2398.4    1814.9    3544.7   6.8695   5.1125  10.2554    31.80    21.35    42.07    12.784     0.078     7.285     0.185   -31.73     6.26   0.689 
 1834029513040910336    2170.2    2136.5    2206.9   6.8695   6.6961   7.0517    57.07    56.19    57.92     7.886     0.032     5.089     0.060   -56.91     0.53   0.849 
  490797290285913984    2844.8    2660.6    3052.8   6.8696   6.3756   7.4199    73.66    68.76    78.70     4.662     0.038     2.772     0.084   -73.49     3.02   1.529 
 5085954625291316224   -4905.5   -5124.1   -4690.6   6.8714   6.4705   7.3271    23.85    22.90    24.91     8.506     0.038     2.561     0.030    22.39     0.64   0.801 
  248770690538531712    2561.2    2484.9    2640.5   6.8742   6.4498   7.3047    73.56    71.55    75.58     5.182     0.045     2.899     0.132   -73.66     1.24   0.927 
 4559301028170819200    1941.8    1914.9    1969.1   6.8778   6.7715   6.9906    32.10    31.66    32.56    15.619     0.032    11.415     0.052   -31.77     0.27   0.878 
 3203009214325415424   -1805.9   -1824.4   -1788.7   6.8779   6.7272   7.0461    71.85    71.56    72.17     7.533     0.040     5.973     0.059    71.51     0.19   1.187 
 4604575481028864896    4120.1    3858.3    4432.5   6.8779   6.4111   7.3699    26.13    24.34    27.81     9.128     0.068     3.888     0.159   -25.64     1.07   0.913 
  116634720300860544    5595.1    5288.7    5959.8   6.8784   5.7363   8.0779    42.05    39.57    44.30     4.180     0.051     1.143     0.151   -41.25     1.47   1.235 
 1279838754572750208    1166.8    1153.5    1180.7   6.8865   6.7944   6.9799    21.44    21.17    21.70    37.806     0.043    44.465     0.117   -20.59     0.17   0.891 
 4561405527786206848    2132.0    1854.5    2511.1   6.8896   5.9804   8.1744    51.45    43.63    59.14     8.915     0.016     5.827     0.031   -51.13     4.90   0.602 
 2032412579317036800    1942.8    1902.8    1983.5   6.8934   6.7313   7.0641    50.25    49.27    51.27     9.993     0.025     7.222     0.055   -50.10     0.61   0.876 
 3116083126405752832   -2251.2   -2505.1   -2041.9   6.8946   4.9480   9.5896    36.77    36.47    37.08    11.804     0.744     7.510     1.465    36.68     0.19   0.780 
   19316224572460416     -25.7     -25.9     -25.6   6.8951   6.8814   6.9092    83.11    82.97    83.24   138.237     0.144  2309.133     0.306    25.23     0.13   0.816 
 2783415614155983616   -5990.8   -7294.6   -5097.3   6.8973   5.3052   9.4712    17.40    14.45    20.34     9.586     0.040     1.440     0.113    16.02     1.95   0.645 
 4312679294452119808    2667.7    2556.0    2793.2   6.9017   6.5769   7.2589    31.45    30.09    32.81    11.618     0.044     6.245     0.092   -31.36     0.85   0.662 
 4169319440805220096    2651.8    2571.4    2741.1   6.9041   6.4089   7.4532    82.67    80.78    84.56     4.457     0.055     2.319     0.112   -82.68     1.14   1.063 
 5929913362546359424    -715.3    -724.4    -706.2   6.9122   6.8173   7.0095    73.00    72.10    73.95    18.568     0.036    36.362     0.075    72.43     0.56   0.828 
 4814463007998461312   -2245.7   -2293.9   -2193.7   6.9123   6.4750   7.3441    83.22    82.35    84.13     5.247     0.063     3.713     0.168    82.43     0.54   0.909 
 5304266610365921024   -4366.0   -4436.2   -4299.2   6.9146   6.4487   7.3767    67.41    66.75    68.09     3.331     0.025     1.351     0.071    66.77     0.42   1.088 
 2081722205447961088     735.1     727.8     742.5   6.9247   6.8454   7.0048    44.65    44.21    45.09    29.180     0.048    55.567     0.106   -43.72     0.27   1.557 
 1341223694181081216    2061.7    2012.0    2113.1   6.9307   6.7489   7.1165    35.18    34.32    36.06    13.447     0.019     9.005     0.052   -34.80     0.52   0.660 
 2962433871145965568    -532.7    -549.5    -517.3   6.9307   6.6906   7.1720    53.04    51.30    54.65    33.670     0.193    87.613     0.531    51.54     1.02   0.741 
 5541348461509232384   -1402.4   -1414.2   -1390.5   6.9337   6.8234   7.0404    72.79    72.27    73.32     9.558     0.028     9.751     0.066    72.59     0.32   0.951 
 3005130965667237632   -1023.8   -1070.0    -979.8   6.9454   6.6395   7.2782    86.05    82.37    89.97    11.062     0.028    15.498     0.055    85.78     2.34   0.524 
 5951165616635298816     -98.4    -100.9     -95.4   6.9472   6.7837   7.1035    45.52    44.54    46.52   120.208     0.477   962.922     0.922    25.06     1.07   0.585 
 6051975061736973184    2119.0    2076.4    2165.2   6.9494   6.7472   7.1601    44.23    43.36    45.09    10.406     0.044     7.033     0.110   -44.10     0.51      NA 
 3306440204429835648    4470.1    4407.4    4539.8   6.9570   6.6879   7.2213    30.62    30.26    30.97     7.152     0.037     2.784     0.064   -30.40     0.22   1.220 
 4551219720787449088    3431.6    3367.0    3503.5   6.9593   6.7445   7.1955    56.39    55.36    57.33     5.063     0.028     2.724     0.067   -55.95     0.63   0.849 
 2980492387558410112    -431.4    -433.5    -429.2   6.9594   6.9014   7.0171    25.53    25.34    25.73    75.550     0.080   213.685     0.160    21.72     0.14   1.009 
 3321893531121315968    5129.4    4957.3    5306.3   6.9647   6.1177   7.9440    45.01    44.11    45.92     4.230     0.068     1.605     0.120   -45.21     0.55   0.930 
 6670178463747983744   -3311.3   -3566.1   -3068.1   6.9670   6.5818   7.3833    47.48    44.07    51.17     6.233     0.036     3.689     0.064    47.14     2.15   0.788 
 4661244374746578304    1645.6    1591.4    1704.5   6.9725   6.6273   7.3446    23.79    23.01    24.57    24.641     0.207    21.055     0.587   -23.33     0.47   0.816 
 2836166711723867904   -7342.7   -7681.2   -7036.8   6.9747   5.7312   8.0945    17.65    17.10    18.24     7.731     0.130     1.489     0.241    16.26     0.38   0.852 
 4640832529788001536   -4854.3   -5026.1   -4692.2   6.9762   6.4337   7.5353    39.89    38.61    41.21     5.117     0.027     0.413     0.096    38.19     0.80   0.888 
 3006242498907586048   -2570.7   -2695.1   -2454.4   6.9766   6.6260   7.3435    36.76    35.02    38.46    10.326     0.045     5.620     0.081    36.67     1.06   0.660 
 4864564999802065024   -4545.1   -4666.5   -4416.5   6.9775   6.4814   7.4822    52.37    51.03    53.75     4.157     0.021     0.744     0.056    50.48     0.84   0.835 
 2125517196680102912    3122.8    2299.6    4617.9   6.9787   2.6889  13.7060    60.44    41.48    79.83     5.240     0.424     2.574     1.366   -60.34    11.35   0.874 
 3018668354690934272   -1726.1   -2082.4   -1485.5   6.9793   6.0212   8.4252    70.65    58.42    82.10     8.015     0.036     6.733     0.082    70.42     7.45   0.806 
 6766985750994699392   -7299.8   -7513.6   -7089.9   6.9807   6.1261   7.8950    24.93    24.27    25.59     5.385     0.044     0.646     0.097    24.64     0.41   0.940 
 2051459071304926336    3537.9    3441.2    3645.2   6.9818   6.7668   7.2222    28.35    27.52    29.13     9.750     0.026     4.277     0.061   -28.12     0.48   1.208 
 4284318461479138816    1722.2    1684.8    1762.2   6.9865   6.7031   7.3076   121.01   118.70   123.43     4.690     0.038     3.983     0.063  -120.97     1.38   0.746 
 3001761409209387520   -1458.3   -1478.5   -1437.2   6.9918   6.8547   7.1271    73.69    72.69    74.64     9.084     0.033     8.916     0.079    73.53     0.57   0.837 
 4181867308017304576     322.4     318.8     325.9   6.9940   6.9094   7.0804    79.71    78.79    80.64    36.774     0.043   159.713     0.112   -77.00     0.58   0.376 
  197387630251796864    2829.1    2637.8    3043.3   6.9944   6.5204   7.5405    19.37    17.96    20.78    17.698     0.061     9.232     0.121   -19.27     0.87   0.641 
 5849347781879086336   -2440.1   -2513.2   -2372.6   6.9951   6.7107   7.3038    40.58    39.63    41.52     9.855     0.105     6.089     0.192    40.44     0.55   1.404 
 1112631000518628096    2865.5    2458.7    3416.2   6.9972   5.9543   8.4869    24.57    20.56    28.63    13.842     0.040     6.295     0.080   -24.33     2.48   0.813 
 5752007570751605120    -639.0    -704.2    -584.9   6.9975   5.6462   8.8541   124.02   121.95   125.99    12.305     0.685    27.866     1.271   123.47     1.21   0.814 
 3121613983429066752   -5052.7   -5218.9   -4890.7   7.0029   6.1700   7.7952    46.03    44.67    47.36     4.198     0.041     1.388     0.084    46.23     0.81   1.179 
 4160660580596347008    1010.0     985.0    1037.4   7.0084   6.8123   7.2270   110.67   107.87   113.35     8.732     0.056    12.298     0.148  -110.47     1.68   0.953 
 6221844935300345472   -2311.9   -2353.8   -2273.9   7.0095   6.7634   7.2590    62.09    61.15    62.97     6.815     0.041     4.538     0.090    61.76     0.54   0.857 
 6724111050985515648    4309.7    3617.6    5387.5   7.0141   3.1896  11.7642    62.01    60.64    63.42     3.655     0.422     0.660     0.546   -62.33     0.82   1.014 
 5870037012964236544    1889.2    1435.4    2765.9   7.0265   4.9706  10.8145    44.26    30.26    57.67    11.651     0.485     8.997     0.802   -44.23     8.35   1.064 
 4975010839733444096   -2716.5   -2844.1   -2590.2   7.0273   6.6877   7.3816    20.85    19.91    21.85    17.285     0.039     9.049     0.055    20.17     0.60   0.731 
  533476998783925248    1725.7    1659.1    1799.8   7.0294   6.7356   7.3511    58.96    56.49    61.30     9.593     0.026     7.836     0.049   -58.73     1.42   0.660 
 3005361450791929856   -2542.3   -2631.9   -2464.5   7.0307   6.6360   7.4417   101.92    99.57   104.26     3.769     0.054     2.443     0.101   101.80     1.45   1.299 
   66945178505314944     435.6     432.9     438.0   7.0352   6.9712   7.0980    70.95    70.59    71.32    30.888     0.075   100.212     0.174   -69.26     0.23   0.859 
 1898393347473499520    1183.2    1149.7    1219.5   7.0399   6.8261   7.2682    27.87    27.00    28.73    29.029     0.040    34.706     0.087   -27.26     0.54   0.408 
 1724059113098439296    2812.7    1851.3    5929.0   7.0408   4.8026  12.7168    41.16    19.65    62.26     8.463     0.025     5.016     0.059   -40.58    12.99   2.227 
 1991878322898007936    2054.0    1995.5    2113.7   7.0464   6.8029   7.2853    55.81    54.29    57.42     8.516     0.034     5.898     0.060   -55.62     0.98   0.819 
 3122359211794245632   -6474.2   -6643.3   -6324.3   7.0472   3.1258  11.1677    44.24    44.01    44.47     3.404     0.051     0.944     0.093    44.52     0.13   4.129 
 4119042549344859008    6407.0    6107.9    6728.6   7.0479   6.1728   7.9735    31.21    29.81    32.67     4.862     0.048     0.939     0.114   -31.65     0.85      NA 
 3988217162602149248    7722.5    6931.1    8586.9   7.0493   5.8418   8.5246    14.36    13.07    15.84     9.323     0.037     1.259     0.078   -11.89     0.99   0.622 
 6882485633558785920    1042.9     902.1    1231.1   7.0529   6.0061   8.5434    19.46    16.03    22.84    45.667     0.101    60.260     0.229   -18.39     2.16   0.661 
 5940530968350481664    2675.6    2375.9    3071.2   7.0561   6.2616   8.1168    21.56    18.70    24.30    16.822     0.040     9.143     0.074   -21.38     1.67   0.839 
 1127584878348676864    1942.9    1593.2    2453.8   7.0561   5.6603   9.0811    27.19    21.40    33.01    18.379     0.210    13.104     0.582   -26.67     3.69   1.037 
 3321492278095887744   -3773.4   -4403.2   -3323.7   7.0562   6.2547   8.1205    31.66    27.07    35.94     8.170     0.055     3.346     0.081    31.74     2.64   0.646 
 1825712772722455296   -4135.5  -14992.6   -2035.8   7.0581   3.1594  25.3186    20.97     4.38    38.63    10.894     0.824     3.746     1.361    20.44    10.81   0.706 
 2044549332216183296    1003.4     996.2    1010.4   7.0602   6.9961   7.1222    57.43    57.04    57.82    16.851     0.024    24.276     0.059   -57.00     0.23   0.864 
 6644807679614167296    -931.4    -983.3    -883.4   7.0660   6.6948   7.4737    48.26    45.65    50.88    21.510     0.059    33.146     0.103    47.72     1.59   0.527 
 3041488546725638784   -2368.9   -2851.6   -2014.2   7.0737   5.9882   8.5473    33.00    27.37    38.86    12.445     0.045     7.507     0.070    32.95     3.59   0.634 
 3669380918219069952   -1084.8   -1096.0   -1074.2   7.0740   6.9848   7.1641    39.45    39.07    39.80    22.589     0.054    30.063     0.106    38.80     0.23   1.034 
  391463248006534016    6436.6    4734.8   10166.5   7.0747   4.7012  11.9171    16.26    10.27    22.14     9.346     0.282     2.324     0.402   -15.91     3.73   1.029 
 4286583489800632832    3687.3    3422.9    3973.5   7.0807   6.4195   7.8205    58.14    53.96    62.66     4.559     0.040     1.984     0.101   -58.08     2.64   0.905 
  942079777637018752    -792.5    -841.0    -750.0   7.0811   6.6759   7.5232    84.55    79.74    89.45    14.511     0.071    26.896     0.140    84.09     2.99   1.654 
 4490721567368465408    1189.0    1176.5    1202.5   7.0844   6.9798   7.1947    25.58    25.30    25.86    31.344     0.075    37.554     0.238   -24.93     0.18   0.819 
  431345700152035840     683.8     677.2     690.0   7.0857   7.0046   7.1634   112.79   111.83   113.81    12.627     0.026    26.879     0.049  -112.33     0.60   0.837 
 6401464693866921472     126.3     125.9     126.6   7.0862   7.0108   7.1605    46.28    46.00    46.58   107.882     0.440   805.261     0.716   -29.84     0.19   1.150 
 3106798751443445376   -3057.6   -3256.3   -2896.2   7.0866   6.4605   7.8312    91.73    86.58    96.53     3.483     0.046     1.803     0.103    91.84     2.98   0.971 
 3346357389962960256   -1613.7   -1640.1   -1589.0   7.0870   6.8358   7.3497    75.50    74.73    76.28     8.009     0.062     7.319     0.103    75.42     0.45   0.860 
 2110851841871394048     193.2     192.0     194.5   7.0945   7.0392   7.1518    86.96    86.29    87.62    53.792     0.036   376.838     0.140   -80.37     0.44   0.434 
 4081824703529729408   -2409.3   -2479.1   -2345.3   7.0945   6.7075   7.5254    54.19    52.86    55.49     7.478     0.065     4.195     0.121    54.18     0.81   1.156 
 2131593785132997632    1569.0    1555.2    1582.4   7.0957   6.9814   7.2042    55.18    54.79    55.57    11.264     0.033    10.424     0.072   -54.92     0.24   1.163 
 2891016261593378176   -7332.0   -8667.8   -6285.3   7.1044   5.0744  10.2251    25.96    21.97    30.15     5.192     0.015     0.740     0.034    24.99     2.59   0.780 
 6292387127436018688    3139.7    2843.6    3530.3   7.1073   6.4771   7.8849    21.40    19.09    23.65    14.565     0.048     7.364     0.079   -20.85     1.44   0.638 
 2080702820726568832    4169.1    4113.9    4226.3   7.1082   6.8327   7.3890    30.97    30.61    31.32     7.580     0.032     2.758     0.079   -30.70     0.22   1.977 
 3339993206205348736   -2974.8   -3122.5   -2847.9   7.1097   6.8024   7.4513    30.09    28.67    31.44    10.883     0.039     5.624     0.074    30.05     0.84   0.670 
 4179413880964812416    3306.7    2865.7    3894.9   7.1126   4.4870  10.5174    35.66    31.85    39.46     8.281     0.578     3.595     1.173   -35.52     2.38   0.766 
 4471087175915086080     182.2     181.7     182.8   7.1161   7.0724   7.1585   123.75   123.49   124.01    41.430     0.072   319.402     0.105  -118.23     0.17   1.006 
 5140721608705650560    1140.2    1070.3    1213.8   7.1221   6.6482   7.6465    24.82    23.22    26.52    33.632     0.188    42.115     0.442   -23.96     1.03   0.435 
  654696575194236288   -2257.7   -2317.6   -2200.7   7.1247   6.8538   7.4091    57.15    55.76    58.58     7.575     0.039     5.490     0.077    57.00     0.84   0.774 
 2041630300642968320     195.6     186.8     205.1   7.1258   6.6921   7.5759   767.84   736.27   796.81     6.511     0.095    48.435     0.222  -766.11    18.32   0.280 
 6645790363833343232   -4701.3   -4944.7   -4474.2   7.1268   6.7461   7.5433    15.82    15.04    16.61    13.165     0.045     4.301     0.078    15.51     0.49   0.862 
 5419289304879175424   -2120.0   -2156.7   -2083.5   7.1292   6.9491   7.3246    73.79    72.66    75.03     6.249     0.025     4.323     0.058    73.57     0.71   0.734 
 5639282237067225856    -893.2   -1475.7    -625.8   7.1322   4.9662  12.1487    44.34    26.03    63.81    24.318     0.042    39.430     0.096    44.34    11.53   0.538 
 1250801855073489280     364.6     361.5     367.7   7.1334   7.0635   7.2026    60.87    60.30    61.45    42.044     0.044   161.386     0.092   -58.04     0.37   0.755 
 5985427051741294080   -2935.4   -3032.4   -2841.8   7.1338   6.8071   7.4661    47.39    45.89    48.87     7.020     0.036     3.359     0.086    47.40     0.89   0.934 
 4800011091587678592   -4235.1   -5074.1   -3645.4   7.1469   5.7920   9.2497   106.02    88.84   123.06     2.197     0.023     0.925     0.065   103.51    10.17   1.047 
 3055198494652019968   -2760.0   -3185.6   -2422.7   7.1505   3.7884  12.2165    52.05    50.21    53.78     6.820     0.560     3.789     1.144    51.95     1.08   0.883 
 2925245467319467008   -1466.5   -1489.0   -1445.2   7.1603   7.0445   7.2834    60.00    59.12    60.86    11.078     0.025    11.114     0.049    59.78     0.51   0.685 
 4550360418089700608     926.4     749.8    1215.5   7.1642   5.8193   9.3655    95.28    72.57   117.66    11.048     0.041    17.590     0.096   -95.06    13.56   0.420 
 1092897519875582592     588.8     581.2     596.0   7.1655   7.0456   7.2792    24.71    24.31    25.12    60.581     0.030   137.360     0.066   -22.25     0.28   0.675 
 4300169639576264320    1776.8    1643.2    1938.8   7.1690   6.6319   7.8373    46.10    42.16    49.83    11.896     0.033     9.759     0.074   -45.96     2.41   0.499 
 5975663354131618304     -25.0     -26.8     -23.1   7.1718   7.1580   7.1851    39.96    39.89    40.04   138.046     0.092  1151.957     0.128     5.68     0.25   0.340 
 6160604130496988800   -3512.3   -3720.1   -3326.6   7.1719   6.8377   7.5420    21.89    20.68    23.10    12.749     0.042     6.165     0.078    21.48     0.76   0.649 
  979235226180420096    1460.1    1447.6    1473.0   7.1724   7.0490   7.3003    73.11    72.70    73.51     9.142     0.038     9.645     0.083   -72.91     0.24   1.016 
  273119448553834880    3915.1    3852.7    3977.4   7.1743   6.7372   7.6018    56.32    55.93    56.71     4.425     0.038     1.489     0.065   -56.53     0.23   1.018 
 4558384688313654912    6418.0    5409.0    7717.4   7.1747   2.3277  15.1530    25.95    22.58    29.16     5.985     0.497     0.970     0.658   -24.82     2.05   0.909 
 4879729258014013568   -3769.6   -3930.2   -3625.5   7.1762   6.8827   7.4885    32.06    30.81    33.32     8.137     0.024     3.844     0.054    31.34     0.79   0.845 
 2944362160592260736   -3843.2   -3982.2   -3720.1   7.1770   6.8152   7.5793    34.78    33.58    35.91     7.310     0.030     2.333     0.068    34.62     0.72   0.684 
 4274335235182694144    3784.2    3286.5    4430.9   7.1931   5.7939   8.8025     7.84     6.70     8.99    32.052     0.936    12.730     1.915    -7.64     0.68   0.907 
 4555331550679917568    4251.0    3954.5    4598.3   7.1937   6.3135   8.2420    73.25    67.92    78.67     3.156     0.019     0.632     0.028   -72.12     3.36   0.851 
 5642543830927413760   -1337.9   -1473.8   -1223.3   7.1951   6.0326   8.6732   193.48   189.36   197.59     3.788     0.207     4.051     0.510   193.26     2.46   0.811 
 4807375895348209792    -697.0    -725.3    -669.5   7.2036   6.9034   7.5206    44.72    42.87    46.65    30.609     0.029    63.512     0.067    43.61     1.19   0.425 
 5721720079858758400   -1128.8   -1143.9   -1113.4   7.2040   7.0616   7.3494    80.12    79.13    81.09    10.782     0.036    14.338     0.083    79.85     0.60   1.209 
 4532530668824000512   -5812.6   -6273.6   -5407.4   7.2077   6.6756   7.8141    15.75    14.58    16.93    10.675     0.026     2.830     0.057    15.56     0.73   0.799 
 2938904524172464896    -971.1    -985.9    -956.6   7.2077   7.0768   7.3458   114.65   113.10   116.28     8.763     0.030    13.371     0.067   114.38     0.98   0.679 
 4866978844438656768    -656.5    -661.3    -651.5   7.2114   7.1436   7.2780    24.08    23.86    24.31    56.500     0.024   117.044     0.057    21.97     0.15   0.820 
 4088854495524564608    1176.5    1113.4    1242.6   7.2118   6.8123   7.6388    34.83    32.93    36.88    23.518     0.049    29.603     0.133   -34.34     1.23   0.557 
 4809775721211763200   -3395.0   -4141.6   -2867.1   7.2120   6.1559   8.6705    50.46    41.29    59.71     5.737     0.041     2.862     0.090    49.79     5.49   1.048 
 3066710282611675776    -250.8    -272.6    -231.7   7.2145   6.6246   7.9181   100.62    91.94   109.45    37.324     0.112   213.995     0.162    96.87     5.64   1.486 
 1995066395528322560    1471.4    1404.0    1548.7   7.2164   6.3286   8.2694   799.57   797.74   801.41     0.831     0.025     0.812     0.043  -799.12     1.12   1.480 
 4166110649261069312    1710.8    1580.8    1855.6   7.2253   6.6483   7.8421    42.14    38.82    45.60    13.494     0.075    11.706     0.162   -41.94     2.13   0.657 
 2960883628469355008    -171.3    -175.7    -167.1   7.2259   6.9605   7.4877   125.79   122.59   128.81    43.125     0.362   355.506     1.107   119.49     2.00   0.784 
 6449054065377678464   -2570.9   -2655.4   -2494.3   7.2296   7.0129   7.4581    29.08    28.16    29.96    13.058     0.037     8.357     0.067    28.73     0.54   0.767 
 1789231256087445120    1708.6    1688.3    1731.3   7.2297   7.1182   7.3459    24.84    24.52    25.14    22.737     0.043    19.467     0.090   -24.45     0.19   1.051 
 1939144718734910208     290.3     289.3     291.5   7.2303   7.1869   7.2762   205.96   205.42   206.54    16.238     0.027    83.018     0.045  -204.52     0.34   0.968 
 1298694726154793856     349.2     337.3     361.8   7.2370   6.9274   7.5717    61.97    59.65    64.28    42.953     0.326   174.374     0.824   -58.83     1.50   0.581 
  418086483269878144     614.3     610.6     618.1   7.2372   7.1848   7.2913    62.54    62.16    62.91    25.032     0.033    59.975     0.042   -61.49     0.23   0.692 
 2986344877497587328   -1657.9   -1685.4   -1631.8   7.2375   7.0918   7.3784    36.05    35.47    36.64    16.254     0.039    14.279     0.074    35.72     0.34   0.855 
 4270446404294208000     284.1     283.1     285.1   7.2383   7.1971   7.2791    59.61    59.37    59.84    53.271     0.070   258.932     0.140   -54.98     0.16   0.800 
 3372287649418102016    -462.5    -467.0    -457.5   7.2427   7.1602   7.3240    83.05    82.24    83.92    25.042     0.042    79.051     0.096    81.69     0.51   0.540 
 5711504341228075008   -3377.2   -6213.7   -2239.1   7.2435   3.2566  14.8709    33.26    18.60    49.05     8.709     0.802     3.857     1.547    33.41     9.40   0.939 
  960104651569501696    1037.3    1027.4    1046.9   7.2455   7.1231   7.3663    67.28    66.97    67.60    13.938     0.071    20.123     0.126   -66.95     0.19   1.158 
 2568335299923482624   -2916.2   -3821.0   -2342.1   7.2478   5.0658  10.3435    17.05    12.91    21.26    19.572     0.664     9.173     1.516    16.53     2.59   1.048 
 5415813748622546048   -4613.6   -5598.9   -3904.7   7.2480   6.2225   8.6691    24.10    19.90    28.46     8.815     0.020     3.094     0.040    23.79     2.62   0.612 
 6039246286200474240    2490.6    2309.4    2701.8   7.2512   5.4730   9.3767    48.29    47.69    48.87     8.118     0.390     4.620     1.233   -48.22     0.36   1.048 
  425851195719880704    1851.4    1791.3    1916.8   7.2512   7.0105   7.5185    31.88    30.79    32.97    16.450     0.033    13.283     0.043   -31.66     0.66   0.588 
 4899704120115989888   -1586.2   -1792.4   -1425.8   7.2535   5.2307   9.9945    75.59    73.26    77.96     8.139     0.556     7.462     1.047    75.14     1.45   0.804 
 1109980662099748992    4321.0    4202.3    4443.1   7.2535   6.6474   7.9258    77.83    76.00    79.66     2.916     0.027     0.831     0.054   -77.15     1.14   0.889 
  330048896460188160    2181.0    1576.0    3313.3   7.2545   4.4321  12.0290    52.67    34.75    71.55     8.555     0.567     6.143     1.334   -52.87    11.06   0.969 
 2118610751830501376    4504.2    4395.3    4610.7   7.2567   6.9474   7.5736    28.00    27.36    28.68     7.786     0.021     2.037     0.058   -27.45     0.41   0.987 
 2552925644460225152      31.0      30.3      31.7   7.2665   7.2550   7.2776    49.35    49.28    49.42   134.528     0.089  1369.107     0.263   -10.41     0.15   0.824 
 5716940326715839360   -5458.4   -6381.9   -4790.6   7.2692   2.6325  13.4146    49.20    46.74    51.65     3.656     0.292     1.268     0.599    49.03     1.51   1.181 
 5101676365959144832    6325.7    5886.0    6874.5   7.2701   6.0694   8.5343     6.74     6.25     7.19    23.539     0.278     6.493     0.643    -5.92     0.33   1.097 
 1959223381607211136    3097.9    3019.8    3181.4   7.2723   7.0260   7.5387    61.46    59.91    63.02     5.141     0.028     2.420     0.051   -61.09     0.96   0.861 
 3023711269067191296    -364.3    -366.3    -362.3   7.2743   7.2169   7.3346    35.97    35.69    36.23    65.582     0.062   237.563     0.148    31.61     0.19   0.997 
 4094312750430146176    2074.5    1892.6    2286.3   7.2747   5.8256   9.0238    59.19    56.39    61.94     7.955     0.393     5.737     0.677   -59.21     1.72   0.783 
 4221163269481517312    -590.3    -596.5    -584.5   7.2768   7.1949   7.3647    66.56    65.88    67.21    24.485     0.041    60.946     0.093    65.50     0.41   0.634 
 5944414031106584320   -1117.0   -1898.7    -760.2   7.2772   4.8590  12.7351    52.86    30.91    75.96    16.460     0.984    21.984     1.242    52.77    13.71   0.850 
 4594562464855882240    4171.6    4089.2    4257.4   7.2793   6.8989   7.6569    51.90    50.91    52.84     4.536     0.024     0.814     0.054   -51.08     0.61   1.011 
 4536122356687437568    2064.7    2035.4    2095.5   7.2824   7.1746   7.3983    21.18    20.86    21.48    22.092     0.029    16.061     0.058   -20.86     0.19   0.771 
 6025436523233548544    1565.0    1529.9    1601.5   7.2869   7.0259   7.5566    86.49    84.67    88.23     7.214     0.046     6.966     0.132   -86.41     1.08   0.857 
 6431227855157855104    7730.1    5924.2   11084.2   7.2871   5.0904  13.0413    14.60    10.15    19.07     8.704     0.019     1.673     0.036   -14.16     2.77   0.589 
 6179056233418543616    -401.3    -404.8    -397.8   7.2894   7.2026   7.3835    65.81    65.26    66.38    35.748     0.095   129.016     0.129    63.56     0.35   0.468 
 5720822809653950976   -1930.4   -1957.9   -1904.0   7.2908   7.1206   7.4676    62.34    61.69    63.00     8.114     0.040     6.563     0.061    62.18     0.41   0.974 
 4365939745079537280    3672.1    3540.8    3802.1   7.2928   6.7722   7.8530    57.95    56.07    59.95     4.597     0.033     1.204     0.096   -57.79     1.18   0.832 
 3315403904256700672    -871.5    -983.1    -778.7   7.2946   6.4872   8.3308    36.44    31.98    40.92    30.061     0.189    50.896     0.402    35.56     2.85   0.666 
  346489752096376192    3507.2    3440.7    3577.7   7.2961   6.6730   7.8880    58.22    57.87    58.57     4.790     0.054     2.133     0.110   -57.99     0.21   0.909 
 4343064577465522816     796.9     791.5     802.5   7.2962   7.2363   7.3552    32.96    32.72    33.20    35.940     0.042    65.482     0.080   -31.79     0.15   0.929 
  891643736161459200    2525.2    2374.7    2706.0   7.2984   6.7468   7.9095    70.46    66.00    74.57     5.492     0.078     3.499     0.141   -70.39     2.53   0.898 
 3747874705432998528   -1402.0   -1427.9   -1376.5   7.3065   7.1209   7.5028    55.80    54.89    56.76    12.455     0.064    13.019     0.095    55.43     0.57   0.659 
 3224259402538186752   -3580.0   -3901.6   -3320.4   7.3092   6.6827   7.9950    37.39    34.31    40.35     7.289     0.037     3.124     0.069    37.36     1.88   0.744 
 6773688481251238272     724.2     713.4     735.7   7.3107   7.1830   7.4495    55.40    54.49    56.23    24.005     0.054    49.501     0.100   -54.45     0.52   0.552 
   84385460143028480    7797.4    5645.6   11923.0   7.3124   3.3884  22.0829    21.65    14.31    29.68     5.901     0.031     1.366     0.079   -20.34     5.09   0.689 
 1807101820438206464    4112.3    3758.8    4544.5   7.3126   6.6417   8.1583    15.22    13.76    16.68    15.533     0.032     5.365     0.064   -15.03     0.91      NA 
 1833073388925604224    5900.2    4737.2    7736.2   7.3142   6.1149   8.9603    52.78    40.32    65.28     3.157     0.024     1.069     0.040   -52.17     7.44   0.891 
  289697747434140544    1256.2    1246.5    1265.3   7.3167   7.2043   7.4299    41.27    41.02    41.53    18.704     0.055    22.363     0.179   -40.77     0.15   1.178 
  198614410349857152    6941.7    6578.0    7342.7   7.3175   3.8655  10.6703    50.24    48.95    51.48     2.785     0.083     0.447     0.194   -51.18     0.77   1.704 
 4555237645515991808    4389.6    4303.5    4481.6   7.3243   7.0827   7.5809    27.68    27.13    28.20     8.082     0.028     2.581     0.042   -27.14     0.34   1.388 
 4099857170950792064     895.5     814.5     993.9   7.3250   6.6543   8.1398    99.89    89.99   109.70    10.899     0.042    18.222     0.100   -99.82     6.15   0.582 
 3020184375066826496   -2696.8   -2827.4   -2583.7   7.3255   6.9898   7.7143    32.23    30.73    33.63    11.218     0.048     6.440     0.098    32.07     0.91   0.700 
 1825978687057850624    7394.3    6971.1    7862.1   7.3269   6.1235   8.6454    49.76    47.01    52.49     2.671     0.034     0.167     0.070   -49.19     1.73   1.049 
 5032001417914429056    5318.9    4987.7    5699.1   7.3286   6.7408   7.9369    13.74    12.90    14.60    13.846     0.075     3.873     0.127   -12.12     0.60   0.683 
 4131426142645056896    1086.0    1066.3    1104.9   7.3287   7.1359   7.5095    74.07    72.89    75.30    12.108     0.056    16.821     0.130   -73.78     0.72   0.651 
  240259375324767744    -714.3    -720.8    -708.0   7.3298   7.2538   7.4073    28.70    28.41    28.99    45.025     0.050    89.988     0.147    27.08     0.18   0.824 
 4374963089115400576    4620.3    4461.8    4781.8   7.3318   6.7186   7.9825    45.80    44.38    47.22     4.628     0.045     1.929     0.100   -45.52     0.87   0.853 
 3108344527354371712   -3408.2   -3557.5   -3265.5   7.3362   6.5865   8.1631    88.52    85.14    91.76     3.239     0.040     1.608     0.095    88.70     1.93   0.985 
 4271300003282158976    3443.8    2937.5    4159.4   7.3389   6.2126   9.0129    29.77    24.57    34.99     9.504     0.040     4.003     0.103   -29.76     3.25   0.788 
 4785713458992582272   -1069.5   -1088.6   -1050.5   7.3389   7.1921   7.4913    22.95    22.52    23.40    38.244     0.068    51.749     0.161    22.00     0.28   1.493 
 4516467589914852864    1201.1    1097.1    1325.0   7.3433   6.3870   8.5560    47.98    47.53    48.44    16.815     0.956    21.008     2.031   -47.61     0.27      NA 
 2123860816773198208    1249.1    1237.0    1261.1   7.3500   7.2613   7.4382    61.49    60.93    62.06    12.680     0.021    15.155     0.065   -61.12     0.35   0.877 
 6644143299713298176   -3494.6   -3604.4   -3381.7   7.3531   6.9766   7.7593    65.55    63.75    67.48     4.275     0.037     1.940     0.062    65.19     1.15   0.899 
  308828253324985984     188.9     187.9     189.9   7.3548   7.3021   7.4085    77.50    76.96    78.04    59.954     0.037   431.446     0.110   -69.60     0.36   0.413 
 3105369180167265792   -1132.9   -1160.3   -1108.4   7.3562   7.1571   7.5696    84.47    82.53    86.21    10.186     0.053    13.511     0.097    84.21     1.12   0.840 
  481423094667311616    4596.3    4303.6    4928.8   7.3567   6.6713   8.1578    45.15    42.10    48.19     4.712     0.017     0.759     0.030   -44.94     1.88   0.817 
 2935478518964837248   -1223.9   -1238.4   -1209.4   7.3575   7.1602   7.5514   103.89   103.07   104.70     7.678     0.044     9.571     0.071   103.70     0.51   0.885 
 5646437721303596800   -1646.5   -1801.3   -1523.3   7.3589   6.7763   8.0711    53.62    49.06    57.97    11.044     0.079    10.222     0.158    53.40     2.69   0.866 
 2918972135006872960   -3029.3   -3062.6   -2997.1   7.3592   7.1285   7.5983    58.06    57.64    58.46     5.562     0.028     3.145     0.063    57.81     0.25   1.395 
 5259643961739407872   -2043.1   -2114.9   -1975.5   7.3627   7.1007   7.6507    54.54    52.70    56.40     8.764     0.028     6.559     0.073    54.33     1.11   0.696 
 3441692602934704768   -3588.2   -4243.8   -3081.3   7.3661   3.4224  12.9385    47.60    43.69    51.44     5.716     0.479     2.341     1.031    47.86     2.36   0.956 
 1826427803219556992   -5138.3   -7822.9   -3689.5   7.3685   1.7759  19.4307    67.13    48.59    86.23     2.864     0.380     0.776     0.806    66.61    11.37   1.218 
 6359492452384805504   -3923.1   -4021.3   -3821.7   7.3693   7.1484   7.5778    13.29    12.97    13.65    18.650     0.026     7.021     0.058    13.01     0.22   0.648 
 3093380483331664896    -844.6    -855.6    -833.6   7.3694   7.2369   7.5031    24.66    24.32    25.02    44.383     0.109    75.926     0.148    23.29     0.24   0.489 
  873931909508892800     436.2     433.7     438.8   7.3751   7.3249   7.4300    46.14    45.84    46.43    45.739     0.045   150.185     0.096   -43.43     0.19   0.831 
 5938742337829520256    1210.1    1174.5    1247.9   7.3782   7.1340   7.6351    21.29    20.58    21.98    36.544     0.052    44.588     0.088   -20.51     0.45   0.782 
 1039344740892636032    1269.5    1244.4    1296.7   7.3801   7.1932   7.5866    35.74    35.00    36.47    21.296     0.098    25.264     0.253   -35.21     0.45   0.872 
 5555009618592879616   -1491.7   -1507.2   -1476.4   7.3845   7.2488   7.5247    88.31    87.57    89.05     7.417     0.027     7.674     0.067    87.97     0.47   1.111 
 4313869756307345664     935.9     786.2    1154.2   7.3855   6.1801   9.1515    71.83    57.98    85.74    14.468     0.039    23.571     0.102   -71.45     8.28      NA 
 5766117397315104384   -1593.5   -1651.0   -1541.2   7.3857   7.1292   7.6680    44.56    42.98    46.07    13.710     0.021    12.801     0.056    44.25     0.97   0.591 
 1392907032814774528     976.1     960.5     991.1   7.3872   7.2541   7.5183    20.60    20.25    20.98    45.828     0.031    67.475     0.082   -19.32     0.24   0.527 
 4082721046014185472   -1678.3   -2184.5   -1373.8   7.3873   6.0117   9.7002   108.72    83.24   132.80     5.359     0.028     4.567     0.069   107.83    15.11   0.922 
  248134730439570944    1898.3    1877.0    1919.9   7.3874   7.2066   7.5695    73.29    72.72    73.78     7.018     0.038     5.670     0.093   -73.23     0.32   1.158 
 4366655286630587264    1543.6    1471.2    1619.0   7.3916   6.9329   7.8808    41.55    39.63    43.47    15.155     0.169    15.026     0.464   -41.26     1.17   0.587 
 2988305826422644224    -627.3    -633.4    -621.7   7.3920   7.2552   7.5438    75.06    74.82    75.29    20.527     0.116    49.490     0.208    74.15     0.14   2.160 
 3738099879558957952     -31.0     -31.7     -30.3   7.3928   7.3812   7.4042    57.96    57.87    58.05   131.272     0.054  1557.077     0.115    14.05     0.21   0.536 
  968701801708280448     410.5     405.9     415.5   7.3946   7.2893   7.5057    84.73    83.78    85.70    27.514     0.067    99.487     0.114   -82.97     0.60   0.515 
 2038228961432629376    2400.1    1832.9    3404.6   7.3956   5.6160  10.5859    31.48    22.11    41.28    12.896     0.027     8.143     0.060   -31.18     5.78   0.630 
 4309243427999669248    3775.0    3480.6    4096.1   7.3963   6.5979   8.2541    56.83    52.37    61.43     4.557     0.046     1.920     0.099   -56.85     2.75   2.754 
 2185235448459177600     566.6     559.4     574.0   7.4007   7.2914   7.5080   158.23   156.17   160.27    10.872     0.023    29.110     0.066  -157.72     1.23   0.619 
 3154610636614026624   -2345.1   -2456.1   -2240.8   7.4012   6.9504   7.8847    44.26    42.30    46.27     9.391     0.055     6.415     0.119    44.24     1.20      NA 
 4141896585720925952    3532.6    2878.4    4618.4   7.4013   6.1428   9.3571    31.40    23.99    38.52     8.793     0.034     4.077     0.074   -31.48     4.35   0.613 
 4202524691996492672    1327.2    1283.2    1372.1   7.4048   7.1367   7.6684    37.01    35.77    38.26    19.699     0.050    22.710     0.112   -36.63     0.76   0.628 
  809623226746037760   -1503.6   -1540.7   -1467.3   7.4099   7.2228   7.6141    43.69    42.68    44.72    14.829     0.041    15.606     0.066    43.19     0.64   0.675 
  172749223939191424   -1203.6   -1222.8   -1184.9   7.4128   7.2689   7.5640    42.38    41.71    43.04    18.977     0.052    23.957     0.150    41.97     0.41   0.649 
 2931994750732286848   -3380.1  -13691.3    7162.1   7.4132   3.4831  29.1437    21.01     3.64    42.27    12.638     0.504     5.328     1.146    21.05    12.81   1.221 
 4371920504220784384    3876.2    3726.1    4033.8   7.4179   6.7065   8.2291    71.32    69.24    73.46     3.537     0.055     1.792     0.127   -71.29     1.30   1.531 
 5499798776075564672   -2168.7   -2288.1   -2060.8   7.4213   7.0647   7.8084    55.98    53.06    58.93     8.056     0.020     6.114     0.046    55.59     1.80   0.615 
 3221082810366413696   -5401.3   -6401.0   -4648.4   7.4226   5.9376   9.3941    53.60    45.17    61.97     3.379     0.040     1.163     0.076    53.58     5.11   0.989 
 4278064542422042496     725.4     623.1     878.9   7.4228   6.3568   9.0346    88.92    73.14   103.61    15.067     0.049    31.865     0.115   -87.58     9.45   0.607 
 2994437527894182272    -567.1    -571.6    -562.4   7.4232   7.3113   7.5393    69.37    68.99    69.74    24.446     0.099    65.080     0.231    68.20     0.22   0.867 
 4444985594504544640    2909.0    2832.0    2993.1   7.4258   7.2057   7.6632    49.69    48.36    50.93     6.775     0.036     4.149     0.094   -49.27     0.79   0.818 
 2248855772520651648    1596.9    1584.8    1608.6   7.4277   7.3312   7.5192    71.83    71.35    72.30     8.514     0.020     8.164     0.058   -71.56     0.29   0.877 
  395385721379440128    1565.2    1394.7    1756.8   7.4278   6.3876   8.7315    30.55    27.36    33.93    20.257     0.636    19.620     0.986   -30.19     2.04   0.943 
 5902065103817402240   -6939.2   -7898.5   -6198.9   7.4326   5.5849   9.7051    42.81    37.83    47.69     3.290     0.057     0.648     0.135    42.86     3.05   1.026 
 3018608946703318016   -4576.0   -4763.6   -4400.3   7.4343   6.7762   8.2079    55.43    53.44    57.39     3.857     0.036     1.332     0.076    55.27     1.20   0.852 
 2091406497700682880    3652.9    3314.7    4062.6   7.4360   6.4279   8.6664    30.73    27.72    33.89     8.706     0.115     3.199     0.279   -30.55     1.84   0.947 
 3103052337368848896   -2140.9   -2384.8   -1944.5   7.4365   4.9819  10.7564    38.10    37.76    38.49    11.920     0.736     8.326     1.912    37.97     0.22   1.056 
 4013618045867915520   -1318.8   -1337.2   -1300.2   7.4374   7.3045   7.5607    41.13    40.56    41.68    17.913     0.050    20.867     0.086    40.49     0.34   0.944 
 4077188234822219008   -3975.1   -4104.7   -3851.0   7.4422   6.8333   8.1020    39.24    38.34    40.14     6.251     0.082     2.710     0.142    39.43     0.56   1.148 
 2955157097033997056    -582.6    -621.3    -548.2   7.4434   6.5500   8.5816   152.19   149.22   155.01    10.990     0.409    29.014     1.102   151.64     1.76   0.735 
 4274885064028011008   -6525.9   -7043.5   -6085.5   7.4467   6.6833   8.3497    32.69    30.33    35.07     4.566     0.023     0.972     0.063    32.92     1.43   0.819 
  196124257030748544    7603.4    6309.7    9543.8   7.4469   5.4071  10.6405    34.57    27.48    41.79     3.691     0.040     0.336     0.081   -35.22     4.34   1.230 
 5436569882455094656   -2924.5   -3120.9   -2740.4   7.4559   6.7727   8.1847   188.76   178.11   200.07     1.774     0.028     1.077     0.060   188.06     6.86   1.149 
 2988480545692036224   -3242.2   -3295.4   -3189.3   7.4599   7.1511   7.7815    47.49    46.86    48.12     6.360     0.033     3.231     0.068    47.09     0.39   1.256 
 5174322615330339456   -1537.0   -1567.6   -1505.2   7.4655   7.3004   7.6299    19.13    18.74    19.56    32.365     0.044    31.665     0.127    18.45     0.26   0.846 
 3322431943925983488   -1691.3   -1727.9   -1658.8   7.4683   7.2585   7.6967    50.98    50.08    51.85    11.295     0.085    10.200     0.120    50.84     0.54   0.887 
 4074860774840893568    1222.8    1209.1    1236.3   7.4724   7.3582   7.5850    49.45    48.94    49.97    16.052     0.047    20.183     0.121   -49.11     0.32   0.677 
 4400452830957830656     616.1     611.6     620.6   7.4725   7.4087   7.5355    38.66    38.36    38.97    39.258     0.046    93.764     0.102   -36.95     0.19   1.151 
 2938009452987423488   -5594.0   -5773.2   -5435.7   7.4760   6.9870   7.9679    34.46    33.45    35.42     5.083     0.029     1.688     0.052    34.08     0.60   0.902 
 2886084092949006208   -2708.3   -2770.7   -2646.2   7.4767   7.2534   7.7170    72.24    70.62    73.88     5.005     0.021     3.164     0.053    71.77     1.00   0.878 
  701100673170441344    3085.9    3034.6    3136.1   7.4798   7.1852   7.7905    41.24    40.94    41.53     7.713     0.069     3.423     0.072   -40.50     0.19   1.041 
  429747663070411648    1849.5    1623.9    2160.0   7.4856   5.3560  10.3140    39.86    38.20    41.58    13.224     1.064    10.977     2.293   -39.64     1.05   0.752 
 5263150888430032384    -886.6    -894.7    -878.4   7.4869   7.3958   7.5791    47.49    47.09    47.90    22.888     0.054    39.470     0.215    46.75     0.25   0.907 
 2417456431710276096   -2985.0   -3058.1   -2917.0   7.4905   7.2859   7.7120     8.73     8.50     8.94    36.596     0.049    18.293     0.156     8.07     0.14   1.033 
  188771135583573504    -117.3    -117.5    -117.1   7.4945   7.4375   7.5496    83.20    82.97    83.43    80.134     0.216   844.392     0.501    66.53     0.14   1.265 
 4657639767650392192   -3587.8   -3613.8   -3562.2   7.4948   7.2836   7.7010    64.72    64.41    65.04     4.233     0.014     1.647     0.039    63.58     0.19   0.884 
 4306487497803508736    3070.5    3026.7    3116.4   7.4965   7.2971   7.6979    29.07    28.76    29.35    10.918     0.073     5.291     0.110   -28.98     0.18      NA 
 2396530698208685312     -85.7     -86.7     -84.8   7.4974   7.4746   7.5185    38.69    38.58    38.81   121.521     0.051   904.220     0.117    15.91     0.16   0.655 
   54902498225298944   -5653.6   -7979.4   -4378.0   7.4990   5.6300  11.4744    18.13    12.93    23.35     9.596     0.028     2.585     0.067    17.58     3.28   0.568 
 4675272322050917376   -2482.9   -2527.9   -2439.3   7.5022   7.3073   7.7002    35.57    35.03    36.14    11.081     0.051     7.374     0.110    35.00     0.34   0.995 
 6519227714961476352    -596.3    -601.7    -590.7   7.5093   7.4245   7.5925    36.15    35.79    36.53    42.952     0.053   105.108     0.094    34.19     0.24   0.727 
 4322521714537666304    1817.7    1306.5    2994.9   7.5176   5.4035  12.4130    66.18    40.02    92.27     8.106     0.039     6.785     0.091   -66.41    15.63   1.490 
 5643718869565236352   -4777.0   -4992.7   -4582.5   7.5197   7.1322   7.9248    32.37    31.05    33.72     6.330     0.028     2.170     0.065    32.12     0.82   1.269 
 3106988211040874368   -6090.0   -7690.0   -5036.9   7.5201   5.8344  10.2240    41.42    32.70    50.14     3.865     0.024     0.676     0.053    41.52     5.29   0.853 
 5774643113556172800    -489.7    -494.4    -484.6   7.5216   7.4338   7.6043    49.96    49.43    50.53    38.276     0.036   115.714     0.102    47.88     0.35   0.545 
 5951165616611763456     -88.0     -88.5     -87.5   7.5231   7.4943   7.5532    50.35    50.18    50.54   113.845     0.123  1035.185     0.192    26.04     0.20   0.848 
 5701271049069400960    -726.8    -798.9    -669.3   7.5259   6.1484   9.4074    75.88    74.95    76.84    17.567     0.992    37.026     1.863    75.19     0.57   0.718 
 5694679408146511232    -248.6    -250.0    -247.3   7.5268   7.4752   7.5780    88.55    88.06    89.06    42.121     0.048   249.690     0.171    83.97     0.33   0.601 
 6210681043988568320   -1749.4   -1799.4   -1703.7   7.5279   7.2334   7.8269    79.91    77.82    81.82     6.993     0.053     6.245     0.102    79.66     1.22   0.771 
 1263715309904277632    1814.9    1726.1    1908.4   7.5339   7.1481   7.9432    45.66    43.41    47.97    11.798     0.033    10.079     0.093   -45.10     1.41   0.616 
 6738135974628356480   -2978.3   -3112.6   -2853.5   7.5349   6.8291   8.2965    83.01    79.92    86.24     3.957     0.056     1.312     0.079    82.79     1.91   0.835 
 1829236505631372288    1351.8    1263.7    1452.9   7.5375   6.4600   8.8026    56.91    56.38    57.47    12.635     0.539    14.709     1.100   -56.61     0.34   0.943 
 1373471446806995456     856.0     845.7     865.9   7.5388   7.4420   7.6329    53.32    52.69    53.97    21.165     0.024    37.803     0.074   -52.54     0.39   0.765 
 5447401068419162240   -1620.5   -1687.5   -1563.5   7.5402   7.0045   8.1432    49.58    48.08    51.12    12.112     0.178    11.718     0.412    49.30     0.96   0.638 
 3725667839022746624    1040.3    1021.9    1059.2   7.5431   7.3966   7.6945    30.99    30.42    31.56    29.601     0.050    43.204     0.103   -30.08     0.35   0.818 
 6088054505011960832    -378.4    -380.6    -376.3   7.5557   7.5055   7.6104    61.67    61.30    62.05    39.947     0.039   156.786     0.082    58.79     0.24   1.062 
 6761646251969319040   -2835.9   -3089.5   -2613.3   7.5596   6.9897   8.1841    31.60    29.04    34.27    10.874     0.053     6.496     0.137    31.53     1.62   0.791 
 6630684654618687872    2310.4    1873.4    2951.3   7.5675   5.5110  10.9029    38.75    30.87    46.38    10.904     0.749     7.247     1.138   -38.59     4.73   1.108 
 2432574269914995200    -915.8    -939.9    -893.1   7.5723   7.3711   7.7879    38.07    37.07    39.09    27.455     0.046    45.727     0.140    37.13     0.63   0.554 
 1303675097215915264    1629.1    1310.6    2044.9   7.5726   6.0614   9.6305    18.35    14.36    23.02    31.847     0.043    30.079     0.110   -17.72     2.66   0.551 
 2922983119064439168    -559.0    -563.2    -554.7   7.5735   7.5044   7.6434   100.17    99.47   100.90    17.312     0.027    47.800     0.056    99.30     0.44   0.659 
 6017817491773302144   -1158.0   -1194.5   -1123.4   7.5808   7.3332   7.8424    79.30    76.98    81.70    10.614     0.031    14.258     0.089    79.11     1.49   0.511 
 3445771348692164224    4935.4    3673.2    7295.0   7.5809   2.0631  24.0997    45.64    44.81    46.41     4.347     0.882     0.840     1.542   -46.09     0.43   1.084 
 6861594538971389440   -3578.7   -4496.9   -2971.1   7.5819   6.3206   9.3903    11.53     9.13    13.93    23.459     0.066    10.846     0.133    11.20     1.50   0.339 
  370121010052326400    3402.6    3236.1    3581.9   7.5823   6.7963   8.3940    98.33    94.00   102.49     2.933     0.047     1.636     0.103   -97.55     2.59   0.945 
 4352734507349058176    3883.8    3645.7    4140.1   7.5828   6.9124   8.3035    44.82    42.02    47.59     5.631     0.040     1.949     0.096   -44.49     1.80   1.071 
 4468275995268525056    -724.3    -729.4    -719.4   7.5848   7.5204   7.6470    65.65    65.23    66.07    20.315     0.035    43.539     0.094    64.87     0.26   0.522 
 1744557411455720192    3792.9    3239.6    4628.3   7.5882   2.3586  15.5887    54.81    52.62    56.90     4.715     0.505     2.275     1.381   -54.04     1.30   0.858 
  160305290637825920    4960.6    4773.4    5154.1   7.5918   6.4690   8.7969    74.76    73.17    76.37     2.631     0.053     0.504     0.111   -75.34     0.96   1.142 
 1978681198382867456    2437.2    1972.8    3135.0   7.5953   3.7128  13.8102    66.86    66.08    67.65     6.038     0.843     3.627     1.739   -66.61     0.47   0.774 
 3988313541668451584   -4428.3   -6420.9   -3372.3   7.6020   5.9764  10.2793    12.20     8.61    15.92    18.345     0.039     7.593     0.097    11.33     2.41   0.446 
 3029242186215481216   -2085.8   -2366.6   -1864.1   7.6053   6.2717   9.3344    38.80    35.32    42.23    12.046     0.550     8.820     1.105    38.57     2.04   1.163 
 3381378553294331136   -6913.8   -8653.0   -5641.2   7.6053   5.7695  10.4179    12.63     9.99    15.41    11.123     0.335     1.951     0.372    12.76     1.58   1.275 
 4590927651213604096    4455.3    4325.3    4588.9   7.6087   7.1098   8.0903    47.29    46.09    48.44     4.664     0.045     1.742     0.090   -46.56     0.73   1.154 
 1614731957530945280    2343.0    2098.6    2638.7   7.6127   6.6829   8.8213    12.87    11.37    14.41    31.602     0.296    20.400     0.879   -12.31     0.98   2.568 
 6575677565346829696   -1631.8   -1651.4   -1611.7   7.6137   7.4256   7.7903    97.51    96.92    98.10     6.151     0.039     5.795     0.083    96.96     0.37   1.373 
 5711641406529991168   -7695.3   -7967.2   -7436.3   7.6142   6.9358   8.2641    32.42    31.41    33.47     3.922     0.029     0.387     0.055    32.16     0.64   1.202 
 4590372986254909312    2795.5    2746.1    2843.3   7.6239   7.4572   7.7849    50.47    49.63    51.29     6.939     0.024     4.269     0.053   -50.09     0.53   1.166 
 2195115561163064960     112.9     110.7     115.0   7.6275   7.3805   7.8921   105.24   102.05   108.56    69.693     0.300   822.706     1.152   -89.28     2.41   1.470 
 5401367986897235584    4847.8    4390.9    5413.1   7.6296   6.7990   8.6703    22.96    20.57    25.36     8.823     0.046     2.534     0.056   -22.40     1.50   0.783 
 4163342491298898944    3627.5    3472.2    3792.6   7.6308   6.2089   9.2543   121.79   120.18   123.35     2.209     0.057     0.608     0.117  -122.04     0.94   2.573 
 4585331656720286336    1049.6    1029.7    1072.0   7.6314   7.4846   7.8000    54.96    53.79    56.02    16.820     0.025    25.063     0.052   -54.44     0.67   0.685 
 4311983376654646656     570.7     564.3     577.1   7.6324   7.5227   7.7462    29.03    28.63    29.45    53.799     0.052   135.280     0.142   -26.50     0.27   0.796 
 4188969431580611456    -639.5    -643.4    -635.5   7.6330   7.5668   7.6966    54.51    54.22    54.78    27.436     0.060    66.158     0.130    53.29     0.18   0.561 
 1335261012560897536    5297.5    4907.8    5744.9   7.6382   7.1234   8.2519     8.21     7.57     8.85    22.556     0.023     7.307     0.069    -7.71     0.41   0.632 
 4252772579608962816   -2064.3   -2662.9   -1669.6   7.6382   6.1188   9.8529    27.74    21.45    34.34    16.914     0.354    12.903     0.769    27.65     3.94   1.725 
 3216729573251961856   -1317.0   -1435.3   -1212.3   7.6409   6.7705   8.5847    25.03    22.95    27.05    28.965     0.578    33.643     1.435    24.45     1.32   0.947 
 3216618969252083200    -689.6    -695.1    -683.8   7.6413   7.5267   7.7543   137.39   137.12   137.71    10.291     0.051    23.247     0.097   136.97     0.18   0.950 
  447201924824978176   -2257.7   -2768.1   -1896.1   7.6419   6.4141   9.3575    30.99    25.24    36.97    13.892     0.034     9.772     0.098    30.92     3.63   0.484 
 3024038335120778752   -3568.1   -3731.0   -3414.1   7.6445   7.2709   8.0402    52.72    50.43    55.13     5.195     0.027     2.571     0.055    52.68     1.43   0.806 
 1422753512172828544    1978.0    1242.4    4486.2   7.6446   4.8038  18.3866    53.51    22.77    84.76     9.214     0.020     7.080     0.062   -53.16    19.36   0.978 
 4341906894799360256    4577.1    4488.1    4674.9   7.6458   7.3066   8.0081    13.69    13.41    13.96    15.517     0.063     4.365     0.134   -13.47     0.18   1.213 
 1939192650569556224   -5087.8   -5212.1   -4965.5   7.6467   7.3295   7.9694    26.94    26.31    27.55     7.154     0.027     1.659     0.050    26.53     0.38   0.933 
 3315967988080646400   -2322.6   -2751.8   -2006.0   7.6488   6.6635   8.9830    62.17    52.38    71.98     6.757     0.031     4.698     0.066    62.04     6.02   0.638 
 4076845973126125184    3040.6    2527.4    3871.9   7.6506   2.8227  16.4822    49.17    46.95    51.32     6.540     0.814     3.549     1.982   -49.20     1.37   0.853 
 1125591085810953344    5754.3    5568.1    5944.8   7.6506   6.0116   9.4164    63.31    62.18    64.39     2.712     0.050     0.545     0.161   -61.41     0.69   1.265 
 6860128683815428608    2199.2    2164.2    2235.3   7.6521   7.5087   7.8076    27.27    26.84    27.69    16.195     0.045    11.337     0.094   -26.98     0.26   0.830 
 4201391503497603840    6715.5    6282.0    7229.4   7.6540   6.6839   8.7176    26.17    24.42    27.87     5.550     0.079     1.524     0.119   -26.27     1.07   0.832 
 4496046772763737728    4345.1    4237.0    4463.3   7.6549   6.6669   8.6999    57.40    56.30    58.42     3.928     0.042     1.573     0.141   -57.00     0.66   1.239 
 1929092777274267776    2382.3    2330.7    2436.0   7.6565   7.4528   7.8750    55.27    54.05    56.44     7.425     0.028     4.633     0.053   -54.93     0.71   0.834 
 3725667804663017728     998.0     945.9    1056.4   7.6579   6.8724   8.5314    35.06    33.49    36.64    27.376     0.670    42.350     1.262   -34.12     1.00   0.561 
 2802397960855105920     173.9     173.8     174.0   7.6606   7.6270   7.6961    45.44    45.25    45.63    89.818     0.058   591.826     0.141   -33.00     0.16   0.859 
 3379000721959485568   -3202.7   -3602.1   -2852.3   7.6626   5.9292   9.7005    30.29    27.43    33.35    10.034     0.388     5.211     0.716    30.26     1.81   1.068 
 2607831505644637184    2600.4    2027.1    3429.6   7.6663   5.1595  11.2995    46.84    37.00    56.35     8.224     0.811     5.268     1.399   -45.49     6.28   1.004 
 1108038069869082368    1282.2    1143.0    1448.6   7.6664   6.5723   8.9352    52.24    46.82    57.95    14.533     0.429    17.987     1.085   -52.03     3.47   1.232 
 5979916814982353664    1659.8    1281.0    2449.4   7.6717   3.5175  18.8605   174.61   169.25   180.03     3.372     0.621     3.162     1.207  -174.74     3.30   2.465 
 1858219151114884352    1970.6    1935.5    2004.4   7.6752   7.5136   7.8361     9.29     9.10     9.49    49.460     0.052    36.875     0.071    -8.58     0.13      NA 
 1101407430636864512    1384.5    1375.1    1394.0   7.6753   7.5886   7.7673    71.18    70.82    71.53     9.899     0.029    11.691     0.047   -70.88     0.22   0.792 
 1907934359624914816    2547.7    2349.1    2767.5   7.6810   7.0399   8.4041    31.12    28.55    33.72    12.306     0.075     7.621     0.113   -30.77     1.56   0.863 
 2993332587429403264    -830.2    -841.1    -819.9   7.6837   7.5670   7.8012    65.23    64.41    66.03    17.884     0.034    33.800     0.076    64.60     0.50   0.568 
 2117279002732678656     532.8     530.5     535.2   7.6883   7.6490   7.7284    47.55    47.32    47.76    37.007     0.032   105.647     0.076   -45.58     0.14   0.864 
 3091982587439255168    -672.2    -683.3    -661.2   7.6900   7.5267   7.8528    24.32    23.82    24.82    54.345     0.079   116.961     0.111    22.08     0.33   0.449 
 4270933968984001664   -4105.9   -4715.5   -3608.6   7.6910   4.6532  11.2911    28.07    26.06    30.16     8.458     0.564     3.116     1.172    28.10     1.23   1.066 
 4224388549397995520   -4102.8  -12002.0   -2147.9   7.6947   4.3862  23.4555     9.88     3.03    17.87    23.204     0.050     9.415     0.122     9.53     5.00   1.080 
 6712231927354522368   -2488.2   -2618.4   -2370.8   7.7014   7.2917   8.1863    79.20    75.31    82.91     4.962     0.046     3.719     0.089    78.98     2.30   0.877 
 4055585060376248832     334.0     331.0     336.8   7.7055   7.5889   7.8222    34.67    34.14    35.21    70.790     0.047   282.536     0.110   -29.06     0.39   0.574 
 4502245514383059584    4781.1    2912.9    9451.9   7.7155   1.8688  33.4053    55.03    30.04    80.06     3.823     0.696     0.745     1.539   -54.37    15.29   1.695 
 4400110058207596416   -1290.5   -1308.0   -1274.3   7.7160   7.5833   7.8574    70.03    69.21    70.84    10.789     0.039    13.247     0.074    69.64     0.51   0.699 
 6633610871672592000     690.7     670.6     712.3   7.7178   7.2743   8.2164    75.80    75.10    76.53    18.469     0.328    41.909     0.445   -75.01     0.45   0.958 
 6028106652862986624    2972.8    2671.9    3332.0   7.7195   5.7027  10.2909    37.54    34.52    40.87     8.720     0.412     4.660     0.955   -37.55     1.89   0.843 
 3425270400345129088   -6363.6   -6671.9   -6103.9   7.7197   6.7081   8.7460    53.64    51.44    55.80     2.844     0.039     0.667     0.087    54.50     1.24   1.111 
  567517672617377536    6073.4    5684.3    6541.5   7.7238   7.2604   8.2421    14.01    13.01    14.95    11.518     0.024     3.595     0.056   -13.71     0.60   0.892 
 4185616500930919296    1741.2    1714.2    1768.9   7.7243   7.5454   7.9201    77.23    76.12    78.37     7.258     0.029     6.964     0.093   -77.15     0.69   0.713 
 4809343097744750592   -4074.2   -4166.7   -3976.0   7.7245   7.1139   8.3811    56.29    55.62    56.93     4.288     0.052     1.239     0.098    55.24     0.41   1.321 
 3352156862823822592   -2184.3   -2343.7   -2046.3   7.7273   6.6645   9.0120    44.68    43.44    46.00     9.987     0.373     7.353     0.361    44.64     0.79   0.826 
 4334826520950253184    3374.3    3006.7    3851.7   7.7324   6.5682   9.2814    80.22    70.37    89.50     3.616     0.051     1.554     0.093   -80.10     5.96   1.044 
 4101624159180751104    1084.7    1053.1    1118.8   7.7352   7.4979   7.9934    32.42    31.39    33.41    27.180     0.060    38.960     0.137   -31.70     0.64   0.797 
 3007669738016378880    -835.3    -841.7    -828.7   7.7352   7.6515   7.8192    72.90    72.44    73.39    15.931     0.042    30.097     0.079    72.37     0.29   0.868 
 6176176719839878912    3068.7    2914.8    3241.3   7.7369   7.2535   8.2573    33.84    32.10    35.65     9.415     0.038     4.593     0.083   -33.42     1.09   0.907 
 3422355801174647168   -1221.2   -1260.2   -1183.5   7.7374   7.4649   8.0132    62.57    60.65    64.50    12.736     0.058    16.583     0.118    62.29     1.21   0.539 
 1851798067618616448    5291.5    4929.5    5710.0   7.7375   4.4300  11.5877    26.59    25.79    27.41     6.983     0.283     2.432     0.743   -26.11     0.50   1.169 
 1797619876971810944     821.9     816.3     827.1   7.7410   7.6571   7.8200    65.87    65.53    66.23    17.893     0.043    34.683     0.103   -65.19     0.22   0.946 
 3117919555641532544   -1311.4   -1338.9   -1285.8   7.7457   7.5740   7.9274    49.74    48.75    50.70    14.892     0.053    18.049     0.112    49.44     0.60   0.953 
 2897900372614905984    -768.2    -786.2    -751.2   7.7465   7.5388   7.9733    62.02    60.63    63.36    20.278     0.111    41.612     0.278    61.21     0.85   0.838 
 3407785622839603968     275.0     273.6     276.5   7.7476   7.6185   7.8829    33.28    32.72    33.84    82.288     0.055   368.880     0.114   -25.60     0.45   0.487 
 6767929995261470976   -4893.8   -5394.1   -4423.3   7.7511   6.8078   8.8498    23.47    21.23    25.96     8.500     0.030     1.888     0.072    23.41     1.43   0.640 
 5857110471404372736    -397.0    -399.6    -394.7   7.7578   7.7038   7.8140    74.84    74.35    75.31    31.883     0.030   124.737     0.062    72.50     0.30   0.657 
 5602386058511578368    -223.9    -224.6    -223.4   7.7618   7.7318   7.7913    69.89    69.64    70.11    56.216     0.030   361.820     0.062    62.88     0.16   0.677 
 2933107731372185472     390.9     376.6     406.7   7.7631   7.2285   8.3855   257.73   255.29   260.01     9.684     0.221    39.281     0.582  -256.95     1.46      NA 
 5581272175377836032   -3306.8   -3488.3   -3150.5   7.7665   7.3628   8.2205    32.81    31.10    34.42     9.009     0.025     4.316     0.059    32.49     1.04   0.812 
 4530301305914578176     566.6     563.3     569.8   7.7675   7.6874   7.8448   127.18   126.65   127.72    13.495     0.036    37.800     0.068  -126.47     0.34      NA 
 4275193889350151680     668.2     660.4     676.2   7.7692   7.6605   7.8795    40.79    40.25    41.30    34.560     0.056    80.128     0.141   -39.29     0.33   0.822 
 4277673322434389248    2572.4    2515.9    2629.0   7.7709   7.3589   8.2191    68.38    67.37    69.42     5.552     0.054     3.572     0.130   -68.36     0.61   1.245 
 6095589041579684224   -2770.3   -2917.9   -2625.6   7.7767   7.0203   8.6438    94.42    90.51    98.78     3.739     0.067     2.519     0.135    94.11     2.49   0.856 
 3104833232667982080   -3591.5   -5316.3   -2681.8   7.7826   4.5016  13.4252    26.51    17.95    34.94    10.267     0.588     4.528     1.292    26.46     5.14   1.045 
 6247290417511847680    1821.1    1802.3    1840.2   7.7854   7.6739   7.9061    22.00    21.78    22.22    23.978     0.049    20.649     0.112   -21.59     0.14   0.904 
 2820069517896275840   -2761.9   -2922.6   -2621.5   7.7868   7.3444   8.2903    12.36    11.66    13.05    28.078     0.095    15.405     0.195    11.87     0.44   0.866 
 6076026431934470400   -2412.5   -3980.6   -1670.4   7.7905   5.2111  13.4055    27.70    16.59    39.71    14.571     0.576     9.523     1.080    27.55     7.16   1.006 
 4832758396153250176   -1928.8   -1953.5   -1903.1   7.7905   7.5630   8.0331   147.00   145.63   148.44     3.457     0.019     2.513     0.053   145.74     0.87   1.064 
 5516303094147580672    1619.6    1568.6    1672.0   7.7911   7.5367   8.0432    25.96    25.13    26.82    22.884     0.031    22.335     0.069   -25.52     0.52   0.569 
 4599807307117758720    1784.3    1744.5    1824.0   7.7917   7.6115   7.9755    59.63    58.35    60.98     9.183     0.019     8.500     0.044   -59.21     0.80   0.694 
 5994771148252505216    -289.4    -290.4    -288.4   7.7922   7.7472   7.8374    42.22    41.99    42.44    67.909     0.047   320.074     0.130    35.82     0.17   0.779 
 3102859510519212032   -2175.8   -4778.0   -1325.5   7.7922   4.1394  18.0783    54.36    26.14    85.73     8.268     0.900     5.985     1.629    54.62    17.87   1.111 
 3366755181785812736   -2390.9   -2951.5   -1970.4   7.7940   5.2839  11.3039    47.76    39.48    56.35     8.592     0.533     5.776     1.122    47.77     5.17   1.297 
 6348074402086573440   -5671.1   -8976.4   -4146.8   7.8029   5.1786  14.7084    15.43     9.83    21.02    11.242     0.032     2.188     0.072    14.90     3.64   0.849 
 6581242885184921728    -981.8   -1118.0    -876.8   7.8061   6.9574   8.9125    54.05    47.20    60.60    18.254     0.069    29.595     0.128    53.16     4.17   0.815 
 6905258993271200384    4932.3    4705.9    5207.3   7.8099   7.2158   8.5556    23.98    22.74    25.15     8.277     0.056     1.700     0.116   -23.62     0.75   0.990 
 2728630523156688640   -5794.4   -6232.3   -5432.0   7.8127   6.8382   8.8900    14.09    13.14    14.99    12.125     0.122     3.807     0.326    13.32     0.58   0.807 
 5694783831692549504   -4200.6   -4317.9   -4085.1   7.8151   7.2252   8.4465    95.76    93.86    97.76     2.435     0.028     1.043     0.061    95.29     1.21   1.144 
 5355799586503538176   -1718.9   -1734.6   -1703.6   7.8172   7.7208   7.9135    32.31    32.03    32.59    17.450     0.033    16.200     0.092    31.96     0.17   1.318 
 3733245913680131840    4675.1    4318.0    5068.9   7.8180   5.0022  11.0317    30.07    29.18    30.94     7.144     0.355     2.084     0.776   -27.83     0.55   0.977 
 1736838805468812160     160.9     160.6     161.2   7.8181   7.7930   7.8418    78.06    77.85    78.27    66.495     0.039   569.348     0.102   -66.67     0.15   0.816 
 6258683385194053504    2853.6    2791.6    2917.3   7.8190   7.5538   8.0925    56.11    54.97    57.30     6.114     0.027     2.907     0.063   -55.67     0.73   0.690 
  440052419183793664    -995.0   -1026.1    -964.9   7.8190   7.5339   8.1062    21.20    20.49    21.95    43.587     0.118    66.436     0.320    19.96     0.50   0.620 
  248770587459316736    2483.1    2412.2    2553.7   7.8218   7.4197   8.2300    74.75    72.96    76.70     5.262     0.043     3.432     0.117   -74.86     1.11   0.945 
 4412357410855461248    1810.3    1577.2    2090.0   7.8232   5.7543  10.7399    49.46    44.76    54.06    10.911     0.769     9.806     1.686   -49.08     2.95   1.035 
  682095339806345984    -361.8    -367.8    -355.5   7.8236   7.6705   7.9666    93.54    91.89    95.20    28.190     0.070   122.021     0.139    91.28     1.04   0.856 
 5173249869938884864    -502.9    -509.8    -496.2   7.8254   7.7105   7.9470    68.85    67.86    69.84    27.581     0.055    86.454     0.110    67.21     0.61   0.565 
 5917286055580257920   -2502.4   -2813.8   -2252.5   7.8264   5.7399  10.8045    43.16    42.16    44.22     9.024     0.590     5.611     1.063    43.12     0.64   0.845 
 6499510722695702144   -4555.0   -4856.5   -4273.7   7.8287   6.7203   9.0931    15.25    14.39    16.05    14.321     0.241     5.809     0.420    14.22     0.54   0.588 
 4276095179649093120    3356.7    2965.3    3882.5   7.8297   5.0296  11.5160    28.10    26.09    30.23    10.282     0.692     4.532     1.555   -28.03     1.26   0.930 
 6048887461286217984     636.4     632.4     640.5   7.8344   7.7670   7.9030    73.65    73.21    74.08    20.591     0.041    51.396     0.107   -72.69     0.27   0.868 
  934289561658337792     545.9     540.0     551.8   7.8391   7.7480   7.9357    75.86    75.06    76.70    23.218     0.041    68.248     0.085   -74.55     0.50   0.690 
 1510834911934401152     213.2     212.8     213.6   7.8401   7.8122   7.8680    54.54    54.36    54.73    70.210     0.035   445.312     0.090   -45.50     0.14   0.685 
 4123043569072081792    2477.3    2438.7    2515.5   7.8457   7.5969   8.0952    29.89    29.50    30.27    13.129     0.071     8.426     0.126   -29.78     0.24   1.286 
 2588479894837159808    2809.2    2650.8    2981.8   7.8494   7.2048   8.5379    88.95    84.33    93.70     3.935     0.066     2.209     0.136   -87.56     2.84   0.970 
  740735868326858368    1435.5    1420.7    1448.5   7.8516   7.6993   7.9966    27.30    27.08    27.55    24.524     0.087    26.949     0.079   -26.66     0.15   0.888 
 6083499086598987904    1997.5    1729.9    2328.9   7.8551   5.5742  10.9974    27.12    23.83    30.46    17.889     1.036    14.282     2.448   -26.79     2.04   1.112 
  203117765163988352    -713.0    -722.9    -703.2   7.8596   7.7378   7.9836    51.87    51.12    52.62    25.888     0.048    57.835     0.130    50.80     0.46   0.640 
 6741588823396922752   -1302.0   -1321.0   -1283.0   7.8607   7.7331   7.9856    65.01    64.16    65.89    11.510     0.042    14.779     0.075    64.69     0.53   0.685 
 6735369328496443008    6530.2    6195.9    6886.6   7.8614   6.2733   9.4721    47.31    45.09    49.49     3.157     0.048     0.312     0.121   -47.63     1.33   1.231 
 3127131637717846016   -3988.4   -4221.4   -3777.9   7.8653   7.2577   8.5085    37.20    35.24    39.26     6.574     0.060     2.493     0.097    37.31     1.24   0.808 
 1287377556050427776    1066.6    1051.0    1083.5   7.8681   7.7456   7.9997    42.52    41.83    43.16    21.288     0.030    32.105     0.062   -41.74     0.41   0.592 
 1804823941580065920    5797.4    5638.5    5971.7   7.8689   7.0563   8.5882    55.30    53.95    56.58     3.062     0.031     0.962     0.070   -54.56     0.82   1.150 
 4102921303697167616    6605.7    6393.0    6835.2   7.8691   6.8173   8.9901    33.16    32.31    34.00     4.445     0.059     1.261     0.140   -33.56     0.50   1.117 
 6112978887421216384    2238.0    1995.7    2533.3   7.8740   7.0061   8.9672    24.73    21.77    27.77    17.523     0.044    12.466     0.108   -24.50     1.90   0.526 
 5921315623947467520   -1432.2   -1457.7   -1407.5   7.8749   7.7212   8.0352    85.63    84.17    87.11     7.958     0.023     9.112     0.047    85.48     0.92   0.613 
 2031727888467900416    1019.0    1006.3    1031.2   7.8785   7.7534   8.0000    96.39    95.26    97.50     9.926     0.028    15.715     0.070   -96.08     0.67   0.666 
 5976269116333421440   -7392.5  -11756.2   -5423.5   7.8795   5.8395  11.2803    25.05    15.56    34.32     5.248     0.029     1.239     0.062    25.26     5.42   0.716 
 2927911542505230848   -4967.7   -5154.9   -4792.8   7.8801   7.4267   8.3213    27.95    26.92    28.91     7.045     0.036     2.576     0.063    27.77     0.61   0.898 
 4852870701504645376   -1134.8   -1147.5   -1122.6   7.8853   7.7726   8.0036    13.68    13.48    13.88    56.523     0.025    72.714     0.063    12.19     0.13   0.830 
 5596589574957336576    -757.0    -760.2    -753.7   7.8880   7.8295   7.9453    66.84    66.62    67.06    19.106     0.035    40.636     0.087    66.06     0.13   1.183 
 3059729311493473280   -5940.1   -6159.1   -5743.7   7.8887   7.1971   8.6016    33.29    32.21    34.38     4.930     0.040     1.637     0.096    33.41     0.65   1.095 
 6449504968225730560   -4121.2   -4186.5   -4057.0   7.8900   7.4809   8.2663    46.80    46.31    47.30     5.104     0.037     2.030     0.049    45.69     0.31   0.930 
 5566867125647181568   -4682.7   -4791.9   -4575.7   7.8956   7.5824   8.1927    29.18    28.54    29.86     7.190     0.018     1.602     0.047    28.49     0.40   0.843 
 2367235447837510272   -5090.5   -5270.1   -4910.3   7.8976   7.2323   8.6258    42.61    41.27    43.97     4.646     0.045     1.245     0.111    38.89     0.87   0.785 
 4878356762561949056    -371.0    -373.0    -368.9   7.9066   7.8486   7.9639   155.33   154.52   156.12    16.821     0.025    73.360     0.054   153.92     0.50   0.771 
 3030402278365886592   -5798.4   -7344.4   -4829.5   7.9066   6.2725  10.6633    37.27    29.44    44.79     4.519     0.028     0.858     0.048    37.18     4.65   0.842 
 6153835399477805056   -4309.4   -4423.6   -4203.1   7.9086   7.1379   8.7217    76.51    75.38    77.77     2.978     0.039     0.443     0.070    75.26     0.73   1.255 
 1379500756257031808     165.2     165.0     165.5   7.9146   7.8925   7.9369    70.94    70.76    71.12    69.616     0.026   573.451     0.070   -59.22     0.14   0.883 
  470789889514823552   -3578.7   -6484.5   -2479.1   7.9158   5.4539  14.7463    33.44    18.34    48.29     8.147     0.039     3.439     0.076    33.18     9.02   0.805 
 3018965776882444416   -2251.1   -2279.6   -2223.7   7.9171   7.7446   8.0930    35.86    35.44    36.24    12.058     0.041     8.489     0.094    35.67     0.25   1.010 
  676689831406224128    -177.4    -177.9    -176.9   7.9173   7.8816   7.9494    88.17    87.86    88.48    56.033     0.046   463.236     0.082    78.98     0.21   0.658 
 5938527658193928320   -7099.1  -11130.5   -4945.9   7.9213   2.1172  25.1963    24.41    17.28    31.92     5.615     0.912     0.944     1.449    24.87     4.41   1.013 
 4085133134030406656   -3113.7   -7615.7   -1972.3   7.9250   5.0607  19.8111    28.07    10.74    44.42    11.078     0.069     5.946     0.191    27.86    10.13   0.515 
  499056306236909696    1493.5    1462.2    1526.4   7.9258   7.7471   8.1060    57.37    56.14    58.59    11.370     0.028    12.778     0.054   -57.09     0.77   0.651 
 5931261599974567040    2830.5    2400.3    3406.5   7.9265   5.5200  10.7972    22.71    19.10    26.60    15.097     0.567     8.479     1.372   -22.70     2.37   0.930 
  902165272165792640    8211.0    6830.3   10149.9   7.9272   5.1484  12.7934    16.09    13.04    19.29     7.470     0.038     0.615     0.066   -15.50     2.07   0.824 
  952326504452337792     528.8     524.4     533.1   7.9292   7.8236   8.0394    27.06    26.78    27.34    60.096     0.193   163.613     0.452   -23.78     0.20   1.249 
 4860211178570560256    -833.4   -1304.6    -621.1   7.9343   5.8674  12.6871    59.77    37.57    80.80    19.386     0.038    37.748     0.081    59.31    13.05   0.969 
  907340329799610112    -665.3    -669.7    -660.9   7.9349   7.8558   8.0175    74.75    74.32    75.19    19.433     0.045    47.734     0.119    73.82     0.26   0.907 
 3487062064765702272     -80.8     -80.9     -80.7   7.9366   7.9200   7.9528    77.17    77.03    77.31    98.220     0.041  1246.645     0.064    48.33     0.14   0.842 
 3548340149884360704   -2077.9   -2109.7   -2048.8   7.9427   7.7701   8.1201    40.13    39.59    40.67    11.706     0.046     8.840     0.091    39.61     0.33   1.246 
 2884020756300548096   -2111.2   -2309.3   -1940.5   7.9430   7.2905   8.7025    70.23    64.23    76.27     6.596     0.046     5.248     0.103    69.99     3.74   0.934 
 3054877510278772480   -3435.1   -3638.4   -3254.0   7.9457   7.3940   8.5398    80.64    76.29    85.02     3.527     0.022     1.767     0.048    80.56     2.65   0.866 
 3413674267816244608    3591.2    3451.1    3736.2   7.9462   7.3111   8.5859    46.15    44.45    47.89     5.887     0.049     2.450     0.098   -46.26     1.05   0.921 
 5726093696598671744   -1264.1   -1271.1   -1256.4   7.9509   7.8617   8.0350    50.06    49.83    50.28    15.341     0.038    20.002     0.057    49.66     0.14   0.915 
 4295907623303819008   -8156.1   -9678.1   -6964.9   7.9519   1.6946  22.5579    58.40    56.76    60.11     2.051     0.203     0.341     0.426    58.56     1.01   0.951 
 4472501354027102464    2897.6    2857.3    2940.8   7.9561   7.7754   8.1413    41.63    41.08    42.17     8.096     0.037     5.004     0.102   -41.48     0.33   1.325 
 4501513716373690368    3451.8    2881.0    4247.2   7.9576   6.7708   9.4761    26.79    21.85    32.09    10.553     0.037     5.493     0.099   -26.58     3.14   0.682 
 3130665678546811904   -1433.1   -1566.0   -1314.1   7.9634   7.2971   8.7468    47.33    43.25    51.56    14.329     0.102    16.202     0.185    47.03     2.52   0.556 
 2924689939068674944   -4672.6   -5500.6   -4048.8   7.9698   6.7316   9.6726    23.89    20.25    27.63     8.752     0.023     2.530     0.042    23.60     2.23   0.908 
  827465242447332864     719.1     708.7     729.6   7.9716   7.8455   8.0975    51.97    51.18    52.74    25.628     0.036    57.290     0.068   -50.82     0.49   0.526 
 5717682222186797184   -2063.6   -2516.6   -1730.9   7.9728   4.9286  13.0233    69.25    62.07    76.42     6.831     0.683     5.577     1.162    69.16     4.43   0.817 
 5160075762132996992    -230.3    -230.8    -229.7   7.9731   7.9316   8.0122    28.06    27.93    28.21    96.569     0.044   440.055     0.122    17.91     0.14   1.115 
 2964001014514075520     175.7     173.2     178.1   7.9741   7.9377   8.0099    21.93    21.84    22.04   112.429     0.030   466.274     0.062    -9.73     0.14   0.835 
 2304806620720326272    1305.0    1268.9    1340.7   7.9749   7.7481   8.1980    32.87    31.96    33.81    22.450     0.019    28.283     0.051   -32.26     0.57   0.506 
 4468662306105874176    3060.4    2942.9    3196.5   7.9822   7.5919   8.4065    45.21    43.34    47.00     7.051     0.044     4.047     0.099   -45.13     1.09   0.834 
 3005432021398373376   -1094.2   -1103.6   -1084.3   7.9866   7.8601   8.1247    46.17    45.94    46.39    19.134     0.089    28.515     0.167    45.61     0.14   0.875 
  262487308550679040    2818.5    2327.5    3586.6   7.9868   6.6005  10.2533    14.01    10.83    17.09    24.265     0.156    14.190     0.319   -13.74     1.90   0.668 
 4308172297540177792    6623.5    6189.1    7102.7   7.9902   6.9897   9.1096    21.54    20.13    23.05     6.850     0.071     1.612     0.153   -21.48     0.90   0.832 
 2893133714830914304   -7778.2   -8906.8   -6868.1   7.9910   6.0997  10.7606    29.05    25.37    32.75     4.367     0.015     0.586     0.035    28.07     2.27   0.839 
 1858162251387183488     649.8     647.1     652.5   7.9917   7.9374   8.0467    65.25    65.05    65.44    22.681     0.041    56.692     0.048   -64.15     0.13   0.948 
 4041597077808849152    2166.2    1666.7    3090.7   7.9924   4.7876  15.5728    85.94    83.49    88.58     5.240     0.963     3.826     1.005   -86.03     1.54   0.762 
 5981402804844310784    -804.5    -822.7    -786.5   7.9938   7.7947   8.1840    61.35    59.98    62.77    19.564     0.049    39.887     0.119    60.59     0.87   0.483 
  470036341792250752    3513.9    3040.6    4160.3   7.9942   4.1591  13.1825    47.92    45.65    50.40     5.779     0.536     2.664     1.093   -48.02     1.42   0.948 
 3314948500283223936   -4088.7   -4172.1   -4005.6   8.0011   7.5819   8.4357    45.66    44.88    46.46     5.231     0.036     1.993     0.079    45.71     0.48   1.121 
 3450877068376599680    -798.9    -802.6    -795.2   8.0020   7.9450   8.0589    50.55    50.37    50.73    23.767     0.044    48.102     0.103    49.65     0.11   0.844 
 4673947174316727040    -203.8    -204.2    -203.4   8.0042   7.9806   8.0265    68.24    68.07    68.42    61.275     0.026   432.806     0.073    59.46     0.12   0.830 
 3712538708114516736    -437.2    -439.5    -435.0   8.0061   7.9446   8.0675    32.50    32.27    32.75    60.280     0.045   199.560     0.092    28.43     0.17   0.871 
 4894385511791293312   -3095.6   -3186.6   -3014.1   8.0065   7.7502   8.2825    39.72    38.62    40.81     7.979     0.024     4.585     0.048    39.01     0.68   0.810 
  505452852570429696    1076.3    1056.7    1095.9   8.0065   7.8341   8.1781    74.51    73.18    75.89    12.135     0.038    18.426     0.095   -74.18     0.81   0.724 
 3447450783987984768    1883.5    1828.8    1940.2   8.0068   7.7198   8.3064    57.05    55.44    58.70     9.070     0.044     7.877     0.092   -57.01     1.01   0.703 
  470339330267531520    4057.4    3835.0    4303.2   8.0074   7.5676   8.4915    53.75    50.68    56.81     4.479     0.024     2.090     0.046   -53.87     1.83   0.836 
 4550763526539955712      28.4      27.4      29.3   8.0097   7.9982   8.0208    53.25    53.18    53.33   122.590     0.035  1352.212     0.093   -10.09     0.23   0.472 
 3065896266049916672   -1085.4   -1093.1   -1078.0   8.0103   7.9427   8.0817    32.39    32.16    32.61    27.154     0.041    40.305     0.081    31.60     0.14   1.115 
 3323368281154260736     706.6     699.5     714.2   8.0164   7.9237   8.1131    40.68    40.22    41.12    32.815     0.052    74.388     0.092   -39.24     0.28   0.639 
 6020547961416219136   -1717.4   -1734.2   -1700.5   8.0209   7.9060   8.1482    37.51    37.18    37.85    15.060     0.046    14.448     0.125    37.27     0.19   0.851 
 4238621005872738944    2714.3    2654.0    2771.3   8.0214   7.7762   8.2705    29.14    28.54    29.75    12.301     0.045     7.105     0.089   -29.00     0.35   0.858 
  255748328766180992    1689.5    1648.1    1736.3   8.0218   7.5664   8.5332    92.33    91.23    93.28     6.259     0.093     6.271     0.221   -92.23     0.60   0.844 
 4529939944544707712    2283.5    2262.7    2304.6   8.0227   7.8527   8.1959    78.82    78.31    79.32     5.433     0.023     4.165     0.047   -78.55     0.31   1.138 
 4110493197968056192    2380.1    2339.8    2422.6   8.0246   7.7866   8.2586    24.71    24.35    25.06    16.472     0.096    11.366     0.175   -24.55     0.22   1.062 
 3519785523672576384     -31.0     -31.3     -30.7   8.0268   8.0023   8.0521   118.76   118.41   119.11   112.766     0.067  2556.113     0.105    50.57     0.49   0.287 
 5304146557437627392   -4676.9   -4811.1   -4541.2   8.0272   7.3523   8.6696    55.33    54.01    56.80     3.789     0.028     1.522     0.073    54.74     0.84   1.132 
 4166821900142915584    5095.7    4938.1    5259.6   8.0278   7.1596   8.9449    35.04    34.19    35.91     5.461     0.064     1.155     0.114   -35.13     0.52   1.111 
 6005425828227821952    -558.2    -571.3    -545.9   8.0283   7.8258   8.2416    38.92    37.89    39.91    42.332     0.062   118.207     0.111    36.62     0.67   0.547 
 4185791121430123264    1241.7     942.0    1770.6   8.0285   5.3098  12.7082    87.03    61.95   111.93     9.021     0.693    12.245     1.646   -86.81    15.61   0.964 
 4370941487897576320    1908.4    1828.1    1994.3   8.0356   7.5166   8.5996    43.17    41.75    44.58    11.820     0.201    10.336     0.475   -42.95     0.90   2.713 
 2950817767018276864   -6329.9   -6875.8   -5878.9   8.0363   7.1137   9.1057    27.61    25.47    29.67     5.584     0.062     1.541     0.111    27.53     1.23   1.453 
 5617684152207450880   -4370.3   -4466.2   -4278.6   8.0421   7.5364   8.5958    83.07    82.10    83.97     2.697     0.030     1.251     0.053    82.79     0.57   1.221 
 5950252403499725952   -1574.4   -1585.5   -1563.4   8.0527   7.9546   8.1502    37.43    37.24    37.62    16.445     0.049    17.526     0.097    37.13     0.12   0.935 
 4275404136588482688    2950.5    2400.7    3852.9   8.0541   4.2285  13.8495    61.90    56.17    67.46     5.377     0.719     3.139     1.807   -61.90     3.48   1.073 
 5207784155778960896   -2438.9   -2496.4   -2385.7   8.0577   7.8698   8.2606    30.47    29.77    31.17    13.113     0.018     9.007     0.050    30.08     0.42   0.818 
  530706366918780544   -4070.8   -4693.4   -3608.8   8.0590   7.2424   9.1475    34.79    30.21    39.26     6.904     0.017     3.203     0.037    34.60     2.78   0.629 
 4244515281545588864    3161.1    3067.4    3256.6   8.0596   7.4937   8.6405    51.79    50.49    53.14     5.977     0.057     3.745     0.110   -51.50     0.81   1.355 
 5333389168698595200   -3086.1   -3152.9   -3024.6   8.0621   7.6212   8.5054    90.40    88.83    91.93     3.507     0.026     1.713     0.063    90.10     0.95   1.273 
 6706013158307868032    2143.8    1922.4    2417.7   8.0635   5.6836  11.2060    73.20    70.97    75.47     6.220     0.413     5.184     0.784   -73.14     1.37   0.799 
 2733840455925562624   -3184.3   -3429.6   -2966.1   8.0669   7.4854   8.7293    23.98    22.29    25.74    12.803     0.048     6.694     0.129    23.50     1.11   0.686 
 6687752920167558656   -2598.3   -2685.4   -2513.2   8.0687   7.7313   8.4172    20.04    19.42    20.68    18.617     0.152    12.637     0.282    19.70     0.39   1.050 
 5541018882886395904   -4256.7   -4318.8   -4190.1   8.0721   7.6014   8.5699    60.67    60.07    61.29     3.793     0.027     1.367     0.067    60.28     0.37   1.347 
  156555444887074432    5273.0    4975.7    5626.8   8.0767   7.3204   8.8487    29.13    27.36    30.86     6.339     0.057     2.401     0.105   -29.37     1.04   0.831 
 6860739222003956224    5170.6    5071.6    5270.4   8.0778   7.6038   8.5537    34.98    34.46    35.49     5.439     0.040     1.978     0.099   -34.19     0.32   1.360 
 1072718182970553728   -4784.5   -4920.5   -4653.4   8.0849   7.6439   8.5330    45.67    44.50    46.79     4.536     0.025     1.801     0.062    43.78     0.75   1.184 
  987087491549682176    2167.8    1798.7    2741.2   8.0901   6.7207  10.1335    38.98    30.80    47.18    11.528     0.149     9.467     0.219   -38.64     5.01   0.867 
 1883517436186003840    4414.2    4222.5    4605.9   8.0959   7.5559   8.7106    47.89    46.05    49.87     4.663     0.040     2.091     0.073   -46.75     1.21   0.885 
 4801105586693968512   -3480.3   -3568.4   -3400.5   8.0970   7.8535   8.3435    31.86    31.09    32.58     8.836     0.026     4.115     0.058    31.33     0.47   0.811 
 3321613980289616384   -2518.5   -2671.9   -2381.8   8.0975   6.7321   9.6065    50.64    50.19    51.10     7.642     0.267     4.936     0.523    50.62     0.28   0.918 
  437675206327111680    1015.5     896.5    1161.3   8.0992   7.1638   9.2721    78.82    68.81    89.27    12.170     0.043    19.844     0.113   -78.28     6.40   0.755 
 4801888993024808832   -3841.9   -3985.0   -3703.6   8.0992   7.7568   8.4625    31.77    30.66    32.95     8.036     0.022     3.493     0.055    31.17     0.70   1.418 
 3213958769587525888    -127.5    -127.7    -127.4   8.0999   8.0762   8.1229   103.14   102.93   103.35    63.680     0.048   713.471     0.082    88.42     0.14   0.818 
 4700436848970854400   -3161.1   -3239.1   -3085.8   8.1147   7.8667   8.3597    40.66    39.72    41.61     7.663     0.022     4.470     0.066    39.55     0.58   0.831 
  261219193686934784  -12638.9  -17951.5   -9718.5   8.1165   4.5290  18.3267    18.13    12.65    23.79     4.219     0.037     0.598     0.072    18.69     3.28   0.867 
 4258056793738351360    6467.0    4582.3   10699.5   8.1182   2.2207  20.3714    47.16    29.45    64.73     3.186     0.301     0.258     0.696   -47.73    10.48   1.374 
 4322784016783790848    1251.4    1236.8    1267.0   8.1184   7.9959   8.2465    53.03    52.43    53.61    14.629     0.037    19.597     0.074   -52.65     0.35   0.976 
 5729828256557303552   -1622.0   -1752.2   -1500.9   8.1263   7.5072   8.8145    36.83    34.02    39.84    16.231     0.042    16.426     0.099    36.44     1.79   0.445 
 4498382277197957632     582.4     576.6     588.8   8.1281   8.0292   8.2284    63.35    62.69    63.97    25.910     0.052    72.744     0.123   -61.93     0.41   0.894 
 6668048469206316288   -1679.7   -1803.4   -1568.8   8.1295   7.5840   8.7329    29.08    27.05    31.19    19.792     0.045    20.160     0.082    28.59     1.27   0.464 
 4525571992862959104    3797.7    3580.0    4027.2   8.1295   6.4550   9.8976    28.31    27.19    29.41     9.094     0.246     4.235     0.535   -28.08     0.67   0.799 
 1865807739846604160    2672.2    2490.4    2893.1   8.1300   7.5787   8.8292    25.52    23.56    27.38    14.259     0.022     8.895     0.034   -25.22     1.19   0.499 
 1643745045730263808    1294.6    1273.8    1315.6   8.1429   7.9758   8.3055    94.51    93.08    95.93     7.983     0.027    10.677     0.082   -94.01     0.87   0.690 
 1471777269618346240     315.7     315.0     316.3   8.1451   8.0721   8.2176    22.70    22.50    22.91    91.281     0.035   325.196     0.060   -15.15     0.18   0.568 
 2955204960149442944    -991.4   -1267.1    -820.4   8.1454   6.7277  10.4449    49.77    38.70    60.35    19.574     0.026    32.806     0.058    48.82     6.85   1.849 
 2086977660562460928     386.1     381.3     391.0   8.1462   8.0354   8.2550    95.72    94.45    96.98    25.864     0.027   110.141     0.069   -93.55     0.76   0.633 
 6718894388002453120    -211.3    -211.7    -210.7   8.1477   8.1104   8.1825    68.62    68.42    68.85    59.109     0.067   412.212     0.139    60.14     0.14   0.955 
 4465048383175747584    2154.4    2071.6    2247.0   8.1484   7.8246   8.5195    35.15    33.68    36.55    12.877     0.039     9.997     0.068   -34.70     0.93   0.668 
 4192943955656058880   -2640.4   -4489.8   -1848.6   8.1523   5.1040  14.3521    21.43    12.13    30.58    17.178     0.752    10.157     1.562    21.18     5.65   1.241 
 4591049770021736448    6492.8    6330.6    6653.3   8.1535   7.6897   8.6395    27.55    26.91    28.21     5.515     0.021     1.188     0.055   -26.72     0.41   0.842 
 3941404870934850304    6698.4    6442.4    6972.3   8.1583   7.1102   9.2820    39.24    37.87    40.59     3.907     0.031     0.793     0.065   -33.89     0.94   1.009 
 2042774784866405376    1587.9    1510.4    1670.9   8.1605   7.7476   8.5903    59.68    56.78    62.79    10.284     0.038    10.940     0.089   -59.47     1.87   0.831 
 1807912882065195776    1291.4    1282.4    1301.1   8.1614   8.0338   8.3015    89.03    88.82    89.24     8.487     0.034    10.954     0.064   -88.78     0.13   1.758 
 1914972780229886208    2733.9    2650.9    2820.4   8.1664   7.7182   8.6557   120.67   117.22   124.14     2.969     0.027     1.409     0.046  -119.86     2.05   0.954 
 3431355342507684736   -8019.7   -8365.2   -7707.4   8.1682   5.5244  10.8840    73.41    72.35    74.51     1.644     0.038     0.369     0.090    75.23     0.63   1.325 
 4882562978653072768   -1065.2   -1095.5   -1039.7   8.1694   7.9642   8.4150    37.49    36.40    38.42    24.034     0.026    37.168     0.058    36.64     0.64   0.435 
 1489632754338029056   -2987.5   -3059.6   -2920.6   8.1726   7.9881   8.3809    19.32    18.86    19.75    16.963     0.025     9.896     0.064    18.54     0.28   0.729 
 5955865479090374144    1920.6    1512.2    2469.9   8.1758   4.3541  15.1637   122.06   105.72   137.50     4.183     0.496     3.937     1.040  -121.80     9.80   1.002 
 6676790029026924544   -2392.4   -2485.2   -2306.5   8.1771   7.8394   8.5364    29.21    28.09    30.29    13.929     0.034     8.955     0.072    28.80     0.71   0.627 
 3211461469444773376     -58.8     -59.3     -58.3   8.1773   8.1627   8.1912    56.11    56.02    56.21   113.053     0.032  1237.180     0.064    21.38     0.14   0.799 
 5425628298649940608    -144.5    -145.8    -143.3   8.1783   8.1347   8.2214    33.99    33.81    34.17   104.183     0.039   636.606     0.094    17.78     0.20   0.512 
 3439546768555827072     877.1     826.8     928.3   8.1788   7.3697   9.0957    61.57    59.73    63.58    17.924     0.547    34.243     1.145   -60.93     1.20   0.878 
 5960730126501665664    2320.8    2043.4    2695.8   8.1811   5.7639  11.9148    39.15    38.19    40.11    10.721     0.884     7.561     1.624   -39.06     0.57   0.787 
 3478160727866058368     -93.9     -95.1     -92.7   8.1811   8.1500   8.2104    40.65    40.50    40.80   110.320     0.044   853.618     0.056    17.53     0.21   0.526 
 5939534840858875264   -2828.7   -3728.9   -2222.1   8.1883   4.6221  13.7271    52.04    44.42    59.47     6.701     0.854     4.004     1.253    52.01     4.39      NA 
 3051329867294014976   -7276.8   -8834.8   -6106.7   8.1902   6.4498  10.6762    44.84    36.83    53.40     2.991     0.024     0.513     0.055    45.04     5.00   0.971 
 2046207670631964928     511.8     509.5     514.1   8.1907   8.1312   8.2509    25.37    25.19    25.56    64.091     0.022   180.048     0.049   -21.60     0.14   0.848 
 1057318835428596096     -27.1     -27.2     -27.1   8.1929   8.1829   8.2024   140.62   140.48   140.76   110.197     0.043  2952.662     0.089    60.33     0.17   0.511 
 1966497372583076352    2680.7    2627.2    2741.6   8.1936   7.8699   8.5049    97.80    95.98    99.54     3.732     0.023     2.298     0.049   -97.40     1.09   1.070 
 6421518377211390208   -2334.9   -2414.5   -2263.0   8.1938   7.4416   9.0012    26.71    26.42    26.99    15.580     0.294    11.496     0.801    26.37     0.18   1.902 
 3210312170555686272    -821.0    -826.6    -814.8   8.1946   8.1237   8.2618    35.42    35.16    35.68    32.432     0.046    64.353     0.097    34.14     0.16   1.111 
 3054112829998278784   -5109.9   -7984.4   -3768.0   8.1975   2.2534  25.4376    62.92    61.03    64.76     3.030     0.656     0.581     1.067    62.91     1.11   1.310 
 5830764317377833984   -7990.9   -9451.6   -6825.0   8.2075   3.5409  14.0772    23.16    19.75    26.45     5.310     0.243     1.139     0.585    23.06     2.04   0.935 
 6895586383323324928    3687.2    2434.4    7444.9   8.2109   4.9254  21.4577    45.03    22.58    68.22     5.904     0.045     2.049     0.106   -44.31    14.28   0.958 
 1637110042813188608     190.9     190.7     191.1   8.2134   8.1829   8.2448    50.20    50.02    50.39    78.194     0.027   531.979     0.077   -38.48     0.15   0.880 
 4522530679285058432    1539.7    1519.8    1560.4   8.2147   7.9367   8.4837   134.57   133.79   135.36     4.717     0.035     5.117     0.136  -134.40     0.48   1.019 
 3173455784877349504   -1446.6   -1460.5   -1432.7   8.2162   8.0830   8.3499    87.03    86.47    87.62     7.758     0.033     9.215     0.061    86.66     0.35   0.836 
 4069752714391196800    3535.9    3047.8    4214.4   8.2166   5.3731  11.6715    54.45    53.23    55.66     5.088     0.470     2.286     0.907   -54.71     0.72   1.112 
 6651058467639413248    -430.1    -432.0    -428.1   8.2194   8.1674   8.2737    39.16    38.94    39.39    52.398     0.058   186.571     0.118    35.34     0.15   0.810 
 6650089076341239424    -459.7    -466.6    -452.9   8.2203   8.0858   8.3601    71.35    70.24    72.44    28.960     0.054   103.289     0.104    69.31     0.69   0.388 
 2921779325631149312   -2888.0   -3063.3   -2729.9   8.2285   7.7693   8.7507    14.66    13.80    15.54    22.704     0.031    13.203     0.049    14.35     0.53   0.673 
 1842962568271261568    6705.7    5298.2    8861.9   8.2289   6.1651  11.7400    23.27    17.65    29.33     6.307     0.038     1.339     0.065   -22.92     3.57   1.184 
 3009908378049913216   -1153.0   -1193.9   -1116.9   8.2343   7.9437   8.5633    21.68    20.85    22.46    37.235     0.026    52.182     0.061    20.61     0.51   1.161 
 3293037741802934784    -290.0    -292.3    -287.7   8.2370   8.1610   8.3113    98.11    97.25    98.93    33.073     0.040   186.250     0.076    94.41     0.52   0.631 
  436648129326142336     -79.3     -79.5     -79.1   8.2383   8.1778   8.3018    80.37    80.04    80.70    95.188     0.302  1264.929     0.912    49.91     0.20   1.366 
  999934361503498880     612.0     606.4     617.4   8.2390   8.1446   8.3309    41.40    41.03    41.78    36.785     0.096    97.899     0.166   -39.44     0.24   0.655 
 3091837726782149504   -3203.5   -3304.1   -3112.0   8.2391   7.9268   8.5672    37.91    36.73    39.00     8.050     0.035     4.416     0.059    37.63     0.69   0.786 
 1236929488664453376     210.3     205.5     211.3   8.2395   7.6168   8.9187    36.40    33.72    39.40    87.940     0.473   488.511     1.259   -25.08     2.50   0.929 
 6424145832042068864   -1995.7   -2022.2   -1970.9   8.2428   8.0682   8.4251    56.86    56.25    57.50     8.602     0.035     6.881     0.054    56.52     0.39   0.853 
 4169039512016464384    2550.5    2512.9    2587.5   8.2436   7.9300   8.5400    44.00    43.47    44.55     8.687     0.046     5.607     0.130   -43.94     0.33   1.204 
 4392569092069162624    1744.0    1606.3    1892.7   8.2446   6.9168   9.7494    81.82    77.07    86.45     6.855     0.245     6.422     0.494   -81.50     2.90   0.988 
 1155587858959873024   -2804.6   -3207.5   -2479.5   8.2469   7.2932   9.3988    18.31    16.00    20.73    18.941     0.092    11.858     0.237    17.78     1.48   1.067 
  523951998277255808    4177.6    3161.9    5805.9   8.2474   5.0627  13.1129    58.84    42.47    75.52     3.998     0.249     1.649     0.425   -58.79     9.83   1.006 
 5355732756817707008   -1752.9   -1788.8   -1716.6   8.2502   8.0530   8.4636    53.62    52.54    54.70    10.374     0.037    10.024     0.094    53.33     0.66   0.692 
 3218943126380795904   -3642.4   -3751.8   -3543.1   8.2523   7.9361   8.5865    24.71    23.99    25.38    10.809     0.040     4.750     0.075    24.65     0.42   0.668 
 1077669318190256384    4008.6    3918.9    4100.1   8.2545   7.9696   8.5399    28.89    28.26    29.53     8.485     0.024     2.774     0.061   -28.13     0.39   1.005 
 3712538811193759744    -443.0    -445.1    -441.1   8.2575   8.2022   8.3170    31.70    31.49    31.90    60.366     0.046   201.362     0.097    27.44     0.15   0.829 
 2038186492795045632    3092.6    2896.5    3319.9   8.2581   7.6739   8.9392    62.96    58.63    67.12     5.024     0.017     2.557     0.041   -62.84     2.58   0.808 
 3101920046552857728     110.4     103.9     116.4   8.2594   8.1950   8.3228    25.26    25.07    25.47   114.444     0.052   576.386     0.128    -8.27     0.36   0.515 
 3447082516311723904   -3319.9   -3885.5   -2882.4   8.2596   5.3121  11.9332    32.76    31.61    33.82     8.967     0.764     4.547     1.465    32.80     0.67   0.831 
 5743705394673617664    -261.7    -263.1    -260.2   8.2613   8.1723   8.3514    44.58    44.11    45.05    68.917     0.039   369.346     0.079    36.62     0.35   0.655 
 3140046192059108736   -1154.1   -1240.8   -1078.3   8.2711   7.6979   8.9597   103.42    96.38   110.56     8.165     0.081    11.789     0.140   103.16     4.21   0.815 
 3113960489150272896   -3161.8   -3681.1   -2741.4   8.2761   4.3721  13.9121    48.07    46.50    49.72     6.427     0.571     3.566     1.254    48.09     0.99   0.823 
 4999655984848620416   -3492.0   -3857.3   -3180.5   8.2784   7.5682   9.1226    37.03    33.58    40.51     7.671     0.022     4.101     0.041    35.36     2.20   0.659 
 4214108253128844800    2185.5    2122.3    2252.4   8.2796   8.0251   8.5550    25.09    24.33    25.83    17.655     0.044    14.076     0.122   -24.80     0.45   0.892 
  961700047236868736    1737.8    1675.5    1809.1   8.2817   7.9651   8.6429    23.15    22.21    24.04    23.814     0.050    22.686     0.108   -22.72     0.57   0.650 
 5916566287786924416    -717.2    -780.1    -665.4   8.2836   7.6608   9.0486   109.24   100.45   117.81    12.405     0.081    29.672     0.173   108.62     5.12   0.997 
 6814403053228448000   -4233.2   -4440.7   -4047.0   8.2847   7.7844   8.8567    16.06    15.32    16.78    14.407     0.049     4.488     0.131    15.44     0.47   0.806 
 4847829165813317504    -206.1    -211.3    -201.0   8.2875   8.0405   8.5505    97.71    94.79   100.64    45.046     0.087   346.449     0.210    90.72     1.93   0.510 
 2922311695416355200   -4281.6   -4533.2   -4057.5   8.2878   7.2870   9.3366    34.50    32.76    36.19     6.619     0.094     2.574     0.206    34.30     1.01   0.997 
 5518432474513387008   -4637.1   -4712.8   -4559.2   8.2904   7.8169   8.7874    55.92    55.14    56.73     3.782     0.021     1.233     0.065    55.30     0.48   1.251 
 2097863517172455552    2926.6    2800.2    3058.8   8.2997   7.9327   8.6890    30.83    29.50    32.18    10.822     0.035     6.780     0.077   -30.50     0.84   1.420 
 5628557768145829888   -3566.9   -3715.1   -3433.7   8.3057   7.9545   8.6970    45.14    43.38    46.83     6.076     0.027     3.070     0.061    44.83     1.05   0.837 
 3416437748559074816    -638.4    -645.9    -631.6   8.3068   8.1944   8.4302    87.58    86.64    88.49    17.304     0.052    45.676     0.094    86.70     0.56   0.564 
 4291123545113039616     159.5     159.2     159.7   8.3068   8.2802   8.3350    72.29    72.07    72.50    69.341     0.039   609.541     0.087   -59.07     0.16   0.621 
 4703237305086965376    -716.0    -719.5    -712.4   8.3075   8.2578   8.3562    38.42    38.22    38.62    34.114     0.030    78.787     0.065    36.78     0.13   0.913 
 2112738122787629056    1854.6    1812.9    1900.1   8.3099   8.1135   8.5226    31.76    30.99    32.49    16.462     0.022    15.004     0.066   -31.34     0.47   0.838 
 5698540588050405888   -1402.0   -1648.3   -1227.5   8.3154   7.2786   9.7808    91.46    77.69   104.52     7.614     0.024     9.319     0.051    90.87     7.94   0.612 
 4230527260255237504    2098.3    2065.0    2131.1   8.3234   8.1361   8.5160    53.90    53.28    54.51     8.630     0.059     6.832     0.121   -53.67     0.37   1.161 
 6117754272585766016    -530.9    -534.0    -527.9   8.3259   8.2648   8.3881    36.81    36.56    37.05    46.196     0.056   137.812     0.102    33.97     0.16   0.641 
 6037547682484171008    -252.0    -253.4    -250.6   8.3291   8.2656   8.3920   104.00   103.42   104.59    35.624     0.062   232.547     0.155    99.28     0.38   0.573 
 6472858766996632704   -1664.6   -1704.5   -1625.6   8.3322   8.1036   8.5746    13.28    12.93    13.65    41.527     0.045    40.055     0.080    12.44     0.24   1.154 
 3101923001490347392     109.7     106.6     112.7   8.3345   8.3070   8.3613    23.66    23.59    23.74   114.326     0.046   543.627     0.112    -7.20     0.15   0.813 
 2855386174976559488    1129.2    1080.9    1178.6   8.3391   7.9464   8.7515    23.24    22.16    24.38    35.606     0.046    51.845     0.109   -22.14     0.71   0.714 
 3410775783367578880   -5267.1   -5379.4   -5158.7   8.3433   7.9755   8.7063    25.55    25.05    26.03     7.252     0.036     2.044     0.088    25.51     0.30   1.108 
 2026408043220034176    1505.6    1460.3    1551.0   8.3436   8.0614   8.6349    15.91    15.38    16.46    38.650     0.032    41.757     0.060   -15.05     0.35   0.619 
 4180095994783022720    2837.5    2779.1    2897.0   8.3452   8.0497   8.6378    47.90    47.06    48.76     7.187     0.047     4.714     0.118   -47.76     0.51   0.935 
 3452720124742435328   -5770.0   -6249.1   -5333.6   8.3458   7.2550   9.5794    50.67    46.85    54.63     3.332     0.040     0.751     0.096    51.22     2.38   0.934 
 3330937422279085824  -10446.3  -11195.8   -9758.6   8.3498   3.9391  13.3026    68.43    67.78    69.05     1.351     0.054     0.244     0.109    71.06     0.30   1.723 
 4471451045548313344    2410.2    2327.9    2499.7   8.3514   8.0531   8.6972    31.92    30.78    33.03    12.642     0.036     8.992     0.093   -31.71     0.69   0.602 
 5703040197638292352   -3042.1   -3962.2   -2402.5   8.3560   5.1626  12.7473    29.14    23.02    35.41    11.070     0.802     6.470     1.701    29.01     3.79   1.201 
 4072260704719970944    -605.5    -609.2    -601.7   8.3570   8.2854   8.4311    25.11    24.90    25.33    56.651     0.042   142.500     0.124    22.12     0.15   0.665 
  599784559320519424    5516.0    3637.3    9943.7   8.3576   4.8863  19.2963    21.62    12.06    32.76     8.234     0.149     2.192     0.224   -21.30     6.43   0.653 
 3918699990181185408    5108.8    4920.9    5324.9   8.3594   8.0004   8.7407    14.69    14.13    15.22    13.387     0.050     5.011     0.097   -13.23     0.37   1.271 
 4439829778324971904    1477.6    1443.8    1512.9   8.3653   8.1261   8.6092    65.31    63.88    66.79    10.105     0.044    11.516     0.062   -64.90     0.89   0.660 
 5461620846141553024    -682.7    -687.5    -677.8   8.3668   8.2921   8.4410    29.07    28.82    29.32    45.559     0.035   106.509     0.085    26.85     0.16   0.855 
 3325389939443373824   -1609.5   -1704.7   -1530.3   8.3673   7.9451   8.8794    33.24    31.36    35.00    18.063     0.044    19.205     0.088    32.88     1.08   0.709 
 2929785350836118784   -3077.2   -3344.9   -2838.1   8.3716   6.3128  10.8999    61.79    59.50    64.06     5.136     0.241     2.718     0.341    61.70     1.40   0.761 
 2091791601647748864    4308.3    4146.0    4480.8   8.3787   8.0662   8.6988    26.65    25.62    27.68     8.539     0.027     4.051     0.069   -26.28     0.63   1.284 
 3231329541479389440    -383.7    -386.7    -380.9   8.3809   8.2569   8.5017    57.01    56.67    57.34    41.859     0.176   176.179     0.315    53.40     0.21   0.786 
 5293529153457362304   -3619.4   -3741.5   -3496.4   8.3828   7.9691   8.8445    66.82    64.71    69.11     4.055     0.021     1.779     0.055    66.09     1.36   0.922 
 2354310963530026880     735.5     726.9     744.0   8.3858   8.2198   8.5450   282.34   280.12   284.49     4.708     0.023    11.315     0.066  -281.58     1.30   0.894 
  950689984474189184     643.2     607.3     685.1   8.3875   7.9043   8.9378   108.10   101.45   114.59    13.959     0.057    37.114     0.119  -107.42     3.93   1.459 
 2488063082715769728    2674.0    2044.9    3805.1   8.3878   6.2051  12.5340    43.84    30.89    57.22     8.375     0.027     4.927     0.088   -43.06     8.03   0.642 
 3124963954842553600   -1495.3   -1532.1   -1460.5   8.3903   8.1611   8.6229    40.62    39.69    41.55    15.954     0.071    18.323     0.132    40.29     0.58   0.848 
 1082113436815158912    2325.8    2237.6    2418.0   8.3916   7.9871   8.8150    58.16    56.03    60.39     7.224     0.037     4.765     0.078   -57.85     1.36   0.834 
 2889541782140976768   -2459.5   -2496.6   -2425.7   8.3926   8.1852   8.5936    67.08    66.24    67.94     5.927     0.023     4.132     0.064    66.66     0.52   0.824 
 4431838321653479296    1732.5    1698.1    1766.9   8.3982   8.2189   8.5825    15.37    15.04    15.71    35.163     0.039    34.080     0.099   -14.65     0.21   0.801 
 5729829012471549056   -1756.8   -1781.0   -1733.9   8.3992   8.2639   8.5418    34.18    33.73    34.63    16.137     0.038    15.525     0.094    33.81     0.28   1.290 
  585325118125769472   -3700.2   -3863.3   -3546.1   8.3993   7.8996   8.9464    56.45    54.14    58.77     4.697     0.027     1.575     0.041    55.67     1.49   0.810 
 2243413980238711296    2768.1    2472.6    3132.0   8.4090   7.4835   9.6085    21.50    18.99    24.15    16.290     0.112    10.057     0.291   -21.28     1.54   0.577 
 5925209583053212800     290.4     287.9     292.8   8.4107   8.2939   8.5232    45.94    45.32    46.57    62.394     0.039   317.084     0.142   -39.11     0.44   0.708 
 3321816359148094592    3950.0    3453.5    4634.2   8.4128   6.8642  10.4410    20.58    17.66    23.41    11.944     0.310     5.676     0.431   -20.54     1.75   0.870 
 2180987592669762560     896.7     860.6     935.5   8.4145   8.0289   8.8357    26.03    24.77    27.26    39.519     0.045    72.099     0.116   -24.55     0.79   0.649 
 3429875846531869056    -818.9    -828.2    -810.3   8.4154   8.2963   8.5435    91.01    90.11    91.87    13.041     0.043    27.325     0.112    90.49     0.51   0.803 
 6612887104710588928   -1793.3   -1834.9   -1750.3   8.4163   8.1926   8.6345    16.56    16.17    17.00    31.853     0.080    30.161     0.166    15.80     0.26   1.135 
 1825338904412057088   -7682.0   -8826.3   -6753.1   8.4191   3.4082  15.9668    17.97    16.94    18.91     7.091     0.540     1.405     1.021    17.82     0.58   0.812 
 3244915072792668416    -176.9    -177.3    -176.6   8.4206   8.3878   8.4533    73.17    72.92    73.41    63.735     0.047   527.321     0.124    61.77     0.18   0.720 
 3165287719154543232    -255.1    -256.3    -254.0   8.4236   8.3621   8.4847    72.62    72.24    73.01    48.222     0.083   300.121     0.137    66.36     0.26   0.729 
  491303267494914048    3809.6    2522.5    7601.4   8.4251   5.1383  16.7853    62.65    30.82    92.99     4.115     0.260     1.867     0.365   -62.30    18.85   1.054 
 4678664766394767616    -484.1    -492.3    -475.8   8.4267   8.2233   8.6368    32.75    32.02    33.50    54.734     0.162   174.613     0.380    29.03     0.52   1.228 
 5880750589871549312    6669.7    6042.4    7360.3   8.4272   7.5754   9.3960    14.16    12.83    15.64    10.279     0.030     2.603     0.078   -14.25     0.86   0.610 
  151650076838458112    -315.2    -336.3    -295.0   8.4279   7.7054   9.3036    47.59    43.13    52.08    57.134     0.064   275.996     0.171    41.63     3.05   0.804 
 3507879565090229888      18.0      17.4      18.7   8.4280   8.3982   8.4571    61.37    61.16    61.58   117.602     0.238  1508.841     0.410    -8.16     0.19   0.938 
 5968088543689283072    6808.8    5682.3    8421.3   8.4293   2.2389  19.4229    17.63    16.85    18.36     8.065     0.924     1.751     1.348   -17.93     0.45      NA 
 4896680845392324224   -6031.0   -6416.1   -5701.8   8.4302   7.7666   9.2156    20.13    18.97    21.23     8.211     0.031     2.174     0.055    18.75     0.72   0.864 
 5893494788648945280   -1798.8   -1830.6   -1769.2   8.4309   8.1823   8.6923    61.47    60.52    62.42     8.819     0.043     8.585     0.090    61.31     0.59   0.959 
 5835498883232034816    -268.2    -268.8    -267.7   8.4312   8.3924   8.4684    44.47    44.30    44.64    67.439     0.049   360.269     0.081    36.56     0.13   0.829 
 4315804351350378496      99.4      99.3      99.6   8.4318   8.3959   8.4688   121.43   121.21   121.67    66.877     0.091   966.353     0.202  -100.27     0.15   0.977 
 3741199123664106496    1200.8    1154.0    1255.2   8.4330   8.0261   8.8880    59.36    56.84    61.68    13.656     0.113    19.627     0.252   -58.59     1.47   0.622 
 3017913677396334976   -3550.0   -3678.2   -3424.3   8.4376   8.0449   8.8436    52.09    50.31    53.88     5.288     0.036     3.030     0.076    51.97     1.15   0.905 
 4116939050560832896    1907.6    1607.2    2304.6   8.4391   6.4226  11.2984   134.20   123.33   145.36     3.834     0.379     3.458     0.753  -134.28     6.51   1.051 
 4367567915641507072    3247.4    3191.2    3308.5   8.4413   8.1375   8.7530    31.14    30.62    31.61     9.653     0.044     5.583     0.119   -30.94     0.31   1.020 
 6056115135337482496     451.2     415.5     491.7   8.4450   7.6745   9.3113   245.63   226.39   266.05     8.809     0.116    34.066     0.254  -245.38    12.15      NA 
  181517829171155328   -6490.8   -6795.7   -6207.4   8.4638   7.9507   8.9952    11.35    10.84    11.88    13.133     0.059     3.943     0.124    11.48     0.31   1.341 
 5562061542577445760   -1030.4   -1040.5   -1019.7   8.4649   8.3623   8.5607    22.89    22.64    23.16    39.132     0.023    62.702     0.055    21.58     0.17   0.686 
 3451773131696397440    2015.8    1976.8    2054.9   8.4701   8.2100   8.7315    61.78    60.73    62.88     7.830     0.043     6.703     0.086   -61.75     0.65   0.849 
 3327427510586759424   -2674.4   -3026.6   -2405.5   8.4788   7.5935   9.6283    41.26    36.59    45.99     8.817     0.055     5.831     0.086    41.21     2.99   0.618 
 5384128877227308416   -2478.9   -2754.6   -2262.3   8.4792   7.6979   9.4741    36.66    32.99    40.20    10.719     0.028     7.218     0.053    36.37     2.31   0.599 
 3228672880868985984   -4802.6  -11481.3   -2933.9   8.4795   5.2956  23.0249    25.64    10.32    41.17     7.927     0.028     3.036     0.056    25.78     9.59   0.695 
 1549628087344009216    5502.4    5224.2    5799.6   8.4804   8.0652   8.9092    11.40    10.86    11.97    16.062     0.032     5.485     0.058   -10.05     0.38   0.742 
 4900108950847893376     -11.0     -11.4     -10.6   8.4807   8.4407   8.5220    83.93    83.51    84.35   117.197     0.330  2061.981     1.196     9.37     0.23   1.132 
 3089445193778753792   -1966.4   -2003.7   -1931.7   8.4817   8.2007   8.7747   112.13   110.98   113.27     4.433     0.043     3.701     0.070   111.98     0.72   0.904 
 6886620175236490112   -3427.0   -3547.1   -3318.9   8.4818   8.2183   8.7680    17.77    17.17    18.34    16.018     0.059     9.214     0.142    17.33     0.36   0.589 
 6051225091725760896   -2918.3   -3029.9   -2808.9   8.4897   8.0305   8.9682    25.33    24.41    26.29    13.146     0.090     8.332     0.201    25.17     0.57   1.128 
 3167243166226569984   -4753.0   -4971.4   -4543.9   8.4916   7.0701  10.1098   110.69   110.15   111.28     1.855     0.050     0.432     0.091   111.14     0.33   1.223 
 1340753348019064064    3591.7    3364.7    3850.5   8.4927   7.7716   9.2933    37.04    34.52    39.43     7.381     0.040     3.051     0.122   -36.30     1.53   0.889 
 1347657868724989568    5892.3    5360.2    6565.4   8.4944   6.6627  11.0553    63.50    57.18    69.61     2.648     0.022     0.325     0.062   -60.82     3.90   1.265 
 3209949503518273024    6543.5    6247.7    6878.8   8.5045   8.1146   8.9529     5.15     4.90     5.40    28.513     0.044     8.173     0.078    -4.87     0.17   1.138 
 4038724053986441856    -830.1    -840.3    -820.0   8.5067   8.3494   8.6735    17.60    17.28    17.91    58.155     0.115   106.684     0.177    15.31     0.21   1.026 
 1817792135773696512    1177.2    1092.4    1275.2   8.5067   7.8927   9.2334    59.44    54.80    64.09    13.882     0.031    20.462     0.069   -59.01     2.82   0.519 
 2124052372314582400   -1359.8   -1379.4   -1340.4   8.5118   8.3845   8.6421    31.74    31.26    32.21    22.273     0.021    28.528     0.056    31.10     0.30   0.869 
 2078878456059034880     492.5     489.6     495.4   8.5165   8.4574   8.5777    56.81    56.45    57.17    33.499     0.031   114.503     0.072   -54.45     0.23   0.806 
 2275101282577211904    3207.1    3123.3    3300.2   8.5183   8.1265   8.8958    68.43    66.53    70.23     4.460     0.019     2.010     0.051   -67.89     1.13   0.815 
 2997159987402374656   -1835.3   -1862.8   -1807.0   8.5194   8.3266   8.7109    40.47    39.91    41.10    13.080     0.042    12.314     0.092    40.21     0.37   1.269 
 3223679105213539456   -1513.1   -1574.6   -1455.3   8.5202   8.1859   8.8799    32.82    31.49    34.14    19.427     0.054    22.340     0.105    32.35     0.83   0.613 
 5071894925290324864   -5010.0   -5176.5   -4859.9   8.5222   7.7761   9.3103    37.21    36.25    38.19     5.355     0.057     0.999     0.063    34.73     0.63   0.913 
 2955685790328048384   -1534.0   -1628.9   -1448.1   8.5250   7.6427   9.5704   141.47   136.94   146.24     4.510     0.141     5.291     0.289   140.94     2.86   0.838 
 3162410743903227136    7092.2    5529.8    9958.7   8.5258   6.0788  13.5994    18.82    13.35    24.18     7.300     0.029     1.079     0.053   -18.70     3.31   0.662 
 6353228599063022976   -4464.7   -6212.8   -3498.6   8.5267   5.7298  14.9293    64.72    46.90    81.98     3.421     0.021     0.564     0.048    62.59    10.78   0.950 
 6407181501495421440   -1280.0   -1308.2   -1254.5   8.5280   8.2073   8.8576    78.91    77.88    79.92     9.663     0.097    13.684     0.163    78.31     0.66   0.886 
 1642641410934267008     197.4     196.6     198.2   8.5302   8.4786   8.5799    32.53    32.34    32.72    92.899     0.031   505.071     0.062   -19.86     0.19   0.696 
 5448951379811986944   -6006.8   -6127.6   -5889.7   8.5343   7.8383   9.2599    17.26    16.98    17.52     9.491     0.075     1.852     0.184    16.66     0.18   1.188 
 6658093078614423040   -1745.4   -1783.0   -1707.5   8.5362   8.3330   8.7331    43.04    42.15    43.98    12.939     0.030    13.142     0.050    42.72     0.57   0.663 
   36590651757883392    -217.6    -218.2    -217.0   8.5370   8.4948   8.5762    90.70    90.41    90.97    45.635     0.061   339.213     0.152    83.56     0.19   0.703 
 1395381071416346368    4164.4    4099.6    4234.5   8.5384   8.2017   8.9085    53.69    52.88    54.41     4.437     0.022     1.910     0.056   -51.28     0.48   1.363 
  215412263665992448     293.5     291.9     294.9   8.5478   8.4925   8.6021    77.17    76.71    77.64    40.506     0.035   227.731     0.083   -72.42     0.29   0.612 
 5882981254119259136   -5051.8   -5491.7   -4669.6   8.5490   7.6741   9.5104    41.83    38.58    45.25     4.625     0.039     1.581     0.052    41.87     2.08   1.078 
 3333428301449424128    -842.0    -854.9    -829.6   8.5493   8.3875   8.7050    88.54    87.33    89.79    13.031     0.046    27.230     0.085    87.98     0.74   0.649 
 6051911560640126976    6749.4    6114.4    7510.8   8.5514   6.4144  11.2206    28.31    25.48    31.17     5.112     0.069     0.646     0.147   -28.23     1.73   0.945 
 2029048829599942272   -2460.4   -2720.1   -2215.5   8.5514   6.6009  10.9061    17.33    15.88    18.82    22.546     0.913    15.843     2.353    16.99     0.93   0.741 
 6255542870747047168   -4591.9   -4718.0   -4470.1   8.5534   7.8166   9.3888    48.30    47.16    49.42     4.430     0.039     0.813     0.100    47.47     0.69   1.137 
  708277288643796224   -1202.1   -1222.6   -1181.7   8.5540   8.3051   8.8126   103.21   102.20   104.26     7.867     0.068    11.483     0.109   102.85     0.64   0.829 
 3315373564607612416    -471.5    -482.8    -460.3   8.5565   8.3328   8.7684    92.51    90.32    94.82    22.011     0.037    80.998     0.078    90.84     1.42   0.585 
 2044828161518914304     890.1     883.4     897.4   8.5568   8.4767   8.6380    58.10    57.64    58.53    18.666     0.025    36.543     0.056   -57.34     0.29   0.877 
 3153993604436313728    2966.5    2932.8    3000.3   8.5577   8.4172   8.6908    18.64    18.42    18.84    17.485     0.037    10.657     0.084   -18.46     0.13   0.836 
  392846266134111360    1283.6    1190.2    1393.3   8.5601   7.5263   9.6842    50.87    49.48    52.23    14.851     0.691    20.178     1.117   -50.41     0.84   0.902 
 1592532817765682304    2125.7    2092.0    2157.5   8.5621   8.3393   8.7776    77.43    76.34    78.52     5.959     0.022     4.586     0.057   -76.39     0.65   0.796 
 6654392874092144256   -2676.3   -2733.3   -2622.8   8.5621   8.2155   8.9427    71.53    70.49    72.63     5.104     0.043     3.556     0.086    71.36     0.65   0.895 
  411681621877440128    1739.1    1719.0    1759.8   8.5717   8.3342   8.8144    60.83    60.47    61.20     9.213     0.057     9.357     0.061   -60.62     0.22   0.913 
 2037777714981109504     903.0     889.2     917.7   8.5780   8.4373   8.7310    51.00    50.17    51.80    20.892     0.029    40.265     0.067   -50.15     0.51   0.806 
 4510821735139006848    1610.2    1209.0    2404.4   8.5792   6.4157  12.9319    36.88    24.31    49.34    16.333     0.111    17.879     0.228   -36.61     7.93   0.610 
 2094226779384668544    1290.4    1279.3    1302.0   8.5805   8.4851   8.6845    60.16    59.64    60.68    12.524     0.024    17.010     0.052   -59.76     0.31   0.830 
 3106856888120048768   -1365.9   -1408.1   -1325.5   8.5806   8.3084   8.8590    88.56    85.84    91.27     8.062     0.023    10.404     0.053    88.41     1.69   0.658 
 5110394397953149824   -1276.7   -1291.1   -1261.8   8.5831   8.4573   8.7115    55.29    54.70    55.87    13.773     0.042    19.098     0.042    54.73     0.35   0.768 
 4202778640489923456   11902.0   10366.5   14032.0   8.5840   2.3588  18.8232    15.86    15.33    16.41     5.144     0.448     0.729     1.012   -16.18     0.33   1.067 
 4247933487100413056    3263.2    3137.7    3413.1   8.5842   8.2203   9.0278    32.06    30.68    33.34     9.319     0.034     4.645     0.078   -31.88     0.82   0.782 
 3117368043183122816    -979.6   -1012.2    -948.5   8.5846   8.2999   8.8878    48.95    47.31    50.57    20.102     0.064    35.859     0.113    48.20     0.98   0.577 
  395882631915196288    5006.2    2689.8   16701.7   8.5862   3.5396  39.7312    30.06     7.73    54.17     6.325     0.427     2.230     0.739   -29.94    14.85   1.051 
 4964643720690208768   -1420.7   -1445.7   -1397.0   8.5874   8.4269   8.7568    19.79    19.42    20.16    33.415     0.024    40.037     0.037    18.79     0.24   0.573 
 3089210138809304576   -3720.9   -3953.6   -3491.7   8.5892   7.9868   9.1803    48.70    45.87    51.78     5.399     0.034     2.636     0.057    48.59     1.78   0.781 
 2344290701750814464   -3191.5   -3297.2   -3092.6   8.5915   8.0532   9.1439    80.81    78.63    82.88     3.839     0.041     2.114     0.079    77.94     1.32   0.902 
 4300686719276459648    4167.8    4024.5    4318.9   8.5929   8.2245   8.9728    31.52    30.49    32.62     7.435     0.040     2.849     0.072   -31.38     0.68   0.833 
 4287623967079142144   -2630.8   -2689.2   -2572.2   8.5947   8.2910   8.9149    67.23    66.00    68.42     5.523     0.042     4.089     0.089    67.15     0.75   0.845 
 2987696078505244416   -2971.7   -3217.2   -2756.9   8.5958   8.0117   9.2470    24.75    22.87    26.68    13.247     0.030     8.457     0.068    24.43     1.21   0.930 
 3149334419615381888   -6222.3   -6479.5   -5977.5   8.5977   7.1580  10.1941    54.79    53.44    56.16     2.866     0.056     0.829     0.093    54.75     0.83   1.273 
 2984656203733095936    -665.2    -672.7    -657.9   8.5986   8.4853   8.7052    53.73    53.11    54.37    26.629     0.042    69.134     0.101    52.29     0.39   0.561 
  526053646029398528    2325.6    2227.6    2431.2   8.6041   8.1566   9.0852    78.39    75.03    81.83     5.357     0.032     3.906     0.052   -78.36     2.06   1.179 
 5615896380661442816   -5463.5   -6824.6   -4434.1   8.6047   4.4294  13.8897    36.87    30.14    43.30     4.908     0.356     1.296     0.627    36.71     4.11   0.808 
 3321048384636560896   -1960.6   -1999.8   -1924.5   8.6047   8.4235   8.7964    36.08    35.41    36.75    13.724     0.049    12.452     0.098    35.84     0.41   0.856 
 6460624393739068544   -2156.6   -2364.6   -1982.2   8.6077   6.5724  11.4332    54.93    54.26    55.59     8.250     0.437     6.072     1.026    54.29     0.40   0.875 
  579567598502090240   -1127.3   -1169.7   -1086.3   8.6127   8.1762   9.0892    13.53    12.81    14.25    56.209     0.055    78.025     0.113    11.80     0.48   0.966 
 4415942196718463872    5248.8    4957.2    5557.7   8.6159   7.1131  10.2415    48.70    46.32    51.21     3.874     0.057     0.499     0.094   -46.83     1.56   0.820 
 3204321030479558016   -5217.1   -6178.4   -4516.3   8.6188   3.3487  17.6132    43.58    41.67    45.44     4.332     0.414     0.264     0.635    42.57     1.14   0.982 
 5336584723134534400    4759.2    4010.2    5715.4   8.6210   5.3441  12.6728    31.17    26.78    35.73     6.627     0.426     2.654     0.838   -31.00     2.73   0.810 
 6429410156277138304   -1858.9   -1880.1   -1837.5   8.6219   8.4767   8.7610    77.09    76.64    77.54     6.823     0.041     7.101     0.069    76.65     0.28   0.883 
 4042102024165074560   -4380.3   -4629.1   -4165.5   8.6220   7.9043   9.4180    35.79    34.53    37.03     6.209     0.145     2.727     0.185    36.01     0.77   0.831 
 4172242251954668928    4566.4    3277.1    7853.1   8.6230   5.7524  16.8317    62.67    36.45    87.78     3.403     0.026     1.149     0.064   -62.74    16.36   1.049 
 2274401001046023168    4158.7    4102.7    4214.0   8.6230   8.1584   9.1260    73.23    72.60    73.87     3.221     0.020     0.941     0.052   -72.41     0.40   1.317 
  175612176122979840    1125.3    1101.7    1149.8   8.6234   8.4102   8.8434    63.32    62.01    64.62    13.633     0.048    21.321     0.135   -62.93     0.81   0.816 
  917021667120592128    1179.9    1161.3    1198.6   8.6261   8.4646   8.7878    35.44    34.86    36.02    22.933     0.043    33.376     0.075   -34.70     0.36   0.623 
  233832008308750080    7124.4    6445.6    7937.0   8.6292   7.8472   9.5208    10.41     9.33    11.53    13.023     0.047     3.343     0.090   -10.53     0.66   0.659 
 3334756438479570560   -6990.6   -7750.2   -6394.2   8.6320   7.3955  10.0847    24.45    22.04    26.84     5.688     0.043     1.067     0.093    24.63     1.41   0.920 
 4209694538576043136     515.8     512.8     519.0   8.6362   8.5626   8.7128   101.44   100.89   102.00    18.447     0.035    63.386     0.092  -100.12     0.33   0.601 
 6033370805307592192    3053.8    2758.3    3409.3   8.6416   7.2362  10.1433    50.67    49.56    51.82     6.319     0.392     3.961     0.558   -50.73     0.69   1.061 
 5114199464098154368   -4884.8   -4990.3   -4774.0   8.6431   8.1118   9.1876    42.10    41.34    42.88     4.823     0.038     1.596     0.089    40.24     0.48   1.158 
 4475324281414876288    2930.3    2786.9    3093.1   8.6433   7.9968   9.3552    76.96    73.18    80.57     4.338     0.049     2.916     0.165   -76.73     2.28   0.821 
  216569469589042176     935.6     913.6     959.2   8.6477   8.4031   8.9090    22.94    22.27    23.58    42.374     0.084    75.290     0.151   -21.35     0.44   0.721 
 3177536033873454848    -901.2    -974.8    -840.6   8.6507   7.6013  10.0431    82.31    81.37    83.29    13.108     0.597    25.790     1.054    81.69     0.59      NA 
 6409473742721612544    -742.8    -747.9    -737.7   8.6532   8.5789   8.7256    29.08    28.86    29.31    42.169     0.040    94.565     0.037    27.04     0.15   0.786 
 1187851653287128576     290.7     285.5     295.8   8.6556   8.5836   8.7250    16.37    16.24    16.51   100.710     0.053   303.224     0.101    -8.00     0.17   0.448 
 2052216913998526336    2014.6    1909.0    2132.6   8.6571   8.0482   9.3514    67.22    63.81    70.64     7.218     0.100     6.469     0.246   -67.00     2.13   0.822 
  845186479373158912    3807.9    2733.3    5874.6   8.6574   5.9908  14.4268    18.38    11.96    25.56    14.035     0.030     5.697     0.065   -17.67     4.42   0.542 
 3409711211681795584     -58.9     -59.6     -58.2   8.6623   8.6349   8.6912    63.57    63.36    63.76   105.592     0.070  1295.148     0.132    25.68     0.29   0.545 
  984873869700410112    4968.2    4418.5    5645.2   8.6624   7.2636  10.3875    29.33    25.83    32.98     6.728     0.065     1.897     0.145   -28.88     2.17   0.666 
 4373188928321176832    2272.0    2136.1    2422.4   8.6650   7.3698  10.1139    46.52    44.62    48.54     9.224     0.270     7.043     0.567   -46.41     1.18   1.603 
 5841388451530562560   -1645.9   -1905.0   -1460.8   8.6659   7.6500  10.0655    44.22    38.06    49.85    13.366     0.104    14.357     0.246    43.76     3.53   0.654 
 1274969872270368512    2325.1    2232.2    2424.7   8.6671   8.2992   9.0627    14.04    13.43    14.66    29.175     0.029    21.931     0.068   -13.34     0.39   0.722 
 1140760012650505856    2019.2    1982.3    2056.0   8.6696   8.4768   8.8726    50.27    49.39    51.15     9.608     0.029     8.277     0.064   -49.95     0.54   0.788 
 5065828782200335616   -2136.9   -2219.3   -2055.9   8.6697   7.7939   9.6650    45.46    44.27    46.63    10.090     0.174     8.602     0.472    44.58     0.74   0.784 
 3478127463341507072      73.5      73.0      74.1   8.6767   8.6572   8.6964    52.77    52.66    52.88   104.812     0.052  1060.717     0.085   -21.97     0.15   0.858 
 2892904187481797504   -1276.8   -1292.6   -1261.4   8.6778   8.4951   8.8586    80.60    79.89    81.28     9.476     0.051    13.367     0.119    80.25     0.40      NA 
  198228619207418752    4878.7    4680.0    5107.6   8.6799   8.2791   9.1211     5.21     4.95     5.46    36.308     0.042    12.886     0.107    -5.03     0.16   0.968 
 2928798848387843456    -694.9    -698.2    -691.7   8.6806   8.6215   8.7397    63.73    63.46    63.99    21.683     0.033    54.832     0.054    62.59     0.16   1.146 
 6757756656546749184    2300.9    2220.8    2388.1   8.6811   8.2691   9.1164    78.66    75.89    81.45     5.397     0.035     4.172     0.099   -78.59     1.64   0.901 
 4955395178633330304    -550.3    -556.2    -544.7   8.6817   8.5408   8.8306    25.46    25.04    25.88    59.717     0.027   166.485     0.047    21.71     0.29   0.525 
 6086554771144461312   -3517.8   -3609.7   -3429.8   8.6834   7.8911   9.5740   107.83   107.03   108.62     2.582     0.038     1.377     0.095   107.14     0.49   1.411 
  985195030175894912     831.3     824.2     838.9   8.6836   8.5546   8.8161    46.23    45.84    46.62    24.841     0.075    51.815     0.153   -45.13     0.25   0.768 
 2761165175302182656   -2273.7   -3064.1   -1730.4   8.6840   6.3849  12.8505     9.94     6.78    13.46    40.693     0.077    30.002     0.155     9.24     2.25   0.245 
 4120105948884490880    1354.2    1324.5    1385.2   8.6846   8.4600   8.9075    74.90    73.34    76.47     9.608     0.048    12.601     0.122   -74.70     0.95   0.802 
 1536232908980349952    -326.3    -328.5    -324.2   8.6859   8.6144   8.7635    60.72    60.24    61.21    45.367     0.034   229.300     0.055    55.75     0.34   0.551 
 3445393421635901184   -1188.0   -1214.3   -1162.2   8.6908   8.4833   8.9156    76.90    75.29    78.53    10.653     0.034    16.119     0.065    76.57     1.01   0.583 
 4122133830616441728     379.3     377.7     381.0   8.6935   8.6273   8.7592    82.06    81.76    82.36    30.302     0.061   138.529     0.140   -79.14     0.18   0.893 
 5359674913994327296    1645.3    1595.8    1698.8   8.6958   8.4270   8.9850    41.94    40.61    43.26    14.068     0.039    15.327     0.078   -41.56     0.80   0.631 
 5614769415603711744   -2014.7   -2101.8   -1929.4   8.7015   8.1373   9.3081    89.07    85.99    92.10     5.450     0.078     4.988     0.173    88.93     1.87   0.812 
 4912580642524184960    -455.7    -457.7    -453.6   8.7021   8.6358   8.7662    32.19    31.99    32.40    57.685     0.074   196.555     0.139    27.82     0.15   1.170 
 5296951726996217984   -4517.6   -4658.1   -4381.4   8.7023   8.3528   9.0787    31.44    30.52    32.40     6.896     0.021     2.752     0.062    31.06     0.59   0.995 
 4219998165113880192     327.9     326.5     329.3   8.7049   8.6429   8.7699   112.98   112.61   113.38    25.722     0.049   137.792     0.104  -110.10     0.23   0.848 
 6352012436124139136   -1177.1   -1316.3   -1066.3   8.7060   7.8798   9.7480    55.47    49.59    61.34    14.855     0.035    22.841     0.096    54.96     3.63   0.834 
  487773117914262400    4307.0    3810.0    4930.5   8.7174   4.5266  14.5555    32.70    31.93    33.51     6.934     0.547     2.612     1.116   -32.70     0.48   0.859 
 3154610636617646848   -2494.5   -2787.9   -2269.1   8.7191   7.6578   9.9989    41.50    37.18    45.30     9.423     0.143     6.889     0.302    41.33     2.46      NA 
 4254600929960741120    2893.6    2849.5    2938.0   8.7223   8.4069   9.0424    31.01    30.65    31.35    10.846     0.067     6.961     0.125   -30.91     0.22   1.838 
 6377858213577369088   -1273.6   -1297.3   -1250.9   8.7237   8.5598   8.9020    35.81    35.13    36.49    21.089     0.024    28.953     0.065    35.13     0.42   0.627 
 5209903017765189760   -1041.7   -1054.9   -1028.9   8.7290   8.6137   8.8502    34.42    33.97    34.88    26.533     0.020    44.533     0.058    33.47     0.29   0.863 
 2252238523122400256    2190.7    1568.3    3445.4   8.7306   6.2669  13.7794    23.80    14.85    33.44    18.508     0.104    15.270     0.329   -23.39     5.73   0.697 
  565449456886187136    2199.8    2072.1    2346.2   8.7335   8.1417   9.4064    86.06    80.81    91.12     5.168     0.035     4.003     0.065   -85.73     3.19   0.958 
 2129738251882205184    2469.6    2361.8    2582.4   8.7346   7.8438   9.6412   261.13   252.35   269.93     1.519     0.026     0.929     0.073  -260.19     5.27   1.286 
 2134603247238373632    3327.1    3006.5    3690.3   8.7347   7.7749   9.8477    55.64    50.11    61.57     5.292     0.021     2.580     0.052   -55.31     3.51   0.868 
 4177371022718150656    7481.6    6356.9    9161.8   8.7357   5.8130  13.7718    34.64    28.37    40.61     3.764     0.080     0.634     0.151   -34.68     3.76   0.901 
 5726093696598671872   -1302.8   -1310.5   -1294.6   8.7358   8.6422   8.8239    48.25    48.01    48.49    15.418     0.038    21.371     0.055    47.78     0.15   0.926 
 4955395178633330432    -533.1    -537.9    -528.1   8.7381   8.6071   8.8672    26.22    25.84    26.61    59.721     0.028   172.575     0.051    22.32     0.27   0.496 
 2099408640243333632    -120.2    -121.1    -119.2   8.7383   8.6066   8.8700   505.72   503.65   507.89    15.933     0.070   237.274     0.221   500.84     1.28      NA 
 3049420015592496768   -3570.2   -5246.0   -2716.0   8.7396   6.4340  12.9614    20.39    13.95    26.90    13.336     0.346     6.896     0.930    20.17     3.88   1.037 
 4373177177290654336    2158.0    2079.2    2254.7   8.7398   8.3159   9.2028    49.44    47.31    51.26     9.136     0.054     7.408     0.103   -49.22     1.21   0.921 
 3032628067857508736   -1125.2   -1137.3   -1113.0   8.7407   8.5490   8.9453    91.12    90.47    91.77     9.505     0.048    15.142     0.077    90.80     0.39   0.969 
 4034171629042489088       8.5       8.4       8.5   8.7413   8.7334   8.7488   322.33   322.08   322.57   108.984     0.049  7061.727     0.092   -97.69     0.25   0.784 
 5916030993110336896    -847.7    -865.7    -830.0   8.7415   8.5085   8.9888   140.56   137.85   143.24     8.187     0.048    17.092     0.090   140.22     1.61   0.674 
 1999190457479628288    6987.6    6229.9    7998.1   8.7447   7.4332  10.5489    34.86    30.46    39.11     4.021     0.028     0.756     0.049   -34.37     2.64   0.976 
 4540584071792701952     421.8     418.7     425.0   8.7456   8.6616   8.8325   150.28   149.28   151.30    15.288     0.031    64.972     0.076  -148.92     0.62   0.619 
 3279634450245227008   -3263.7   -7418.2   -2050.8   8.7504   5.0193  25.7315    47.61    20.19    75.17     6.281     0.040     2.766     0.065    47.10    16.77   1.273 
 4198771234175883264    3589.1    3449.8    3733.8   8.7518   8.3102   9.2219    31.19    29.98    32.38     8.706     0.049     4.421     0.120   -31.19     0.73   0.956 
 5095916608657058176   -2157.5   -2195.0   -2121.0   8.7545   8.5672   8.9389    46.77    46.03    47.48     9.692     0.043     8.497     0.052    46.16     0.45   0.964 
 4031586157514097024     -12.8     -34.5       8.7   8.7558   8.7408   8.7627    15.48    15.46    15.50   114.167     0.039   372.574     0.073     0.34     0.37   0.499 
 5593638382661112832   -2111.3   -2176.5   -2048.5   8.7575   8.2394   9.3639   288.33   284.30   292.30     1.606     0.027     1.344     0.064   287.93     2.45   1.187 
 4271301927427536000   -1302.4   -1672.5   -1064.8   8.7733   7.1989  11.3214    43.88    33.91    53.86    16.924     0.093    23.269     0.158    43.50     6.10      NA 
 3386899372973899904   -2485.9   -2727.5   -2288.0   8.7737   7.4512  10.3734    68.52    63.30    73.56     5.742     0.156     3.991     0.262    68.53     3.05   0.845 
 2395413147718069504    -352.6    -353.2    -352.0   8.7786   8.7058   8.8542    27.14    26.92    27.36    76.085     0.068   291.297     0.145    20.16     0.18   0.416 
 6396867773189476096    -509.1    -510.7    -507.6   8.7811   8.7360   8.8285    99.07    98.86    99.29    19.115     0.029    67.497     0.052    97.61     0.13   1.194 
 4400925346079797888   -1012.0   -1223.4    -874.0   8.7826   7.5946  10.6076    60.37    49.74    70.18    15.845     0.050    28.172     0.088    59.66     6.03   0.841 
 1328392535220313472    4609.3    4519.2    4707.7   8.7860   8.5023   9.0605    25.94    25.42    26.44     8.271     0.023     3.407     0.057   -24.83     0.32   0.952 
  169712922581194496    6438.6    6189.9    6713.9   8.7954   8.2302   9.3733    14.56    13.96    15.17    10.338     0.046     2.334     0.131   -14.64     0.37   0.877 
 4731186684506869248   -1020.7   -1048.6    -995.5   8.7962   8.5712   9.0351   113.96   110.98   116.85     8.389     0.020    15.172     0.055   113.31     1.72   0.644 
 3234412606443085824    -429.0    -432.1    -426.0   8.7993   8.7067   8.8923    40.50    40.15    40.86    50.423     0.114   191.272     0.189    36.30     0.24      NA 
 2950723007159996160   -2878.8   -2942.4   -2819.7   8.8003   8.5901   9.0207    30.44    29.79    31.05    11.111     0.031     7.153     0.079    30.27     0.38   0.897 
 2814457541828905728     518.9     516.4     521.3   8.8004   8.7456   8.8524    55.93    55.65    56.21    32.314     0.037   108.508     0.090   -53.58     0.18   0.708 
 4589692418618212224    3744.1    3247.9    4418.9   8.8019   3.8500  15.7661    53.39    51.68    55.01     4.922     0.464     2.390     1.183   -52.75     1.03   1.066 
 6095104741070419328    1859.1    1718.0    2020.2   8.8034   7.3329  10.5221    50.58    49.53    51.68    10.360     0.484    10.172     1.088   -50.32     0.67   0.761 
 2824958015312906240    2892.6    2843.4    2940.9   8.8069   8.5376   9.0867    24.64    24.27    25.01    13.678     0.066     7.887     0.144   -24.10     0.23   1.124 
 3045883195920819712    -620.0    -633.0    -607.0   8.8073   8.6078   9.0096    67.38    65.99    68.91    22.923     0.042    65.920     0.108    65.99     0.92   0.620 
 4536284813825623040    1075.2     943.0    1252.8   8.8078   6.2992  12.6248   300.60   292.60   308.25     3.032     0.260     5.091     0.510  -300.24     4.81      NA 
 5824430954274218240   -2923.3   -3649.1   -2431.7   8.8135   5.5963  14.1706    79.09    70.68    87.26     4.215     0.439     2.526     0.828    79.11     5.19   1.068 
 4366980879510847232     777.6     766.0     790.6   8.8152   8.6697   8.9747    70.93    69.76    71.99    17.515     0.039    40.468     0.118   -70.07     0.69   0.661 
 4258121978471892864    6953.0    6546.3    7416.3   8.8175   8.0352   9.6698    16.16    15.14    17.17     8.657     0.061     2.329     0.126   -16.27     0.61   1.297 
 5981928023489022976   -2851.2   -2923.8   -2787.8   8.8179   8.3779   9.2867    75.28    74.14    76.42     4.548     0.051     2.966     0.131    75.32     0.71   1.049 
 4496250461589918080     520.0     505.1     536.0   8.8183   8.5001   9.1726    35.17    33.81    36.49    48.356     0.048   153.021     0.135   -31.81     0.90   0.430 
 5302132595730003200   -9733.0  -10019.0   -9447.7   8.8217   7.3129  10.3852    29.44    28.70    30.19     3.468     0.031     0.252     0.091    27.96     0.48   1.190 
  988450409228015360    4830.7    4206.9    5708.9   8.8255   7.3711  10.8808    13.97    11.77    16.12    14.375     0.130     4.341     0.252   -13.75     1.34   0.639 
  948466531444767488    2110.8    1936.7    2323.2   8.8269   7.1800  10.7769    50.45    50.15    50.74     9.143     0.492     8.345     1.096   -50.22     0.19   1.725 
 1750960584922554880   -2783.9   -2994.4   -2606.8   8.8271   8.2436   9.5339    17.20    15.96    18.40    20.129     0.042    12.848     0.083    16.82     0.75   0.838 
 5365017273498316928   -2150.0   -2245.1   -2064.5   8.8274   8.4269   9.2395    66.98    64.13    69.80     6.780     0.028     5.775     0.072    66.82     1.70   0.696 
  174156255225869440     483.3     481.3     485.2   8.8318   8.7778   8.8858    58.22    58.00    58.43    33.223     0.049   119.529     0.156   -55.68     0.14   1.203 
 1807156456725303424    1272.3    1204.8    1344.4   8.8327   8.1602   9.5701    29.55    28.05    31.00    25.386     0.420    35.326     0.844   -28.75     0.92   0.500 
 2929051285078907392   -4846.3   -5501.9   -4337.5   8.8332   4.5467  14.3613    64.16    63.31    65.03     3.143     0.221     0.830     0.438    63.95     0.50   1.059 
 4499391624572320128     725.0     716.4     733.7   8.8354   8.7257   8.9481    65.79    64.98    66.61    20.175     0.028    49.833     0.083   -64.74     0.49   0.568 
 4331733246846536192   -6813.3   -8063.4   -5802.7   8.8357   3.9499  14.2934    18.34    16.09    20.67     7.872     0.480     0.830     1.080    17.93     1.42   0.713 
 5073203176624642304   -3540.5   -3599.5   -3479.1   8.8392   8.5749   9.1084    29.20    28.75    29.67     9.541     0.035     4.701     0.087    28.05     0.30   1.227 
 3676354983034626816   -2318.3   -2357.8   -2276.6   8.8396   8.6320   9.0335    25.47    25.06    25.87    16.495     0.085    13.378     0.099    24.78     0.26   0.717 
 4894385511791292928   -3106.4   -3172.8   -3039.5   8.8425   8.6019   9.1011    39.65    38.86    40.51     7.961     0.028     4.922     0.055    38.92     0.51   0.868 
 1823991452914452992    2259.1    1971.2    2585.3   8.8445   7.0939  10.9181    62.21    55.37    69.39     6.975     0.363     5.450     0.609   -61.97     4.25   0.766 
 5432246843253098496    -493.2    -498.5    -487.8   8.8451   8.7396   8.9501    68.16    67.40    68.98    28.170     0.027   101.044     0.055    66.03     0.49   0.631 
 6122893076391280512   -2389.9   -2446.3   -2336.1   8.8479   8.5054   9.1912    68.60    67.26    69.90     5.967     0.044     4.910     0.099    68.22     0.80   1.002 
 4706564427272810624     311.8     307.1     316.4   8.8480   8.5438   9.1698    38.73    37.63    39.82    65.837     0.495   313.338     1.175   -31.46     0.80   0.585 
 4172194491918287872    3951.0    3724.7    4207.0   8.8504   8.0886   9.6167    45.41    42.70    48.13     5.436     0.044     2.303     0.119   -45.53     1.70   0.883 
 2064036320386774144    3749.8    3690.8    3811.0   8.8508   8.3851   9.3481    85.65    84.86    86.40     3.050     0.025     1.503     0.058   -85.15     0.47   1.176 
 4321170827084026368    1475.9    1027.9    2558.5   8.8512   6.0635  16.7085    23.20    12.25    33.92    27.665     0.039    33.080     0.086   -22.44     7.03   1.201 
 1855012288006449152   10349.4    8750.9   12640.5   8.8533   6.6231  12.2640    15.25    12.58    17.97     6.289     0.021     0.195     0.028   -14.44     1.75   0.654 
  281671072035175168    3599.9    3509.1    3690.9   8.8533   8.3281   9.3885    55.12    54.11    56.07     4.925     0.055     2.062     0.057   -55.09     0.60   1.359 
 6890370510615309952    4333.2    4242.8    4437.5   8.8627   8.6277   9.1286    17.07    16.68    17.43    13.195     0.048     4.531     0.104   -16.62     0.24   1.352 
 3318870866282755968    -511.8    -517.6    -506.4   8.8697   8.7609   8.9807    68.75    67.97    69.53    26.978     0.034    94.070     0.076    66.74     0.49   0.538 
 3210731015767419520     120.3     120.3     120.4   8.8775   8.8523   8.9026    76.41    76.21    76.60    77.334     0.039   854.927     0.076   -55.61     0.16   0.815 
 5592043742900018176   -7410.6   -7840.7   -6980.0   8.8804   6.8127  11.0697    84.45    80.55    89.01     1.569     0.029     0.202     0.071    83.46     2.61   1.309 
 4358031335897026304     149.1     147.5     150.6   8.8829   8.8511   8.9143    28.92    28.82    29.03   100.840     0.079   551.335     0.267   -12.82     0.13   0.915 
 4847169660699183616   -2096.3   -2345.0   -1894.7   8.8875   8.0260   9.9538    19.46    17.32    21.59    23.567     0.040    20.535     0.102    18.74     1.30   0.691 
 5547847365503540480    -671.9    -709.0    -640.2   8.8988   8.4607   9.3828   115.41   109.47   121.12    12.530     0.040    33.970     0.078   114.69     3.44   0.795 
 1719232050895728896    2902.6    2721.1    3096.4   8.9000   8.3103   9.5488    22.32    20.90    23.82    15.000     0.028     8.763     0.074   -21.95     0.90   0.548 
  867332808220096256   -1749.2   -1830.6   -1667.5   8.9003   8.2074   9.6455    65.28    62.64    67.88     8.554     0.143     9.313     0.224    65.04     1.60   0.634 
 3058754800593499520   -1021.4   -1050.4    -992.5   8.9003   8.6371   9.1715    50.79    49.34    52.27    18.596     0.042    33.266     0.095    50.06     0.89   0.569 
 2093059265534968192     805.2     801.0     809.4   8.9015   8.8324   8.9716    84.89    84.52    85.26    14.192     0.026    32.165     0.063   -84.17     0.23   1.151 
 3404905383410548736    3683.7    3600.7    3766.6   8.9070   8.6350   9.1969    35.84    35.08    36.61     7.388     0.040     3.424     0.072   -35.80     0.47   0.849 
 3436406769505103232   -4445.6   -4573.1   -4321.0   8.9091   8.3294   9.4789    61.25    59.92    62.58     3.582     0.040     1.266     0.083    61.68     0.79   1.294 
 2038444087759689728   -8702.6  -10052.2   -7577.3   8.9136   7.8276  10.1739     4.76     4.09     5.50    23.116     0.027     4.811     0.053     4.64     0.42   0.659 
 1111033998535509888    3394.2    3323.8    3467.8   8.9189   8.6347   9.1925    37.50    36.75    38.24     7.694     0.034     4.605     0.077   -37.03     0.47   1.076 
 4158130088943503872    1158.0    1143.7    1172.1   8.9299   8.7170   9.1381    91.48    90.78    92.08     9.199     0.057    14.541     0.112   -91.21     0.38   0.906 
 3222502902649158528   -1899.3   -1953.4   -1845.7   8.9322   8.6345   9.2315    69.65    67.82    71.49     7.377     0.050     7.337     0.097    69.46     1.14   1.009 
 3098979883738399232   -3184.8   -3636.8   -2838.8   8.9376   5.5248  13.4739    70.52    69.60    71.36     4.350     0.335     2.286     0.688    70.53     0.53   1.066 
  143436106504047872    3193.0    3031.3    3359.3   8.9381   8.3627   9.5509    38.44    36.55    40.38     7.947     0.060     4.180     0.124   -38.35     1.18   0.845 
 2082039895589352064    3191.5    3011.7    3382.1   8.9439   8.4187   9.5003    24.53    23.13    26.02    12.422     0.025     7.092     0.068   -24.27     0.88   0.654 
 2922536167594428160   -2899.5   -3027.9   -2776.9   8.9466   8.2140   9.7159    49.85    48.15    51.66     6.749     0.102     4.230     0.171    49.75     1.08   0.913 
  169748446253435136     624.4     603.1     646.2   8.9473   8.6143   9.2934    62.12    59.93    64.39    24.598     0.067    70.961     0.156   -60.59     1.42   0.583 
  512129087182637696     145.3     145.2     145.4   8.9473   8.9202   8.9720    68.13    67.95    68.31    74.020     0.035   704.026     0.050   -51.08     0.15   0.693 
 6181514024158882176    5122.0    4003.8    6779.8   8.9514   2.9754  18.0502    21.97    17.53    26.33     8.797     0.976     2.749     1.856   -21.27     2.73   0.996 
 3356534229072075904   -6120.0   -6998.9   -5376.7   8.9573   3.2148  16.5901    24.98    24.01    26.02     6.362     0.475     2.071     0.990    25.28     0.61   1.070 
  226158447937009664    1145.8    1137.8    1153.0   8.9580   8.8591   9.0528    53.71    53.45    53.99    15.731     0.044    25.057     0.096   -53.19     0.17   1.405 
 5571494871306107904   -1039.6   -1046.9   -1032.7   8.9650   8.8821   9.0497    85.89    85.39    86.39    10.903     0.024    19.444     0.053    85.40     0.31   0.960 
 5615848758063382016   -9274.9  -11307.6   -7849.2   8.9655   2.5257  18.9953    55.37    48.52    62.33     1.908     0.155     0.232     0.334    54.95     4.21   0.954 
 3763475164819254400    4981.6    4777.8    5213.7   8.9695   8.2474   9.6897    28.53    27.39    29.69     6.990     0.051     2.561     0.089   -26.97     0.74   0.825 
 3315967541404032896   -1249.9   -1664.6    -994.4   8.9701   7.1434  11.9725    59.09    44.13    74.44    13.144     0.126    19.308     0.189    58.90     9.30   1.297 
 4593592008404117120     972.6     955.8     989.3   8.9710   8.8042   9.1372    41.22    40.49    41.97    23.835     0.027    44.407     0.066   -40.24     0.46   0.589 
 6101121784088708864    1353.2    1045.2    1839.4   8.9716   6.6979  12.5250    38.68    28.09    49.77    18.520     0.834    24.902     2.283   -38.09     6.90   0.880 
 4296445486308179456    -431.0    -436.3    -425.7   8.9731   8.8465   9.0987    61.09    60.24    61.93    35.233     0.039   143.186     0.082    57.97     0.54   0.408 
 4285987898075297152    2899.9    2821.2    2990.4   8.9790   8.1889   9.9097    49.96    49.33    50.62     6.733     0.111     4.319     0.276   -49.88     0.39   0.860 
 3180245642841439488   -1260.1   -1281.9   -1239.3   8.9805   8.8194   9.1445    41.52    40.80    42.22    18.442     0.030    26.785     0.064    40.89     0.44   0.622 
 2415202394217394048   -3567.7   -4224.1   -3082.2   8.9806   6.9764  11.6175    15.12    12.85    17.46    18.168     0.376     8.819     1.051    14.21     1.54   0.756 
 4559467329305126912    1047.4    1041.6    1053.5   8.9828   8.9191   9.0483    43.37    43.12    43.61    21.137     0.026    36.657     0.042   -42.53     0.14   1.266 
 6425204249422321152    5773.2    5473.5    6110.0   8.9839   7.0285  10.8010    16.29    15.60    16.99    10.482     0.244     3.117     0.504   -15.52     0.43   1.502 
  369650208621443968   -5609.1   -6004.1   -5278.5   8.9907   8.1611   9.8997    33.70    31.59    35.67     5.217     0.044     1.869     0.111    32.71     1.29   1.004 
  250035987904152960    1480.3    1416.0    1546.3   8.9912   8.5791   9.4198    45.39    43.45    47.49    14.426     0.055    17.832     0.145   -45.04     1.25   0.824 
 4210077885869863168    3641.0    3420.4    3887.8   8.9918   8.0125  10.0189   104.81    98.49   111.13     2.562     0.033     0.928     0.093  -104.88     3.90   0.957 
 1987218837438195200    3734.4    3672.5    3799.0   8.9925   8.5962   9.4283    62.47    61.54    63.36     4.197     0.024     1.870     0.056   -62.01     0.57   1.152 
 3043391152818659456   -3517.4   -5028.9   -2650.8   8.9928   5.3534  14.7642    34.52    24.83    43.48     8.107     0.694     4.045     1.293    34.24     5.70   0.961 
 2058149363365391872    3912.1    3871.0    3954.2   8.9934   8.7480   9.2266    33.63    33.32    33.92     7.428     0.027     3.484     0.060   -33.38     0.18   1.114 
 4577179392178822144    2327.4    2206.9    2464.5   8.9936   8.0069  10.0088    26.26    25.22    27.23    15.873     0.405    12.966     0.759   -25.87     0.63   0.875 
 5806162435437141888    -528.0    -530.0    -526.0   8.9963   8.9383   9.0541    94.51    94.25    94.77    19.297     0.034    66.906     0.074    93.06     0.16   1.074 
 3951322706335390848   -4083.1   -4656.4   -3644.2   8.9976   8.0893  10.2252    22.68    19.97    25.30    10.742     0.041     5.130     0.069    21.14     1.65   0.730 
 1835698232409107072    1254.2    1242.3    1266.0   8.9993   8.8699   9.1393    73.32    72.74    73.89    10.588     0.032    15.700     0.062   -72.95     0.36   0.937 
 4518798180913945472    1263.1    1252.1    1273.6   9.0032   8.9036   9.0980    62.61    62.12    63.12    12.291     0.030    17.962     0.073   -62.21     0.29   0.851 
  211810233512673792    -234.7    -235.3    -233.9   9.0038   8.8277   9.1721    40.93    40.16    41.72    75.044     0.041   437.963     0.113    30.15     0.63   0.568 
 4481886029375642112    1561.7    1477.1    1654.0   9.0041   8.3566   9.6951   107.19   101.29   112.83     5.841     0.064     6.908     0.100  -106.76     3.60   0.849 
 2100350264579662848    7556.9    7351.8    7771.0   9.0054   7.9326  10.0885    55.98    54.60    57.37     2.338     0.021     0.503     0.051   -54.03     0.84   1.581 
 2149060042733822336    2195.6    2117.9    2282.9   9.0087   8.6806   9.3720    53.49    51.40    55.46     8.320     0.021     7.378     0.067   -53.01     1.27   0.671 
 4701369750227225472   -1573.4   -1610.9   -1535.3   9.0091   8.7861   9.2357    40.59    39.63    41.62    15.204     0.024    18.200     0.084    39.96     0.61   0.555 
 6119486896753466752   -2536.7   -2704.3   -2390.7   9.0094   8.4030   9.7104    64.21    60.31    68.08     5.998     0.034     3.962     0.076    63.86     2.35   0.801 
 2984889746874340864    -970.1    -975.5    -964.6   9.0186   8.9369   9.0978    54.97    54.70    55.23    18.092     0.038    34.232     0.082    54.20     0.16   1.202 
 5381537023379295232     -29.9     -30.3     -29.5   9.0265   9.0002   9.0502    71.72    71.52    71.90   107.650     0.164  1582.702     0.283    16.90     0.15   0.966 
 5951509003514151936   -4228.0   -4418.9   -4046.7   9.0310   8.4698   9.6172    35.92    34.36    37.47     6.421     0.039     2.690     0.088    36.06     0.97   0.838 
 3049765640200964864   -1650.4   -1740.4   -1564.7   9.0320   8.5261   9.5795    86.29    81.89    90.90     6.854     0.047     7.846     0.105    86.16     2.74   0.831 
 3125492368959079296   -2498.6   -2643.1   -2371.2   9.0321   8.5035   9.6178    48.12    45.51    50.74     8.104     0.041     6.039     0.085    48.10     1.58   0.688 
 3998864558327650944   -4938.5   -5109.3   -4773.8   9.0431   7.8028  10.3249    41.04    40.23    41.88     4.938     0.087     0.983     0.187    38.04     0.52   0.965 
 4244652548699706240    3913.5    3631.6    4225.2   9.0432   8.4029   9.7746    39.44    36.51    42.48     6.345     0.025     3.280     0.058   -39.03     1.81   0.788 
 3353678178898287360   -3350.7   -3418.4   -3284.7   9.0481   8.5858   9.5301    49.08    48.61    49.58     5.932     0.063     3.089     0.158    49.14     0.29   1.195 
 4313658516973917952    2987.8    2930.9    3045.7   9.0518   8.6913   9.4211    57.22    56.36    58.11     5.712     0.042     3.593     0.102   -57.14     0.52   1.282 
 3433742962069072000    3411.8    2306.1    6260.6   9.0524   5.7826  17.2445    12.26     6.28    18.08    22.994     0.774    12.407     1.847   -12.03     3.74   1.032 
 5698100852113537920   -1718.4   -2062.8   -1459.0   9.0529   6.6292  12.5186    68.07    58.79    77.38     8.354     0.523     9.166     0.912    67.98     5.72   1.130 
 6447474582564160256    -292.4    -293.7    -291.0   9.0549   8.9846   9.1205   115.33   114.95   115.70    28.050     0.062   174.162     0.100   111.51     0.24   0.640 
 1983338970139017472    2849.5    2355.2    3626.3   9.0550   7.5706  11.2865    66.81    52.26    80.83     5.146     0.032     3.601     0.062   -66.45     8.29   0.883 
 3219531644273882240    -849.2    -859.8    -838.5   9.0587   8.9229   9.2020    86.20    85.13    87.22    13.265     0.034    29.134     0.068    85.57     0.64   0.690 
 4585635843488246656    4256.4    4176.3    4338.4   9.0600   8.3931   9.7360    83.33    83.02    83.65     2.763     0.032     0.801     0.064   -82.49     0.20   1.676 
 4388471452752133376    1806.4    1785.2    1827.1   9.0651   8.9425   9.1894    37.07    36.68    37.46    14.490     0.043    15.185     0.098   -36.70     0.24   1.046 
 5629530732855800064   -2581.9   -2635.1   -2532.2   9.0679   8.7522   9.4141   110.92   109.21   112.68     3.416     0.025     2.706     0.054   110.48     1.06   0.959 
  235898261234593664    2179.9    2144.1    2218.6   9.0687   8.7570   9.3733    69.77    69.09    70.48     6.413     0.051     5.321     0.109   -69.67     0.42   0.919 
 4296063169833346176    1046.2    1030.7    1063.3   9.0691   8.9090   9.2454    22.59    22.18    22.98    38.729     0.058    64.740     0.136   -21.15     0.26   0.491 
 2132901791652476416    3319.9    3237.1    3409.3   9.0715   8.6950   9.4604    60.39    58.86    61.91     4.887     0.023     2.883     0.062   -59.80     0.94   0.981 
  976893923544104576     592.7     588.3     596.9   9.0728   8.9706   9.1705    30.12    29.85    30.41    49.058     0.116   139.044     0.253   -26.96     0.19   1.330 
  832607207358721792    2631.5    2363.5    2978.7   9.0732   8.1403  10.3058    14.31    12.58    16.00    25.492     0.056    18.185     0.080   -13.57     1.10   0.509 
 1502565381902524672   -1942.0   -1968.7   -1919.1   9.0747   8.9579   9.2093    21.80    21.50    22.06    22.712     0.026    21.378     0.056    21.02     0.18   1.083 
 2284894465143501440    7278.1    7031.3    7562.1   9.0769   7.7554  10.6927    60.77    58.77    62.73     2.231     0.024     0.520     0.061   -58.93     1.23   1.344 
 3331621975645970816   -2466.7   -2574.8   -2372.7   9.0774   8.5258   9.6713    78.71    75.52    81.67     5.027     0.048     3.891     0.095    78.73     1.90   0.860 
 4545031669344083200     708.3     693.8     722.5   9.0887   8.8897   9.2940   109.09   106.97   111.31    12.575     0.040    33.001     0.101  -108.39     1.30   0.569 
 1314087098669451904    4735.6    4573.9    4910.4   9.0917   8.5352   9.6966    39.41    38.03    40.73     5.295     0.023     1.048     0.061   -37.96     0.85   0.812 
 3137199217158012160    -602.9    -608.3    -597.6   9.0967   8.9869   9.2042    77.96    77.31    78.62    20.442     0.049    62.776     0.087    76.59     0.40   0.855 
 6346222098654366976   -4223.3   -4411.4   -4054.2   9.0980   8.5395   9.6971    56.23    53.95    58.53     4.139     0.020     1.596     0.051    55.20     1.42   0.988 
 2075432346108970496    8399.4    8127.3    8665.4   9.1018   7.5884  10.7350    48.47    47.30    49.68     2.428     0.032     0.490     0.073   -46.92     0.76   1.559 
 4499246802573991680    1176.6    1154.6    1199.0   9.1057   8.9174   9.2975    79.38    77.89    80.89    10.430     0.033    16.636     0.086   -78.97     0.90   0.790 
 1747799282834756352     656.4     650.9     661.8   9.1139   9.0248   9.2050    55.82    55.38    56.28    25.931     0.047    72.007     0.111   -54.23     0.29   0.585 
 4025850731201819392     158.2     141.7     173.8   9.1142   8.9990   9.2153    18.20    18.00    18.43   104.419     0.129   381.453     0.280    -5.60     0.41   0.907 
 1405903294614847232     797.4     787.2     807.4   9.1168   8.9958   9.2377    72.68    71.79    73.61    16.683     0.020    38.800     0.072   -71.75     0.56   0.697 
 5907920793480317184   -3010.1   -3148.5   -2888.5   9.1198   8.6226   9.6367    56.87    54.48    59.17     5.706     0.042     3.860     0.097    56.68     1.41   0.835 
 2820070445609210624   -3334.1   -3463.6   -3209.5   9.1256   8.7472   9.5328    10.10     9.69    10.51    28.219     0.046    14.682     0.080     9.55     0.28   0.616 
 6890278254718505088     986.1     955.7    1017.3   9.1259   8.7330   9.5705    31.36    30.35    32.36    30.404     0.272    56.318     0.735   -30.08     0.62   0.835 
 1460229369573307264     -18.6     -19.6     -17.6   9.1261   9.0779   9.1747    52.24    52.00    52.47   108.924     0.349  1193.412     1.495     5.60     0.19   1.173 
  537853325639624320    8762.5    8404.1    9168.3   9.1267   8.0516  10.3290    35.86    34.30    37.35     3.124     0.021     0.325     0.052   -35.21     0.95   1.128 
 6791823654241059456   -2779.2   -3228.7   -2476.9   9.1297   8.0912  10.6717    22.03    18.92    24.78    15.851     0.042    10.553     0.094    21.59     1.79   0.817 
 3160614244983433344   -1817.7   -1838.6   -1797.7   9.1369   8.9316   9.3498    39.71    39.39    40.02    13.439     0.069    14.071     0.131    39.43     0.19   1.315 
 4428878367631405312    4351.1    4052.5    4687.4   9.1369   8.2643  10.1768    35.75    33.25    38.39     6.339     0.020     1.901     0.042   -34.51     1.62   0.675 
 3070665294659448960   -4194.3   -4730.1   -3782.9   9.1410   6.3045  12.9924    77.07    76.53    77.67     3.028     0.205     1.321     0.378    76.75     0.35   0.953 
 4178894434741394688    4745.7    4163.2    5473.3   9.1514   6.8678  11.9998    46.83    40.81    52.67     4.400     0.129     1.386     0.310   -46.98     3.68   0.843 
 6182322882464322432    2565.5    2218.8    3048.7   9.1514   7.8266  11.0869    20.51    17.14    23.85    18.329     0.086    12.803     0.147   -20.00     2.07   0.518 
 1987903489588481664    8548.5    6799.5   11658.3   9.1524   7.1431  12.5516    16.48    12.15    20.70     6.985     0.019     1.432     0.038   -16.07     2.58   0.663 
 4233951379987062912     311.0     308.9     313.3   9.1546   9.0794   9.2356    95.67    94.89    96.39    31.470     0.043   182.756     0.097   -91.61     0.45   0.470 
 1359671682525702912     804.5     795.9     814.1   9.1606   9.0556   9.2721    57.93    57.23    58.58    20.614     0.020    47.704     0.066   -56.80     0.42   0.647 
 2030169983573792896    2420.3    2347.1    2492.2   9.1675   8.8790   9.4433    30.80    29.89    31.76    13.036     0.030    10.175     0.069   -30.53     0.58   0.748 
 2586616806743814912   -1342.7   -1416.7   -1274.7   9.1778   8.6790   9.7260    32.74    30.96    34.59    21.817     0.065    29.929     0.134    31.94     1.12   0.520 
 5228651615176541440   -1714.9   -1741.0   -1687.8   9.1831   9.0312   9.3308    67.75    66.75    68.78     8.395     0.019     9.485     0.039    67.48     0.62   0.693 
 4060668003905641088    3538.6    2755.2    5006.1   9.1863   7.1639  12.6650    37.73    26.58    48.63     7.291     0.106     3.933     0.225   -37.90     6.69   1.331 
  348020448377061376     245.0     244.5     245.6   9.1868   9.0637   9.3166    38.95    38.69    39.22    74.600     0.349   419.857     0.828   -28.39     0.19   1.565 
  282334077546779648    2082.2    2060.5    2104.9   9.1913   9.0002   9.3971    65.80    65.32    66.26     7.119     0.034     6.165     0.047   -65.67     0.29   0.978 
   70051608089857536    -233.5    -234.1    -232.9   9.1930   9.1192   9.2700    46.38    46.00    46.74    69.478     0.063   433.935     0.123    35.70     0.30   0.785 
 4394744304026433664    3169.7    3050.0    3303.9   9.1933   8.7938   9.6332    34.91    33.49    36.30     8.827     0.034     5.306     0.087   -34.53     0.86   0.687 
 5196013368409059072    2378.7    1531.5    5249.3   9.1936   5.9640  19.4897    27.27    12.03    42.63    14.926     0.114    12.339     0.330   -26.73     9.46   0.597 
 3060332221821297408    -447.3    -449.3    -445.2   9.1936   9.1366   9.2505    49.64    49.37    49.92    40.822     0.042   160.814     0.097    46.00     0.17   0.685 
 5330382141822690304   -7120.0   -7529.0   -6750.8   9.1963   8.3767  10.1044    40.30    38.23    42.40     3.428     0.026     0.954     0.061    39.44     1.28   0.956 
  141487874978760064    3307.3    3129.1    3494.7   9.1992   8.6130   9.8477    57.55    54.59    60.67     5.137     0.041     2.977     0.073   -57.35     1.89   0.825 
 4281652966102190080    1611.4    1572.5    1650.9   9.2019   8.9582   9.4543    51.06    49.87    52.27    11.817     0.044    13.859     0.090   -50.74     0.76   0.802 
 2033634858287012096    4701.9    4483.4    4948.8   9.2049   8.7584   9.7167    23.38    22.22    24.50     8.887     0.026     3.698     0.058   -23.08     0.72   0.707 
 4170824152529516928    2527.9    2402.8    2657.8   9.2104   8.7346   9.7281    23.74    22.53    25.00    16.099     0.052    11.948     0.125   -23.53     0.75   0.627 
 5990629356697925120   -2108.6   -3319.0   -1540.8   9.2110   3.9904  27.2811   400.65   390.93   409.84     1.150     0.263     0.867     0.738   400.97     5.75   1.353 
 4834334962685199744   -1456.8   -1491.0   -1423.8   9.2118   8.9957   9.4353    56.96    55.69    58.27    11.738     0.031    15.503     0.076    56.33     0.81   0.948 
  221217032225720704    1661.2    1618.9    1705.0   9.2124   8.8905   9.5559    33.57    32.79    34.35    17.313     0.132    19.746     0.250   -33.14     0.49   0.664 
 2990644380279100288    -470.1    -473.8    -466.7   9.2152   9.1314   9.3054    83.15    82.51    83.78    24.373     0.042    95.919     0.101    81.04     0.39   0.581 
 3140208095147298304   -2212.4   -2277.6   -2152.2   9.2158   8.9358   9.5275    43.10    41.88    44.20    10.207     0.055     8.629     0.106    42.92     0.69   0.680 
 4201609520347419648    2311.6    1948.4    2815.8   9.2158   7.7507  11.2431    28.00    22.89    33.34    14.959     0.064    12.533     0.122   -27.78     3.28   0.806 
 4544887186644313216    3550.4    3422.0    3696.6   9.2171   8.8457   9.6205    14.82    14.21    15.38    18.399     0.034     9.884     0.108   -14.43     0.36   1.313 
 6470468772315704448    -366.5    -379.4    -353.7   9.2173   8.8393   9.6074    61.64    59.13    64.25    40.211     0.040   193.867     0.084    57.20     1.66   0.480 
 5771561319902906880   -5316.5   -5448.0   -5194.3   9.2190   7.9034  10.6035   111.44   110.59   112.27     1.661     0.024     0.520     0.057   109.42     0.52   1.128 
 2196158791543586816    3858.1    3702.2    4017.2   9.2193   8.6943   9.7745    39.21    37.66    40.84     6.464     0.031     2.873     0.071   -38.94     0.97   0.838 
 2020016994423511808   -5755.9   -6047.0   -5485.7   9.2201   8.7638   9.7002    16.81    15.99    17.63    10.081     0.034     3.542     0.066    16.65     0.50   0.912 
 2256811873018976640    1616.7    1606.6    1625.8   9.2249   9.1378   9.3086    34.86    34.67    35.07    17.153     0.027    20.077     0.075   -34.31     0.13   0.957 
 4172948928703343616     719.4     714.2     724.7   9.2253   9.0989   9.3650   133.84   133.37   134.26    10.112     0.040    26.618     0.108  -133.26     0.28   0.858 
 3657653114880309248      83.0      82.1      83.8   9.2275   9.1906   9.2680    56.77    56.55    57.01    96.069     0.087  1019.344     0.139   -26.32     0.28   0.552 
 5603048759084972032   -1319.2   -1345.4   -1293.1   9.2318   9.0301   9.4324    64.63    63.39    65.92    11.406     0.027    16.367     0.061    64.24     0.81   0.641 
 3100426561866665216   -2309.0   -2452.3   -2178.2   9.2350   8.7015   9.8223    19.13    17.99    20.33    21.685     0.037    17.692     0.087    18.78     0.71   0.578 
 6377828354964753792     170.0     165.8     174.0   9.2367   9.1816   9.2922    23.67    23.52    23.81    98.892     0.028   450.921     0.066    -9.63     0.22   0.585 
 5604912156419053312   -2148.2   -2200.2   -2096.2   9.2369   8.9926   9.4981    58.48    57.09    59.88     7.768     0.024     6.822     0.057    58.26     0.86   0.682 
 3852570413083923072    -200.5    -200.6    -200.3   9.2380   9.1748   9.3033    43.06    42.75    43.35    78.258     0.047   514.428     0.118    29.71     0.27   0.892 
 4145032397260617600  -10612.6  -25602.9   -6771.1   9.2384   4.5964  19.7816    23.36     8.59    36.96     3.863     0.057     0.333     0.119    24.16     7.79   1.540 
 5454500168322239872    -423.6    -426.0    -421.2   9.2421   9.1243   9.3687    28.20    27.82    28.56    65.296     0.048   234.424     0.117    22.48     0.27   0.478 
 1151205136892473728    2699.6    2659.9    2742.4   9.2422   9.0896   9.4062    17.72    17.44    18.00    20.112     0.021    13.468     0.057   -17.31     0.17   0.852 
 2864373514303832064    1341.8    1243.2    1452.5   9.2458   8.5598  10.0394    44.43    40.96    47.99    16.241     0.047    22.866     0.082   -43.93     2.24   0.492 
 5684037136313018368     -71.7     -71.7     -71.6   9.2481   9.1756   9.3262   132.35   131.27   133.40    74.598     0.044  1437.911     0.116    95.75     0.89   0.197 
 3158433806046878976   -5918.1   -6179.5   -5666.8   9.2488   8.3954  10.0705    41.99    40.37    43.64     3.923     0.047     1.309     0.099    42.40     1.02   1.191 
 3382815271394515072     270.7     269.9     271.4   9.2496   9.2041   9.2988    52.66    52.42    52.91    57.918     0.050   344.893     0.123   -44.46     0.18   0.793 
 3179408678271391360   -3146.0   -3211.1   -3083.4   9.2532   8.8006   9.7308    77.30    76.18    78.45     4.029     0.036     1.800     0.059    76.47     0.70   0.883 
 2946250223920764288    -600.9    -612.7    -589.7   9.2538   9.0714   9.4537    68.99    67.61    70.36    23.048     0.047    71.437     0.114    67.37     0.82   0.484 
 4052160940651310080    -947.0    -966.6    -929.0   9.2565   9.0579   9.4729    38.95    38.12    39.75    25.743     0.062    50.419     0.151    37.80     0.51   0.574 
  491630445222583936    5656.6    5477.7    5824.7   9.2565   8.7065   9.7987    66.01    64.22    67.81     2.618     0.023     0.875     0.036   -66.03     1.07   0.952 
 2181060023001589248    1337.8    1323.4    1352.8   9.2583   9.1418   9.3783    50.85    50.31    51.39    14.253     0.026    20.152     0.066   -50.36     0.33   0.703 
 4391081074880447104    3654.1    3496.7    3829.0   9.2606   8.7702   9.8222    34.15    32.64    35.66     7.831     0.038     4.029     0.098   -33.81     0.92   0.955 
 2070115588901082368     198.1     197.3     198.8   9.2633   9.1838   9.3471    38.00    37.65    38.33    83.026     0.030   511.803     0.078   -24.28     0.31   0.474 
  925367368397040256    4058.2    3945.6    4170.9   9.2645   8.6934   9.8551    51.32    50.05    52.62     4.699     0.035     1.670     0.075   -50.98     0.79   0.800 
  255902367772360704    2437.0    1871.1    3302.9   9.2723   5.4898  15.7534    71.68    54.12    89.03     5.608     0.508     4.268     1.186   -71.72    10.62   0.869 
 4192126576141617024    5288.2    4998.7    5603.3   9.2743   8.4794  10.2086    32.80    30.92    34.65     5.642     0.039     1.084     0.090   -32.53     1.11   1.591 
 3209947441933983744   -1169.3   -1181.4   -1157.9   9.2790   9.1687   9.4045    34.10    33.77    34.43    23.908     0.062    38.141     0.102    33.23     0.21   0.888 
 3118490923731431552   -2640.1   -2810.0   -2497.4   9.2812   8.7001   9.9346    45.91    43.17    48.54     8.041     0.047     5.670     0.086    45.82     1.66   0.822 
 4173255138381749376    3578.3    2972.2    4592.4   9.2824   7.5674  11.9189    34.94    27.12    42.05     7.795     0.082     4.234     0.216   -34.78     4.42   0.812 
 2165560138870569728     656.9     652.7     661.2   9.2827   9.2058   9.3643    90.31    89.72    90.83    16.296     0.029    46.964     0.065   -89.23     0.34   0.969 
  960500170815221248   -2288.9   -2388.9   -2198.9   9.2847   8.7741   9.8416    39.21    37.67    40.81    10.832     0.087     9.403     0.206    39.09     1.00   0.703 
 3441374332975620224   -4110.3   -5437.5   -3209.9   9.2856   5.5335  15.1788    28.05    21.71    34.29     8.467     0.761     3.817     1.237    28.17     3.86   1.212 
 3181961503752885248    -903.1    -909.7    -896.8   9.2857   9.2077   9.3658    31.53    31.28    31.77    32.729     0.032    66.162     0.067    30.01     0.16   0.795 
 1948835947362315008    5313.7    4642.8    6234.1   9.2872   8.0266  11.0699     9.20     7.81    10.59    19.735     0.091     6.596     0.140    -8.89     0.88   0.590 
 4174183710306651904     671.3     663.4     678.9   9.2872   9.1664   9.4130    59.45    58.77    60.16    23.889     0.046    66.476     0.119   -57.99     0.43   0.585 
 1103735161176318848    1751.2    1522.2    2046.6   9.2881   7.3943  11.7189    63.64    55.22    72.24     8.766     0.374     9.398     0.671   -63.41     5.27   0.598 
 4173319322370559232    1668.5    1175.9    2765.6   9.2894   6.0999  16.2326    49.66    29.40    69.59    11.763     0.634    13.458     1.482   -50.25    12.37   0.811 
 3104552174309524096   -3509.0   -3578.5   -3444.9   9.2894   8.7231   9.8729    76.62    76.38    76.87     3.632     0.041     1.855     0.098    76.70     0.15   3.886 
 6223819280226277888    1569.2    1515.9    1626.4   9.2910   8.9673   9.6550    26.19    25.21    27.16    23.264     0.037    27.946     0.083   -25.47     0.59   0.516 
 4610177733290768896     167.0     166.0     168.0   9.2919   9.2507   9.3313    35.47    35.32    35.62    90.155     0.020   565.163     0.056   -19.36     0.17   0.832 
 2117681595785532288   12437.4    8161.6   24109.1   9.2951   3.7876  32.0063    10.37     5.22    15.35     7.861     0.014     1.149     0.046    -8.94     3.41   0.629 
 6192315828252752384    2745.7    2399.8    3158.0   9.3056   6.2191  13.3893    57.05    52.22    62.29     6.239     0.414     4.000     0.980   -56.35     3.16   0.867 
 6794047652729201024     124.6     116.8     132.3   9.3102   9.2514   9.3653    21.98    21.85    22.12   102.858     0.049   456.863     0.108    -6.31     0.29   0.966 
 3130884030385249024   -4768.8   -5483.4   -4159.5   9.3111   6.8612  12.3170    41.60    37.35    45.74     4.943     0.299     2.140     0.496    41.78     2.53   0.895 
 1678522250623852160    2472.5    2436.7    2510.7   9.3189   9.1443   9.5132    36.58    36.03    37.09    10.805     0.024     7.949     0.063   -35.87     0.34   0.905 
  410981125589017088    1456.1    1427.5    1484.0   9.3235   9.1194   9.5350    54.44    53.46    55.45    12.261     0.049    16.177     0.104   -54.06     0.61   0.731 
 2435253951551277440    1937.7    1758.3    2146.8   9.3266   7.6992  11.4242    43.89    42.32    45.55    11.473     0.667    11.069     1.618   -43.11     1.02   0.917 
 4311893972619003648     931.1     921.2     940.9   9.3273   9.2171   9.4447    30.29    29.93    30.65    32.994     0.035    64.880     0.100   -28.82     0.24   0.815 
 1635375460141804800     411.1     363.9     426.1   9.3277   7.4688  11.8902    27.99    21.92    34.84    66.324     0.442   242.244     1.758   -21.85     5.16   1.266 
 2962193318618221056    -591.2    -597.5    -585.0   9.3287   9.1974   9.4682    30.04    29.61    30.46    48.977     0.029   141.946     0.056    26.70     0.29   0.705 
 6775575037046367616   -3723.9   -3977.2   -3496.0   9.3375   8.5963  10.1881    30.49    28.54    32.41     8.636     0.037     3.287     0.074    29.76     1.20   0.657 
 4284152847546316288     750.7     729.9     772.6   9.3377   9.0530   9.6478    39.60    38.37    40.84    31.434     0.046    77.336     0.101   -37.83     0.78   0.565 
 5772187560494763520   -2279.5   -2353.8   -2207.7   9.3417   9.0409   9.6642    51.21    49.61    52.86     8.359     0.023     7.193     0.052    50.95     0.97   0.658 
 1499378516169037184     962.6     928.0     997.5   9.3425   9.0013   9.6895    77.50    74.74    80.39    13.022     0.015    25.605     0.029   -76.64     1.74   0.488 
 3322348827716886272    -821.3    -826.7    -816.0   9.3528   9.2308   9.4792    81.62    81.35    81.91    14.451     0.054    33.765     0.100    80.88     0.17   0.658 
  712966087261585664   -1265.2   -1275.8   -1255.0   9.3529   9.2599   9.4458    33.99    33.71    34.26    22.260     0.046    33.276     0.063    33.17     0.17   1.263 
  199543630816926976    4247.1    4091.5    4404.9   9.3546   8.1609  10.5920    96.94    94.71    99.09     2.370     0.040     0.956     0.106   -97.53     1.37   1.056 
  266757742990305280    2096.9    1836.5    2411.4   9.3591   6.8160  12.8781    34.41    32.20    36.79    13.486     0.992    12.223     1.738   -34.17     1.43   1.291 
 5767612458250649216   -1776.9   -1789.2   -1764.0   9.3786   9.2736   9.4823    37.44    37.19    37.70    14.567     0.027    15.270     0.079    37.01     0.15   1.307 
 3215149918639399168   -2582.5   -2607.9   -2555.3   9.3789   9.2077   9.5480    42.95    42.58    43.34     8.794     0.031     6.983     0.069    42.72     0.23   0.943 
 1140882990450840960    6757.7    6474.0    7051.6   9.3790   8.3086  10.5324    46.69    44.82    48.59     3.120     0.023     0.414     0.052   -45.59     1.19   0.853 
 3179257976458757248   -1801.3   -2094.5   -1571.3   9.3853   8.0060  11.1439    53.49    46.29    60.52    10.142     0.380    11.249     0.529    52.83     4.40   0.603 
 4166869660174061312     326.2     322.8     329.7   9.3858   9.2645   9.5157    66.05    65.20    66.89    41.751     0.052   228.603     0.113   -60.74     0.57   0.408 
 3325660114363770496   -2650.8   -2724.8   -2576.2   9.3960   9.0572   9.7342    42.60    41.48    43.77     8.624     0.040     6.382     0.088    42.54     0.68   0.888 
 4088716373694306048     639.0     624.4     652.5   9.3961   9.1562   9.6326    37.73    36.81    38.75    37.894     0.055   107.191     0.154   -35.26     0.62   0.623 
 3370026125798427264   -8260.5   -9573.7   -7301.8   9.3970   7.9511  11.2481    23.04    19.84    26.12     5.079     0.043     1.047     0.085    23.61     1.84   0.842 
 1536905019822585856    4931.2    4447.6    5538.8   9.3974   7.5403  11.5092    37.38    33.66    41.11     5.441     0.116     1.366     0.152   -34.53     2.52   0.789 
 2797517675415860864   -1422.5   -1435.0   -1410.1   9.3997   9.2542   9.5384    54.80    54.53    55.09    12.471     0.057    16.931     0.138    54.20     0.17   1.174 
 3029820945954626176   -1219.5   -1266.4   -1175.4   9.4009   9.0471   9.7799    64.14    61.76    66.56    12.412     0.037    19.814     0.074    63.72     1.42   0.673 
 3402301327559114624   -4670.0   -7279.5   -3443.6   9.4024   6.2823  16.5059    61.43    39.33    83.63     3.393     0.059     1.130     0.115    61.96    13.27   0.858 
 3338816320740362240   -3146.8   -4477.7   -2394.7   9.4065   5.8084  15.8772    33.53    23.79    42.85     9.272     0.791     5.383     1.492    33.52     5.75   1.145 
 3106266892754390400   -3527.4   -4157.4   -3013.4   9.4142   6.7563  12.5932    20.45    18.36    22.47    13.505     0.996     7.107     1.916    20.28     1.25   1.082 
 1120386444441223040    2150.3    2102.7    2200.6   9.4154   9.1821   9.6718    39.48    38.56    40.38    11.466     0.028     9.862     0.057   -39.04     0.56   0.666 
 2980728988716627584   -1138.7   -1147.7   -1129.6   9.4206   9.3130   9.5228    35.08    34.83    35.32    23.876     0.071    39.782     0.114    34.12     0.15   1.812 
 5107106033552702208    -295.4    -295.6    -295.2   9.4227   9.3805   9.4708    34.05    33.90    34.20    71.688     0.036   347.569     0.040    25.13     0.13   0.778 
 4281439355916807424    2466.5    2386.4    2547.6   9.4254   9.0172   9.8252    63.29    61.42    65.19     6.254     0.044     4.838     0.113   -63.25     1.17   0.857 
 1184682826416242944   -2998.6   -3141.1   -2870.6   9.4258   8.8765   9.9677    51.30    49.18    53.39     6.397     0.049     3.955     0.103    50.02     1.34   0.818 
 6636578964653476736   -4663.9   -4803.9   -4531.8   9.4264   8.2824  10.6878   101.77   100.39   103.08     2.066     0.034     0.308     0.052   101.06     0.82   1.021 
 6756796546685748864   -2750.8   -2902.8   -2623.3   9.4276   8.9610   9.9645    24.98    23.67    26.22    14.105     0.055    10.218     0.107    24.76     0.77   0.832 
 4824363281277784960    -746.1    -753.6    -738.2   9.4287   9.3220   9.5312    58.41    57.80    59.06    21.962     0.024    55.971     0.053    57.09     0.38   0.539 
 4287473578816247936     363.4     355.5     371.1   9.4299   9.1667   9.6907    53.73    52.29    55.25    45.282     0.051   219.610     0.116   -48.61     1.03   0.636 
 1283540844582413824    2095.5    1226.5    5192.8   9.4344   5.7588  25.5119    32.30    11.98    53.33    14.242     0.051    13.245     0.135   -31.04    13.62   1.236 
 1801724109066372608    2086.6    2028.8    2149.2   9.4358   8.9559   9.9242    68.21    66.97    69.40     6.861     0.092     6.535     0.186   -67.97     0.74   0.931 
 4364480521350598144     -55.0     -55.7     -54.2   9.4362   9.3954   9.4732    79.98    79.65    80.31    95.666     0.059  1456.949     0.127    34.44     0.44   0.515 
 6193819208540646528   -5211.6   -5918.4   -4686.2   9.4392   7.8385  11.7844    39.32    34.81    43.64     4.830     0.031     0.773     0.052    37.61     2.76   0.947 
 5793748639924547968   -1415.1   -1424.6   -1405.8   9.4418   9.3579   9.5230    35.92    35.70    36.14    18.935     0.035    25.945     0.075    35.31     0.14   1.180 
 5386444487376570368    -659.1    -667.8    -650.9   9.4420   9.2402   9.6441    93.90    92.95    94.85    15.625     0.086    45.708     0.208    92.88     0.57   0.594 
 5062459092596024960   -3449.5   -3569.8   -3337.9   9.4438   9.0709   9.8512    43.01    41.61    44.42     6.662     0.028     3.591     0.034    41.32     0.87   0.792 
 4171518910746338560     557.5     554.0     560.7   9.4464   9.3371   9.5486    74.77    74.49    75.05    22.906     0.074    78.060     0.140   -73.01     0.17   1.383 
 5718686866577767168   -2807.4   -3727.9   -2271.4   9.4468   6.8298  13.3632    64.31    48.77    78.91     5.388     0.279     3.777     0.570    63.96     9.02   1.715 
 1971455757698644352    3604.9    3538.4    3674.1   9.4511   9.1976   9.7005    37.87    37.19    38.55     7.158     0.025     3.793     0.065   -37.58     0.43   0.922 
 3109918169012481536   -1411.0   -1435.3   -1386.4   9.4558   9.2635   9.6562    62.83    61.83    63.89    10.971     0.040    14.879     0.084    62.53     0.64   0.955 
 5249270580625752320   -2570.1   -2603.8   -2538.4   9.4617   9.3229   9.5993    25.45    25.12    25.77    14.818     0.024    11.256     0.067    25.12     0.20   0.956 
 4440785082129265536    1725.3    1701.3    1750.8   9.4637   9.2917   9.6406    50.02    49.33    50.70    11.273     0.030    12.536     0.072   -49.62     0.42   0.910 
 2981696417212412928   -2074.1   -2226.0   -1933.5   9.4638   8.5561  10.4552    31.43    29.64    33.22    14.887     0.404    14.099     0.634    30.99     1.07   0.978 
 4364527594192166400     -54.4     -54.6     -54.1   9.4649   9.4477   9.4829    80.14    80.01    80.27    95.579     0.065  1461.835     0.137    34.14     0.15   0.680 
 3330872246155809024   -3438.1   -3593.7   -3292.3   9.4661   8.5995  10.4060    60.92    58.82    63.01     4.660     0.077     2.554     0.178    61.07     1.26   3.138 
 4332094303271958144    2599.7    2520.1    2682.1   9.4712   8.7933  10.2246    71.36    69.96    72.75     5.269     0.079     3.653     0.185   -71.12     0.85   1.047 
 5904534155924753024   -5409.2   -5758.1   -5091.0   9.4718   8.6638  10.3421    37.35    35.05    39.58     4.841     0.041     1.836     0.091    37.18     1.39   0.867 
 4351733333293574400    4612.9    4362.3    4908.8   9.4728   8.7159  10.2914    37.38    35.15    39.47     5.685     0.038     2.211     0.097   -36.86     1.34   0.897 
 2125189061179114368    1656.8    1631.7    1681.9   9.4731   9.3189   9.6258    66.00    65.01    66.98     8.920     0.019    10.688     0.052   -65.56     0.60   0.804 
 4367380586348765184    3668.3    3583.0    3753.2   9.4749   9.1494   9.8258    24.76    24.22    25.36    10.709     0.042     5.082     0.083   -24.60     0.36   0.703 
 4274466528049190144    3465.6    3314.1    3644.6   9.4762   8.9940  10.0073    30.57    29.09    31.95     9.196     0.044     5.254     0.119   -30.50     0.87   1.229 
 2026046166455702528    9729.5    7287.1   14081.5   9.4767   5.7592  17.5043    25.27    17.62    33.58     4.020     0.016     0.169     0.036   -24.70     5.09   0.877 
  238294926004953088    1065.3    1048.3    1083.3   9.4787   9.3033   9.6577    62.66    61.66    63.67    14.508     0.035    26.320     0.100   -62.09     0.62   0.684 
 5382278747053449600   -1145.9   -1178.1   -1113.0   9.4793   9.1868   9.7698    30.44    29.53    31.40    27.106     0.036    44.717     0.071    29.37     0.58   0.615 
 4062987835954368768    1866.0    1553.6    2296.2   9.4799   7.1635  12.8000    65.29    55.04    76.04     8.012     0.529     8.420     0.811   -65.28     6.26      NA 
 4478418375863430784    6834.5    6304.8    7485.0   9.4810   8.0426  11.2067    32.02    29.26    34.67     4.467     0.053     0.963     0.107   -31.87     1.69   0.954 
 4367825338801175424    6663.1    6294.6    7055.1   9.4866   8.1846  11.0474    41.15    38.98    43.28     3.577     0.045     0.922     0.117   -40.57     1.33   1.016 
 3131481481815806976   -2526.3   -2589.1   -2466.8   9.4875   9.2384   9.7550    15.00    14.62    15.38    25.041     0.051    19.009     0.095    14.61     0.25   1.341 
 3369720397145713792   -3703.8   -4521.5   -3109.5   9.4882   4.7753  15.3363    38.93    33.45    44.36     6.776     0.523     3.318     1.189    39.05     3.39   0.916 
 5481030731065102592   -3932.6   -4020.2   -3848.6   9.4898   8.9779  10.0159    68.50    67.17    69.81     3.649     0.021     1.287     0.053    67.23     0.81   0.853 
 2575383100738086656    -921.6    -931.1    -912.2   9.4936   9.3708   9.6228    23.45    23.15    23.74    41.594     0.050    81.118     0.136    21.49     0.20   0.802 
 6756796512326012160   -2720.2   -2971.7   -2502.5   9.4963   8.7250  10.3899    25.17    22.98    27.40    14.155     0.060    10.444     0.115    24.95     1.39   0.736 
  441161693272720640   -7088.1  -16963.2   -4420.3   9.4975   5.3858  22.9715     8.60     3.29    13.78    15.745     0.315     3.969     0.900     8.59     3.28   3.351 
  974536192658255104     358.4     356.8     360.0   9.5017   9.4210   9.5837    38.27    37.95    38.60    59.014     0.042   266.788     0.097   -31.71     0.24   0.594 
 1115091574399570176    5960.6    5158.9    7004.6   9.5032   7.2997  12.7679    45.95    39.13    52.97     3.586     0.029     0.795     0.059   -45.13     4.12   0.941 
 5918658069980504832   -1966.3   -2032.2   -1904.3   9.5091   9.1613   9.8703    80.14    77.46    82.77     6.193     0.028     5.984     0.054    79.99     1.56   0.808 
 4117164381727699456    5996.3    4737.2    8117.7   9.5111   4.0053  16.4034    24.43    22.68    26.11     6.609     1.052     2.220     1.643   -24.71     1.02   0.775 
 5468338484229595264   -5468.1   -5604.0   -5338.7   9.5114   9.1436   9.8977    21.99    21.47    22.49     8.201     0.033     2.884     0.090    21.19     0.33   1.249 
 4166869660174943104     321.7     320.2     323.3   9.5134   9.4509   9.5780    66.74    66.36    67.14    41.782     0.046   234.469     0.111   -61.22     0.26   0.343 
 5463181705976708864    -284.0    -285.8    -282.2   9.5167   9.4388   9.5894    89.47    88.84    90.14    36.133     0.037   234.412     0.101    84.03     0.41   0.468 
 4064538486650249088   -7523.7   -8279.9   -6884.4   9.5173   5.1768  15.2245    83.02    81.91    84.06     1.552     0.080     0.064     0.157    85.00     0.59   1.567 
 4767326188601407104   -3948.5   -4359.7   -3588.1   9.5213   7.3479  11.9301    19.22    17.49    20.98    12.859     0.342     5.862     0.854    18.69     1.07   0.811 
 2030011108461619328    3774.7    3639.1    3926.9   9.5247   9.0683  10.0272    68.51    65.96    70.97     3.782     0.020     1.882     0.043   -68.14     1.53   0.824 
 6420692300376594560   -2164.6   -2225.6   -2107.2   9.5277   9.0191  10.0714    31.56    30.91    32.20    14.213     0.166    13.237     0.406    31.11     0.40   0.935 
 4573484350212176256     992.6     965.1    1021.6   9.5280   9.2602   9.8229    66.22    64.28    68.15    14.737     0.027    28.983     0.059   -65.47     1.16   0.496 
 1342120930029315584     938.0     915.4     959.5   9.5338   9.2893   9.7662    65.57    64.06    67.26    15.720     0.022    32.592     0.064   -64.80     0.97   0.601 
 1904455676630777344    1791.1    1648.4    1944.7   9.5382   8.2277  11.1380    40.51    38.22    42.85    13.399     0.476    14.759     0.751   -40.07     1.42   1.285 
 1093059521745795200     852.8     842.0     863.9   9.5385   9.4039   9.6734    49.69    49.01    50.34    22.540     0.027    50.417     0.051   -48.50     0.42   0.499 
 5621869232758674304   -2781.9   -3693.6   -2225.4   9.5439   3.7168  22.3139    95.70    92.22    99.09     3.682     0.566     2.727     1.333    95.32     2.11   0.822 
 2738145555048846080     380.3     378.9     381.7   9.5513   9.4967   9.6037    51.70    51.47    51.94    44.927     0.051   210.505     0.115   -46.67     0.15   0.584 
 4654969496256092032    -608.0    -616.7    -599.7   9.5546   9.3762   9.7449    30.15    29.57    30.71    47.535     0.025   137.287     0.070    26.84     0.40      NA 
 5813856680371330688   -3409.5   -3775.0   -3102.1   9.5637   8.6507  10.7172    62.19    56.15    68.34     4.609     0.022     2.443     0.035    62.05     3.60   0.850 
 4176933730627382912    2531.5    2470.4    2593.6   9.5663   9.0757  10.0654    81.11    79.49    82.73     4.759     0.043     3.557     0.089   -81.06     0.98   0.898 
 2957805717466325760   -2484.2   -3438.4   -1910.1   9.5690   6.4930  14.9446    38.29    28.17    49.06    10.271     0.590     7.693     1.213    38.07     6.74   1.400 
 6060947725156237824    -939.0    -966.0    -912.7   9.5737   9.2806   9.8758    58.68    56.98    60.35    17.500     0.060    36.412     0.103    57.84     1.01   0.549 
 4256386949123288320    2225.3    1745.2    2993.6   9.5764   7.4454  13.0508   102.58    76.30   131.04     4.277     0.027     3.689     0.064  -103.20    16.80   0.808 
 1051547052218220160    -118.5    -119.8    -117.2   9.5783   9.5487   9.6073    36.11    36.00    36.21    94.969     0.039   658.052     0.078    14.99     0.15   0.786 
 6404403585367962752    -545.0    -550.6    -539.1   9.5799   9.4276   9.7314    29.82    29.36    30.31    52.137     0.040   163.831     0.070    25.80     0.33   0.461 
 5808612830236138368    -436.6    -449.4    -392.7   9.5867   8.6622  10.5063    16.80    15.34    18.56    82.152     0.171   229.286     0.329    10.39     1.62   1.137 
 2001215276872597888    3754.1    1561.1   16074.8   9.5898   4.9715  30.6863    18.18     3.39    35.51    13.331     0.041     6.540     0.085   -17.87    10.79   1.045 
  704967037090946688    -189.0    -189.3    -188.8   9.5910   9.5498   9.6296    42.16    42.01    42.31    79.456     0.078   539.133     0.098    27.26     0.14   1.018 
  423524148078185088    1802.2    1704.0    1918.6   9.5953   8.7006  10.5761    51.22    49.15    53.18    10.533     0.289    11.590     0.296   -50.94     1.26   0.976 
 2411055654832710016    1223.9    1210.1    1238.8   9.5973   9.4760   9.7275    48.83    48.27    49.38    16.190     0.041    25.974     0.089   -48.00     0.34   0.608 
 5613838335416324736   -1069.4   -1075.5   -1063.3   9.5991   9.5099   9.6980    61.82    61.56    62.07    14.646     0.037    26.948     0.083    61.19     0.15   1.236 
 4517992926089982720    4683.0    4627.5    4739.5   9.5999   9.3174   9.8644    27.93    27.69    28.17     7.467     0.040     3.060     0.082   -27.75     0.15   3.413 
  273074059340027904    2923.8    2833.8    3024.5   9.6007   9.1352  10.1156    66.34    64.55    68.18     5.031     0.050     3.431     0.067   -66.38     1.09   0.923 
  446447144453409664    5690.5    5170.0    6330.0   9.6025   8.6690  10.6880    22.01    19.75    24.24     7.767     0.047     2.714     0.133   -22.06     1.36   0.910 
  511318918907919616    2560.6    2075.2    3357.9   9.6035   4.3696  19.7126    88.77    87.54    90.07     4.307     0.615     3.104     0.881   -88.67     0.76   1.446 
 4504730303284847744     786.2     741.5     833.1   9.6036   9.0338  10.1967    99.21    93.44   105.22    12.448     0.039    31.264     0.101   -98.59     3.62      NA 
 4094679437572611712    -247.9    -248.7    -246.9   9.6076   9.4547   9.7531    43.32    42.67    44.00    68.527     0.054   411.948     0.148    32.67     0.52   0.511 
  232672813810538752    1747.7    1304.1    2633.5   9.6084   7.1308  14.5751    57.59    37.97    77.03     9.668     0.049    10.858     0.100   -57.32    12.04   1.071 
 5576491979856868992   -1058.2   -1063.9   -1052.4   9.6091   9.5253   9.6924    71.81    71.51    72.11    12.775     0.028    23.801     0.067    71.22     0.18   1.289 
 4120818677274916224    -989.0    -995.5    -982.3   9.6120   9.4969   9.7244    48.58    48.31    48.84    19.975     0.061    39.229     0.151    47.70     0.17   0.988 
 6718065631113764608   -1474.2   -1624.9   -1352.4   9.6147   8.8068  10.6161    65.51    59.34    71.42    10.079     0.022    13.581     0.063    65.28     3.78   0.539 
 2025087594143966592     940.1     919.8     960.9   9.6153   9.4025   9.8374   148.91   145.69   152.13     6.971     0.016    14.687     0.033  -148.50     1.96   0.672 
 2255798806195501568    2829.1    2759.5    2900.2   9.6178   9.3169   9.9190    60.67    59.23    62.17     5.702     0.019     3.648     0.050   -60.15     0.93   0.914 
  813111835405980928    2280.2    1911.5    2770.2   9.6205   7.8668  11.9888    29.04    23.91    34.71    14.636     0.287    12.305     0.303   -28.43     3.35   1.232 
 5930047606049316736   -2796.7   -2846.4   -2748.6   9.6256   9.1792  10.1117    98.74    98.49    99.01     3.535     0.038     2.239     0.073    98.86     0.16   0.951 
 5826323596072639488   -3237.7   -7213.4   -2115.5   9.6258   6.1840  23.1585    32.07    13.84    48.99     9.374     0.034     5.439     0.062    31.39    11.10   0.952 
  187674574593927040   -4720.0   -5601.0   -4070.3   9.6284   6.8765  13.2668    14.06    12.00    16.03    14.536     0.670     6.210     1.279    14.09     1.23   0.747 
 4540937942738166656    1129.5    1103.6    1155.4   9.6307   9.3942   9.8704    32.59    31.79    33.38    25.761     0.041    44.062     0.102   -31.54     0.49   0.572 
 4760499527065964544   -5680.8   -6363.1   -5133.9   9.6321   8.2949  11.3226    38.05    34.10    42.04     4.589     0.012     1.314     0.034    36.12     2.44   0.824 
 5307678120077842816   -7819.2   -8615.8   -7128.7   9.6329   8.4481  10.9393    28.80    26.12    31.48     4.376     0.032     1.012     0.084    28.06     1.72   1.109 
  353577959963293824    6430.7  -22871.7   23798.6   9.6370   2.6205  86.5981    17.25     3.87    38.59     7.366     0.403     1.186     1.047   -17.03    12.60   1.238 
 5609817799344197504  -12756.8  -16006.4  -10551.0   9.6387   6.0695  16.0565    19.88    15.81    24.02     3.871     0.025     0.590     0.053    19.25     2.53      NA 
 4366791041956394880    2784.3    2716.4    2862.3   9.6437   9.2581  10.0507    48.67    47.46    49.81     7.199     0.043     5.104     0.109   -48.46     0.75   1.342 
 5345688786796162688   -1309.9   -1349.8   -1272.8   9.6448   9.3634   9.9623    46.90    45.50    48.32    15.731     0.028    23.608     0.051    46.34     0.87   0.511 
  434311667115069952    -460.7    -462.8    -458.6   9.6454   9.5817   9.7111    98.49    98.09    98.89    21.096     0.035    89.248     0.105    96.43     0.24   1.300 
 1344256559567678336    1752.4    1653.5    1869.1   9.6475   9.0983  10.2819    67.86    63.46    71.96     8.208     0.024     9.521     0.070   -67.41     2.52   0.838 
  504876949003324544  -11454.6  -12044.5  -10899.5   9.6488   7.5338  11.9540    29.16    27.81    30.54     2.953     0.035     0.525     0.108    28.61     0.83   1.150 
 4278784344569578240    2118.1    2056.8    2183.1   9.6489   9.1884  10.1346   125.92   123.00   128.83     3.666     0.044     3.428     0.114  -125.91     1.71   0.940 
 4984588861618581120   -2826.3   -2862.3   -2789.8   9.6546   9.4979   9.8238    26.91    26.60    27.24    12.893     0.033     9.139     0.046    25.89     0.20   0.997 
 1825158172187233152   -2605.0   -2934.9   -2317.2   9.6585   7.8244  11.9871    31.25    28.33    34.21    11.976     0.553     9.298     1.156    31.03     1.75   0.762 
 6357835694518769408   -1305.3   -1318.9   -1291.3   9.6595   9.5281   9.7919    15.97    15.76    16.18    42.753     0.029    58.984     0.057    14.51     0.14   1.235 
 4161676357542135040    2972.9    2577.2    3465.9   9.6601   6.2193  14.7479    29.06    27.40    30.68    11.248     0.953     7.129     2.129   -28.96     1.01   0.942 
 4538102993748633344    3371.3    3171.2    3604.0   9.6606   8.8892  10.4755    38.58    36.09    40.94     7.514     0.074     4.119     0.164   -38.28     1.48   0.815 
 5653677279512168192   -1864.5   -1902.7   -1831.5   9.6624   9.3858   9.9536    79.52    78.14    80.90     6.582     0.034     7.222     0.071    79.18     0.84   0.800 
  478629677999020800    2422.3    2180.2    2730.0   9.6643   7.5194  12.1938    29.05    26.26    31.88    13.747     0.521    10.869     1.626   -28.81     1.78   0.683 
 5252453220110989184   -4808.4   -5070.2   -4572.1   9.6658   8.8755  10.5322    71.89    68.29    75.48     2.835     0.025     0.950     0.058    71.20     2.13   1.102 
 3348450585224802944   -2905.9   -4045.8   -2217.9   9.6675   7.3645  13.5522    30.75    21.95    40.43    10.864     0.032     7.359     0.073    30.80     5.82   0.547 
 2166363362162898304    6037.3    5790.5    6294.5   9.6704   8.9032  10.5148    48.29    46.39    50.16     3.370     0.030     1.075     0.068   -47.54     1.19   1.026 
 4350744941057238784    1091.9    1040.5    1151.0   9.6729   8.9633  10.4635    41.46    39.62    43.32    21.137     0.386    37.830     0.834   -40.55     1.14      NA 
 1339038419117705472     731.7     727.6     735.9   9.6777   9.5926   9.7704   156.79   156.13   157.43     8.498     0.021    23.253     0.058  -156.11     0.41   0.854 
  522863309964987520      51.5      48.7      54.2   9.6781   9.6582   9.6986    35.03    34.96    35.11   101.494     0.034   736.738     0.052    -6.56     0.23   0.606 
 4286898048888215296    5927.8    5125.3    6903.2   9.6844   7.6627  12.3481    60.54    52.06    70.03     2.726     0.020     0.483     0.053   -60.67     5.37   1.008 
 4978541238427146496   -2660.1   -2986.3   -2400.5   9.6883   7.3991  12.6297    43.49    40.96    46.15     8.515     0.506     6.443     0.795    42.25     1.56   0.802 
 2915071376986487552   -1419.0   -1508.3   -1339.2   9.6958   9.1266  10.3411    46.33    43.53    49.12    14.723     0.029    20.397     0.058    45.82     1.79   0.857 
 2742801956727994880    1097.5    1088.7    1106.9   9.6994   9.5847   9.8110    20.44    20.24    20.63    40.208     0.066    67.772     0.141   -18.72     0.13   0.809 
 4937000898855759104     -36.5     -36.6     -36.4   9.6996   9.6856   9.7135   126.15   125.99   126.30    92.733     0.045  2218.594     0.095    55.23     0.18   0.827 
 4362129142718977152    4932.5    4546.0    5384.5   9.7056   8.3530  11.2541    51.96    47.86    56.03     3.814     0.062     1.552     0.126   -51.68     2.52   0.969 
 5867035178739580288   -1933.9   -1960.0   -1908.5   9.7126   9.4995   9.9192    51.68    51.09    52.30     9.741     0.037    10.086     0.093    51.44     0.36   0.872 
 5904828721964769920   -1905.1   -1937.3   -1875.9   9.7166   9.5000   9.9335    33.38    32.85    33.89    15.212     0.054    15.875     0.130    33.01     0.31   0.807 
  696304088053991296     910.1     888.7     932.4   9.7170   9.4638   9.9901    32.02    31.19    32.88    31.917     0.052    67.055     0.058   -30.39     0.53   0.568 
 4743692151804240896    -594.2    -597.6    -591.0   9.7208   9.6540   9.7897    43.63    43.34    43.90    35.423     0.032   112.280     0.067    40.90     0.18   0.818 
  746545172372256384    -149.8    -149.9    -149.6   9.7210   9.6334   9.8080    73.89    73.61    74.15    67.025     0.214   681.335     0.217    56.01     0.17   1.220 
 3230677870385455232   -1567.8   -1581.1   -1554.7   9.7228   9.6137   9.8288    39.50    39.21    39.77    15.625     0.050    20.061     0.088    38.97     0.17   1.590 
  675007406816259712    -537.1    -545.5    -528.8   9.7288   9.5566   9.8993    59.33    58.32    60.33    29.408     0.040   105.805     0.069    56.83     0.63   0.676 
 2104485016711846656    8000.5    7811.9    8200.7   9.7303   8.9089  10.5924    10.04     9.82    10.25    12.274     0.087     3.039     0.214    -9.52     0.13   2.795 
 5125414998097353600    -996.7   -1006.3    -987.0   9.7316   9.6020   9.8637    18.54    18.29    18.78    47.157     0.048    84.549     0.122    16.39     0.17   0.826 
 4497343612369218304     728.9     704.9     755.0   9.7328   9.3557  10.1490   105.03   101.51   108.62    12.674     0.083    34.643     0.201  -104.26     2.12   0.546 
 2857835612005601152     998.6     981.6    1014.8   9.7376   9.5343   9.9318    83.70    82.44    85.08    11.629     0.042    23.279     0.099   -83.08     0.82   0.609 
 5604180809383704192   -1758.8   -1778.3   -1739.9   9.7436   9.5915   9.9029    72.41    71.70    73.12     7.658     0.022     8.630     0.051    72.13     0.43   1.327 
 1761037029171296000    1118.5    1111.6    1125.4   9.7457   9.6621   9.8303    34.21    34.00    34.42    24.804     0.043    43.358     0.087   -33.17     0.13   1.068 
 4551422649402963968    1270.9    1254.3    1288.8   9.7464   9.5535   9.9468    76.29    75.33    77.24    10.036     0.036    15.715     0.094   -75.84     0.59   0.684 
 1294481088359001856    2297.5    2229.9    2369.6   9.7467   9.4305  10.0635    38.39    37.23    39.56    11.081     0.025     9.419     0.055   -37.54     0.69   0.655 
 4150264045318703488    2244.6    2198.6    2295.1   9.7543   9.2953  10.2100    93.68    92.16    95.29     4.639     0.041     4.146     0.101   -93.76     0.94   1.269 
 4388471418392395136    1748.3    1695.1    1803.1   9.7571   9.4492  10.0632    38.69    37.49    39.88    14.334     0.050    16.643     0.093   -38.24     0.73   0.717 
 4375048541782926080     693.6     675.5     713.6   9.7682   9.4970  10.0620    74.12    72.02    76.17    18.696     0.034    53.235     0.097   -72.86     1.28   0.621 
 4611836174781516288   -1459.7   -1492.3   -1428.8   9.7687   9.5529   9.9943    30.95    30.24    31.64    21.200     0.021    29.105     0.051    30.19     0.45   0.789 
 4375406020500519040    2902.0    2797.8    3013.7   9.7721   9.2794  10.2828    51.81    50.01    53.62     6.489     0.050     4.355     0.110   -51.68     1.10   1.028 
 4095545298661302272     525.6     514.7     537.5   9.7725   9.5434  10.0106   114.90   112.43   117.36    15.988     0.050    60.516     0.111  -113.55     1.52   0.532 
 2994592421595363328   -1094.9   -1111.4   -1080.6   9.7766   9.6334   9.9347    47.23    46.52    47.86    18.595     0.035    33.701     0.091    46.43     0.41   0.694 
 4802386517740556160   -3865.9   -3934.9   -3793.8   9.7777   9.4365  10.1181    41.43    40.74    42.13     6.128     0.024     2.549     0.061    40.65     0.42   1.219 
 6040276807778765824   -1019.8   -1045.1    -995.3   9.7835   9.3844  10.2234    97.44    95.57    99.40     9.795     0.101    19.291     0.214    96.98     1.12   0.623 
 5608852393772621184    -350.4    -352.5    -348.3   9.7888   9.7082   9.8701    54.09    53.68    54.53    46.045     0.031   237.125     0.083    48.27     0.29   0.553 
 4055680000686234880    2293.3    1575.1    4149.7   9.7961   3.4785  36.5613   175.69   159.43   192.79     2.441     0.667     1.888     1.672  -176.20    10.40   4.066 
 4150214906579637888    1668.8    1467.3    1923.8   9.7965   8.2668  11.7632    49.44    43.39    55.55    11.778     0.398    14.138     0.856   -49.19     3.76   0.817 
 1664106420528406144     975.0     963.8     986.3   9.7992   9.6712   9.9253    30.94    30.55    31.34    30.915     0.028    60.717     0.065   -29.41     0.26   0.747 
 3139041036572185088   -7345.6   -7804.2   -6934.7   9.7996   7.8727  11.8686    62.95    60.75    65.07     2.110     0.063     0.508     0.119    63.50     1.32   1.327 
 3124788922039076864   -4100.4   -4201.3   -4001.7   9.8022   9.2134  10.4494    50.26    49.31    51.23     4.733     0.040     2.087     0.100    50.39     0.61   1.410 
 5577268028908212480   -1089.6   -1106.3   -1073.7   9.8062   9.6539   9.9651    50.00    49.23    50.75    17.682     0.024    32.289     0.059    49.20     0.48   0.644 
 2907455059940536064   -2482.0   -2978.4   -2140.2   9.8081   8.4351  11.7917    44.14    36.77    51.16     8.911     0.013     7.241     0.026    43.67     4.47   0.603 
 2657945016551078400     408.2     379.4     444.4   9.8131   8.3491  11.7609   105.89   104.54   107.23    22.092     1.153   106.893     2.374  -103.30     0.80   0.509 
 5918940236453154944   -3367.5   -3631.4   -3147.3   9.8185   9.1284  10.6349    22.79    21.12    24.40    12.637     0.039     7.165     0.085    22.61     1.01   0.677 
 6634032740544236032    -398.3    -399.6    -397.0   9.8239   9.7449   9.9067    36.29    36.09    36.47    56.357     0.123   239.193     0.192    30.20     0.14   1.252 
 4120049431499725952    3683.4    3040.2    4622.9   9.8257   5.6208  16.5852    46.79    43.14    50.57     5.661     0.667     3.147     1.482   -46.93     2.25   0.981 
 1211326329619737984    5024.2    4926.3    5129.6   9.8305   9.0876  10.5973    55.19    54.71    55.67     3.591     0.042     0.754     0.084   -52.15     0.29   1.361 
 4366789972507711616    2867.9    2736.0    3016.0   9.8331   9.2716  10.4244    46.81    44.55    49.07     7.268     0.046     5.055     0.119   -46.62     1.43   0.868 
   53112944270520832    -452.5    -453.9    -451.1   9.8356   9.7700   9.9067    29.66    29.48    29.85    59.219     0.071   215.812     0.153    24.11     0.13   1.115 
 1941668716395829504    2230.3    2073.2    2397.7   9.8377   8.9711  10.8574     9.97     9.12    10.83    40.433     0.364    33.717     0.763    -9.12     0.57   0.567 
 2560771312759450496     101.3     100.3     102.2   9.8417   9.7982   9.8874    53.93    53.69    54.18    88.368     0.045   873.950     0.130   -26.66     0.29   0.463 
 1806745376818054784    4562.3    4465.4    4673.2   9.8425   9.1714  10.5379    79.06    78.87    79.24     2.715     0.038     0.860     0.060   -78.53     0.12   5.828 
 2169506526605133824    1788.8    1760.1    1817.9   9.8432   9.6636  10.0236    42.56    41.87    43.23    12.750     0.029    14.452     0.067   -42.15     0.42   0.914 
 4077725792981242496   -2453.5   -2548.1   -2373.0   9.8435   9.4849  10.2675    32.88    31.65    34.05    12.022     0.042     9.764     0.112    32.71     0.74   0.837 
  527956488339113472       5.5       2.2       8.7   9.8439   9.7691   9.9190    83.81    83.16    84.49   101.462     0.473  1791.440     0.569    -4.02     1.42      NA 
 4385307676762451968    3021.1    2935.0    3113.0   9.8462   9.2971  10.4512    61.23    59.55    62.84     5.291     0.046     3.347     0.104   -60.78     0.97   1.172 
 4249981258787189120    2485.3    2198.1    2862.3   9.8467   7.1680  13.5312    82.97    80.70    85.19     4.733     0.374     3.640     0.840   -82.68     1.38   0.879 
 6471497502884511232      92.6      92.5      92.7   9.8476   9.8243   9.8714    78.22    78.06    78.39    81.149     0.048  1070.217     0.102   -47.01     0.15   0.645 
 4440448734652648064    1152.2    1141.9    1162.9   9.8485   9.7434   9.9556    30.97    30.67    31.26    26.478     0.044    45.259     0.054   -29.85     0.18   0.801 
 1333760419707327744      98.0      98.0      98.0   9.8501   9.8128   9.8868   106.70   106.49   106.93    68.783     0.090  1049.725     0.242   -78.43     0.16   1.180 
  535758760287241088    5989.7    4803.1    7707.8   9.8549   3.3257  19.9910    43.25    35.01    51.47     3.794     0.304     0.671     0.578   -43.08     4.98   0.991 
  362677900447403520     510.7     444.8     586.1   9.8551   8.4037  11.6735    48.64    41.07    57.00    36.706     0.059   136.375     0.165   -45.47     5.18   0.200 
 6721520468463605376    3950.3    3558.2    4426.0   9.8552   7.6818  12.2724    29.53    28.28    30.92     8.322     0.508     3.893     0.886   -29.59     0.80   0.915 
 4706564427272810752     313.5     312.1     314.9   9.8562   9.7635   9.9478    43.03    42.63    43.43    58.990     0.028   311.275     0.059   -34.99     0.31   0.477 
 3415735057549281792   -5837.1   -9298.9   -4194.1   9.8584   5.7116  17.1652    15.10     9.45    20.59    11.078     0.756     3.867     1.316    15.06     3.48   0.869 
 3003779111824941952   -3756.1   -4572.0   -3195.0   9.8630   6.9283  13.9378    19.90    16.67    22.98    12.933     0.643     6.716     1.365    19.70     1.95   1.270 
 3395879702914475136   -1317.7   -1328.1   -1306.9   9.8636   9.7033  10.0289    57.85    57.57    58.13    12.723     0.052    19.540     0.094    57.42     0.17   0.955 
 4082876386391664256    5798.5    5592.4    6026.2   9.8637   8.7786  10.9951    56.69    55.98    57.36     2.970     0.061     0.748     0.113   -56.76     0.42   1.266 
 5617244278837970816    -587.4    -602.5    -572.9   9.8656   9.5880  10.1667    44.42    43.11    45.71    35.158     0.029   114.447     0.064    41.62     0.84   0.786 
  900887948891049856    -364.4    -366.1    -362.6   9.8671   9.7987   9.9359    51.72    51.40    52.06    46.177     0.039   229.691     0.078    46.02     0.23   0.587 
 5528866839863569024    -188.5    -190.5    -186.5   9.8673   9.8253   9.9089    27.29    27.18    27.41    89.426     0.025   454.285     0.057    12.84     0.15   0.771 
 6026342452095368576    2554.8    2196.4    3046.8   9.8682   5.8900  16.5824    52.90    50.20    55.67     7.213     0.701     5.595     1.289   -52.94     1.62   0.933 
 4121575171295546752    2443.1    2196.4    2716.9   9.8694   8.5040  11.4677    37.64    34.19    41.32    10.569     0.359     8.874     0.727   -37.57     2.18   0.684 
 3804109197571863424    3661.4    3528.6    3800.5   9.8729   9.4256  10.3471    15.23    14.66    15.81    17.467     0.068     8.733     0.129   -14.48     0.37   0.979 
 2156787612316358144     446.7     441.8     451.6   9.8744   9.7366  10.0118    47.51    46.85    48.18    41.938     0.033   174.025     0.093   -43.24     0.44   0.446 
 2919383519853573504    -939.3    -948.1    -930.2   9.8776   9.7111  10.0518    15.22    14.96    15.49    56.683     0.028   101.956     0.068    12.62     0.20   0.590 
  433032454054868096    4265.7    3421.3    5739.1   9.8795   7.6239  13.7942    76.18    56.60    94.96     3.014     0.040     1.422     0.114   -75.52    11.60   0.962 
  910330554751184000    7589.3    6343.4    9370.3   9.8860   7.5933  13.8468    15.60    12.71    18.61     8.393     0.029     2.080     0.045   -14.65     1.89   0.623 
 2175364518401105152    2474.1    2442.4    2506.3   9.8940   9.6673  10.1414    49.52    48.96    50.07     7.963     0.032     6.515     0.069   -49.26     0.34   0.868 
 4441367582773727488    2917.2    2768.1    3083.6   9.9125   9.3500  10.5153    31.44    29.73    33.17    10.628     0.041     7.411     0.091   -31.06     1.05   0.776 
 6273953643197832576   -1197.1   -1244.5   -1151.8   9.9249   9.2817  10.6110    25.98    25.11    26.83    30.021     0.537    49.037     1.078    24.75     0.53   0.822 
 5202493511985829120    -452.7    -455.5    -449.8   9.9256   9.8486  10.0015    91.06    90.46    91.64    23.090     0.026   101.358     0.058    88.65     0.35   0.845 
 4369873076130976128    3093.9    2583.4    3918.8   9.9261   5.1501  17.8615    42.78    38.88    46.76     7.363     0.850     4.313     2.268   -42.59     2.39   1.003 
 5329336128318176000   -1010.3   -1031.5    -990.2   9.9272   9.7186  10.1474    60.94    59.67    62.19    15.691     0.029    31.465     0.070    60.16     0.76   0.891 
 4855440844294271488    -647.4    -649.8    -644.9   9.9287   9.8755   9.9795    61.33    61.11    61.55    23.932     0.027    73.334     0.062    59.52     0.14   1.187 
 2191616223673117568    7939.8    6854.1    9486.0   9.9293   7.1750  13.8998    58.80    49.49    67.97     2.109     0.028     0.113     0.061   -57.13     5.71   1.345 
 5838982715785602560   -3873.9   -3990.2   -3765.3   9.9322   9.5962  10.2822    21.47    20.83    22.08    11.695     0.030     5.931     0.069    21.23     0.40   0.841 
 2984821370995103360    -695.1    -703.4    -687.0   9.9349   9.7979  10.0678    62.79    62.02    63.54    21.873     0.044    62.900     0.096    61.26     0.47   0.630 
 4577067315016960768     945.3     914.7     978.9   9.9362   9.5898  10.2980   198.42   191.73   205.14     5.206     0.017    11.250     0.032  -198.11     4.18   0.732 
 1360870665595885312    6982.4    6346.9    7790.9   9.9370   8.2014  12.2901    28.26    25.39    30.97     5.056     0.022     0.255     0.056   -26.34     1.78   1.010 
 2914093223954419072    -664.6    -668.0    -661.5   9.9397   9.8651  10.0203    83.15    82.85    83.46    17.427     0.037    52.864     0.065    81.88     0.18   0.842 
 4058181801957865856   -3142.4   -4647.3   -2395.1   9.9452   7.4715  14.8461    44.61    30.08    58.35     6.970     0.149     4.570     0.271    44.62     8.54   0.934 
 1435460980373050368    1467.8    1370.5    1584.4   9.9456   9.2669  10.7796    34.96    32.31    37.56    18.731     0.023    25.549     0.066   -34.23     1.70   0.545 
 3177440518097342208   -1748.0   -1775.2   -1722.3   9.9476   9.7123  10.1981    98.61    97.45    99.83     5.670     0.034     6.625     0.056    98.07     0.74   0.912 
 1168945653927869440    1524.5    1435.9    1618.1   9.9505   9.2178  10.7039    63.65    59.99    67.31    10.056     0.108    13.385     0.267   -62.97     2.23   1.085 
  159685410893202304     438.0     433.0     443.3   9.9541   9.8241  10.0947    78.32    77.31    79.29    27.420     0.042   123.470     0.119   -75.33     0.63   0.632 
 4387689115868396800    6883.3    6127.6    7812.4   9.9686   8.0905  12.5839    27.50    24.23    30.79     5.194     0.040     1.004     0.108   -26.91     2.08   1.276 
 5337772406191118464    -540.5    -627.3    -468.8   9.9687   7.6827  13.3082   242.69   225.35   260.56     7.433     0.580    28.316     0.951   242.40    10.50      NA 
 4147111431933779840   -3119.6   -3249.6   -3001.4   9.9697   9.1240  10.8759    33.87    33.35    34.38     9.203     0.207     5.990     0.443    33.86     0.32   0.862 
 5601135230902996608   -1402.3   -1436.6   -1369.1   9.9745   9.7331  10.2387    37.46    36.53    38.38    18.303     0.031    26.402     0.064    36.82     0.59   0.557 
 4986970575602213632     337.5     336.9     338.0   9.9814   9.9286  10.0328    35.23    35.06    35.40    63.591     0.045   300.091     0.076   -27.18     0.14   0.786 
 4321607608054513792     957.1     945.0     969.5   9.9837   9.8091  10.1577   137.12   135.70   138.61     7.430     0.034    15.821     0.070  -136.75     0.88   0.835 
 5287034961044739712   -2860.1   -2933.3   -2789.9   9.9865   9.5659  10.4216    60.40    59.00    61.81     5.662     0.034     3.632     0.088    59.84     0.86   0.899 
 6094610824130865792   -2582.2   -2652.7   -2514.5   9.9882   9.7011  10.2931    21.54    20.96    22.12    17.320     0.053    13.545     0.125    21.19     0.37   0.776 
 4145579399918838528    3195.6    2814.4    3695.5   9.9922   7.9112  12.6464    69.67    61.05    78.60     4.376     0.147     2.776     0.522   -69.78     5.36   0.904 
 2599992644868983168   -5921.0   -6583.2   -5389.4   9.9946   8.3473  12.1104    33.27    30.14    36.46     5.084     0.049     1.154     0.104    30.62     2.09   0.926 
 5719674129242574464   -1254.2   -1307.9   -1203.6   9.9981   9.5691  10.4522    84.31    80.91    87.99     9.205     0.033    15.081     0.058    84.01     2.15   0.601 
 5552244793526284672   -2908.9   -3403.6   -2549.8  10.0011   8.6887  11.8697    30.69    26.17    35.10    10.903     0.021     7.294     0.056    30.25     2.70   0.614 
 3344024020130618112   -7245.3   -8119.7   -6584.4  10.0110   8.0838  12.3018    35.97    32.24    39.58     3.720     0.062     0.831     0.150    36.59     2.20   1.157 
 3163896184110311296    7600.8    6418.1    9201.9  10.0338   7.9485  13.0433    12.36    10.18    14.67    10.341     0.056     1.683     0.097   -12.24     1.39   0.732 
 5497488942664098304   -2736.7   -2842.0   -2639.2  10.0355   9.6368  10.4689    33.47    32.24    34.72    10.633     0.024     7.664     0.069    33.07     0.76   1.281 
 2968528945134793984   -1644.8   -1701.7   -1588.5  10.0372   9.6719  10.4310    43.98    42.47    45.51    13.402     0.036    16.508     0.077    43.48     0.92   0.575 
 5056689817643941632   -3426.8   -3792.6   -3098.2  10.0372   7.6166  12.7739    22.24    20.55    23.97    12.861     0.586     6.866     1.215    21.44     1.06   0.871 
 4337833337357404288    6199.8    5289.3    7405.5  10.0398   8.1965  12.7568    12.67    10.55    14.87    12.353     0.044     2.961     0.097   -12.55     1.29   0.656 
 4479629144344663296    2097.3    2033.4    2167.1  10.0434   9.7101  10.4144    32.04    31.01    33.08    14.388     0.047    13.985     0.118   -31.71     0.65   1.017 
 2838505579114349696   -5277.4   -6133.6   -4562.3  10.0527   3.4284  18.5021    27.29    25.01    29.58     6.879     0.541     2.238     1.553    25.96     1.44   0.879 
 3264830492545600896    2042.9    2000.3    2092.7  10.0531   9.7826  10.3469    50.08    48.92    51.10     9.534     0.042     9.367     0.094   -49.47     0.64   0.695 
  603701328976020864    2547.8    1682.9    5002.4  10.0544   6.5352  21.8999    23.02    11.03    35.14    16.478     0.048    12.587     0.077   -22.52     7.20   1.049 
 3000261877205869056   -6278.6   -6408.1   -6152.1  10.0734   9.1378  11.0470    31.38    30.88    31.94     4.951     0.038     1.077     0.096    31.33     0.33   0.870 
 5796654438693890432   -4207.3   -4530.3   -3935.2  10.0820   9.3979  10.9075    19.08    17.69    20.39    12.109     0.029     5.773     0.066    18.82     0.82   0.654 
  617817988829564800   -2130.9   -2268.2   -2006.0  10.0859   9.4518  10.8319    43.00    40.30    45.66    10.644     0.055     9.800     0.097    42.40     1.67   0.843 
 4104211619276119296    1183.1    1154.4    1215.2  10.0942   9.8051  10.3957   120.94   117.99   123.82     6.815     0.037    11.832     0.088  -120.74     1.77   0.737 
 2070341882142564224   11691.8   11009.9   12463.5  10.1100   8.6542  11.7490    31.69    29.84    33.54     2.687     0.022     0.357     0.051   -29.89     1.17   0.905 
 2024908442470122496    5001.5    4488.2    5635.5  10.1184   8.9662  11.5259    21.10    18.67    23.54     9.245     0.031     3.573     0.065   -20.86     1.51   0.661 
 1221391362142012544    2017.7    1990.1    2046.5  10.1197   9.8338  10.4048    71.86    71.18    72.56     6.748     0.043     6.585     0.108   -71.01     0.41   0.933 
 5337079885647536896   -5931.1   -6088.9   -5781.0  10.1257   9.0573  11.2607    77.37    76.78    77.94     2.140     0.032     0.709     0.070    76.41     0.36   1.225 
 3041990546804686336   -5571.5   -5719.3   -5420.9  10.1297   9.4825  10.7424    39.05    38.10    39.98     4.488     0.035     1.305     0.068    39.01     0.56   1.257 
 1819935320163468160    3452.9    2293.6    6075.2  10.1360   6.2490  19.0694    22.83    12.72    33.92    12.396     0.627     7.161     1.160   -23.07     6.37   0.959 
 4361847294082286592    2746.9    2700.8    2793.5  10.1641   9.7515  10.5606    44.12    43.56    44.65     8.037     0.057     5.807     0.126   -44.00     0.33   0.825 
 5697926472139614080   18526.0   14549.6   24523.8  10.1883   7.4561  13.7825     9.35     7.31    11.70     5.882     0.032     0.531     0.063    -8.30     1.55   0.866 
 4495655449702970368    6307.4    5780.8    6900.3  10.1914   8.8566  11.9040    27.16    24.81    29.60     5.717     0.042     1.303     0.134   -26.85     1.48   0.927 
 2233597780943432064   -6337.3   -7572.7   -5406.2  10.1921   8.5460  12.4785    11.09     9.26    13.01    13.866     0.023     4.180     0.059    10.75     1.17   0.543 
  188094867210890496    6297.3    6085.4    6513.1  10.1931   8.8388  11.5869    66.24    64.97    67.50     2.330     0.037     0.701     0.075   -67.29     0.75   1.077 
 2934685908517463552   -7192.2   -7714.6   -6703.7  10.1940   8.0884  12.5499    74.78    70.26    79.19     1.819     0.044     0.137     0.093    74.69     2.71      NA 
 4549103298342272768    2796.1    2511.0    3127.8  10.2054   9.0889  11.5332    26.02    23.20    29.05    13.315     0.029     9.490     0.076   -25.69     1.82   0.523 
 6502892167627743488    6696.7    6518.8    6890.1  10.2386   9.4443  11.1324    45.35    44.38    46.31     3.358     0.032     0.473     0.049   -39.86     0.67   0.866 
 6235771968057621120    2506.4    2192.1    2894.6  10.2528   7.8325  13.4327    27.29    24.33    30.39    14.131     0.760    11.451     1.814   -27.05     1.87   0.941 
 3297007318080349184    5598.6    4115.4    8199.3  10.2619   7.1222  17.5227     6.37     3.99     8.85    26.391     0.089     8.276     0.217    -6.08     1.60      NA 
 5834364045402990592    4340.5    3537.2    5464.0  10.2625   5.7888  16.5386    43.40    35.61    50.88     5.199     0.374     2.223     0.850   -43.53     4.68   1.259 
 6737927033059289216   -2619.1   -2669.6   -2572.2  10.2894   9.9343  10.6541    34.07    33.48    34.62    10.891     0.062     8.393     0.170    33.80     0.35   0.761 
 6676301403484000896   -7796.7   -8125.4   -7491.8  10.2997   9.3099  11.4058    16.21    15.58    16.84     7.872     0.048     0.286     0.093    15.00     0.42   1.394 
  192937490078784896   10122.7    8650.9   12218.1  10.3068   6.7357  15.1201    47.31    38.98    55.34     2.016     0.039     0.380     0.081   -48.97     4.79   1.231 
 4882979349963046784   -4274.9   -4392.0   -4159.2  10.3164   9.9699  10.6580    20.03    19.51    20.58    11.473     0.023     5.267     0.048    19.13     0.35   0.823 
 4344543248801935232    4383.3    4011.5    4827.4  10.3223   8.8114  12.2087    64.08    58.14    69.82     3.491     0.035     1.343     0.103   -63.32     3.52   0.855 
 6737235341498543360    6994.5    4526.7   13710.0  10.3228   3.0246  33.7780    41.01    21.24    59.95     3.434     0.433     0.175     1.016   -41.71    11.49   0.959 
 3219683479958226560   -5103.2   -5431.7   -4828.7  10.3317   9.4048  11.3881    46.66    43.97    49.27     4.097     0.037     1.533     0.084    46.74     1.57   1.021 
 2092809783775814272    6525.8    6365.1    6696.3  10.3380   9.3041  11.4034    62.26    61.05    63.42     2.424     0.026     0.521     0.059   -60.83     0.74   1.233 
 4876480789566764672   -3398.2   -3697.5   -3124.4  10.3476   9.4575  11.3653    42.64    39.20    46.32     6.768     0.016     3.958     0.037    42.00     2.16   0.682 
 5080802382520779008   -5782.5   -5997.7   -5582.6  10.3547   9.7342  11.0050    36.71    35.47    37.97     4.705     0.015     1.419     0.028    34.19     0.83   0.832 
 4469927221212224128    2824.1    2783.5    2862.1  10.3846   9.8434  10.9396    60.53    60.31    60.76     5.712     0.047     4.103     0.104   -60.45     0.14      NA 
 1869157363361108864    5840.4    5672.5    6010.3  10.4177   9.8577  10.9845    27.20    26.45    27.94     6.172     0.037     2.093     0.066   -26.76     0.47   1.235 
  900481056573380608    3533.9    3156.6    3997.5  10.4198   9.2211  11.8950    33.09    29.28    37.10     8.330     0.038     4.700     0.090   -32.90     2.36   0.840 
 4159613708085680000   -5636.6   -7465.3   -4528.5  10.4345   5.9013  17.3092   101.83    77.56   126.26     1.696     0.063     0.391     0.197   102.59    14.81   2.827 
 2594418498872970880   -5896.5   -6176.8   -5646.5  10.4470   9.3887  11.6407    24.75    23.78    25.74     6.880     0.086     1.931     0.132    22.47     0.66   0.930 
 5441631896549771904   -6219.2   -6713.6   -5796.9  10.4496   9.5190  11.6105    29.22    27.08    31.30     5.414     0.018     1.251     0.033    28.45     1.27   0.701 
 4941382590131839488   -3717.7   -3956.6   -3519.9  10.4565   9.4566  11.5376    37.59    35.57    39.42     7.082     0.101     3.661     0.214    35.80     1.23   1.120 
  986619413129881472   -4794.0   -6339.9   -3865.2  10.4635   5.6301  17.2121    40.23    38.01    42.47     5.100     0.720     1.777     1.273    39.79     1.40   0.837 
 4148414495005629568   10725.8   10314.8   11157.3  10.5016   7.3445  13.9018    34.91    34.43    35.35     2.584     0.055     0.303     0.123   -36.12     0.27   2.233 
 5716449811387692288   -2797.2   -6534.6   -1737.2  10.5018   5.8962  27.0940    35.25    14.67    55.50     9.853     0.757     7.263     1.447    35.32    12.71   1.057 
 5446638488382645760   -5296.1   -5424.6   -5176.1  10.5352   9.2353  11.9968    63.66    63.24    64.08     2.917     0.040     0.557     0.098    62.33     0.26   1.051 
   43892267960691840   -2732.7   -2944.0   -2548.3  10.5390   9.0202  12.2833    50.06    47.27    52.79     7.137     0.208     5.244     0.559    49.70     1.69   0.872 
 3356395106491155456    5385.3  -20491.3   21207.6  10.5694   3.2314  99.7441    15.71     1.93    38.95     8.801     0.697     2.385     1.091   -15.61    14.38   0.734 
 2030330031236836864    2932.6    2463.8    3574.5  10.5738   6.5945  16.1980    86.78    80.21    93.65     3.863     0.385     2.682     0.859   -86.50     4.01   1.352 
 4442468636292503680    9525.0    9045.2   10035.1  10.5859   9.0895  12.2583    18.06    17.19    18.97     5.811     0.031     1.028     0.070   -16.66     0.59   0.870 
 4764623520302746368   -6922.7   -7463.4   -6439.7  10.5929   9.5660  11.7887    16.28    15.15    17.47     8.856     0.025     2.006     0.067    14.96     0.74   1.256 
 1297420078643426048    4109.1    3891.2    4365.7  10.5974   8.7615  12.6431    37.88    36.12    39.45     6.325     0.159     2.858     0.387   -36.80     1.03   1.075 
 4473010805867488768    2301.2    1890.3    2903.1  10.6104   6.0000  19.1927    95.02    92.40    97.72     4.472     0.577     3.890     1.386   -94.82     1.59   0.899 
 4551919486920162048    7793.5    7381.6    8219.5  10.6134   8.6365  12.8830    47.00    44.69    49.29     2.701     0.035     0.629     0.086   -45.41     1.46   1.126 
  106187431396613760   -4847.6   -6028.7   -4013.6  10.6168   8.2871  14.2054    24.31    19.60    29.39     8.320     0.038     2.690     0.097    23.61     3.05   0.910 
 4798943744972114560   -5909.0   -6123.9   -5703.1  10.6336   9.4179  11.9589    87.94    85.17    90.74     1.907     0.018     0.600     0.059    84.41     1.78   1.197 
 3342460617671344768   -5492.2  -13714.1   -3257.6  10.6355   2.9008  33.4276    30.90    12.26    49.29     5.781     0.904     1.792     1.948    31.34    11.28   1.248 
 5559463774558460672   -4458.9   -6429.0   -3435.9  10.6519   7.8808  16.2994    22.55    15.54    29.22     9.685     0.124     4.227     0.350    22.24     4.26   0.870 
  148223036532738560   10132.3    9311.9   11073.4  10.6691   8.9773  12.7487    16.41    15.05    17.84     5.816     0.067     0.418     0.166   -16.77     0.86   1.209 
 2947411656093469568   -7748.7   -9512.9   -6439.3  10.6719   3.5886  21.6118    17.36    14.89    19.82     7.257     0.576     1.254     1.320    17.40     1.52   1.000 
 1077189278285349376   -6647.6   -8572.1   -5334.5  10.6800   6.8957  17.8622    32.39    25.42    39.97     4.650     0.013     0.587     0.039    29.99     4.57   0.762 
 6676996088674785536   -3560.0   -3645.1   -3483.5  10.6921  10.0462  11.3817    51.26    50.37    52.12     5.374     0.053     2.299     0.092    50.40     0.53   1.078 
 4199189151656865792  -10756.9  -11639.8  -10044.5  10.6978   8.3501  13.5828    28.84    26.65    30.92     3.116     0.041     0.547     0.096    29.58     1.25   1.175 
 2106954485468575744    5535.5    5381.2    5700.8  10.7286   9.7724  11.7206    65.81    64.19    67.36     2.703     0.025     0.731     0.067   -64.29     1.00   1.238 
 4876244635084845312   -5891.8   -6168.9   -5637.0  10.7391  10.0748  11.5032    17.67    16.87    18.46     9.442     0.026     2.198     0.061    16.88     0.50   1.201 
 2984729424335313280   -7144.8   -8177.7   -6287.9  10.7410   8.8806  13.1480    17.98    15.64    20.38     7.633     0.040     1.507     0.080    17.59     1.49   1.278 
 2999310387331684224   -7560.5   -7976.8   -7197.1  10.7455   8.9470  12.7886    50.65    48.26    52.82     2.555     0.036     0.645     0.076    50.38     1.43   1.047 
  572239216066501376    3077.6    3001.3    3156.2  10.7772  10.3949  11.1514    41.76    40.78    42.78     7.590     0.032     4.954     0.061   -41.45     0.61   1.057 
  247913281925118976    9238.9    8646.0    9897.1  10.7850   8.3821  13.5293    45.65    42.71    48.54     2.301     0.037     0.244     0.091   -46.46     1.70   1.306 
 2022564528517921024    7722.3    7506.7    7943.8  10.7948   9.6638  11.8995    39.82    39.02    40.74     3.195     0.037     0.450     0.075   -39.18     0.52   1.268 
 6629638061285655936   -6556.8   -6911.2   -6239.2  10.7977   9.1958  12.6757    51.06    48.93    53.20     2.933     0.053     0.777     0.077    50.27     1.34   0.955 
  979654384924716544   -4627.4   -5295.5   -4122.2  10.8359   8.3252  14.1726    22.39    20.25    24.51     9.373     0.447     3.984     0.847    22.15     1.34   0.911 
 6445308579017932800   -4842.9   -4965.6   -4722.4  10.8408  10.2435  11.4490    45.63    44.64    46.68     4.440     0.029     1.189     0.052    44.82     0.65   0.994 
  222469857005878784   -5099.5   -6268.1   -4225.4  10.8509   3.8803  22.9058    37.26    35.56    39.01     5.172     0.613     1.705     1.100    37.16     1.02   0.886 
 4426807162606127232    4009.4    3952.5    4064.7  10.8521  10.5025  11.1962    26.75    26.43    27.08     9.132     0.040     4.038     0.070   -26.00     0.20   0.920 
 5138129578762370560   -6251.8   -6592.8   -5948.9  10.9059   8.1932  13.7753    52.66    51.01    54.36     3.078     0.082     0.652     0.188    47.24     1.12   0.964 
 4524674314649397376    4453.2    4363.8    4544.7  10.9363  10.5343  11.3440    35.42    34.76    36.08     6.192     0.036     2.705     0.080   -35.20     0.40   0.866 
 6028379988894712832   -3245.8   -4116.6   -2682.8  10.9408   6.6126  18.8952   124.90   122.22   127.62     2.403     0.294     1.524     0.611   125.35     1.68   1.306 
 1740723036452304768    2737.2    2645.5    2832.7  10.9458  10.4514  11.4724    49.97    48.31    51.59     7.144     0.050     5.219     0.107   -49.42     1.01   0.807 
 4507961840991521664    4774.2    2568.9   15333.6  10.9471   2.5669  48.4836    44.70    13.08    78.46     4.622     0.601     1.384     1.569   -43.97    19.03   1.000 
  246667049915406080    9545.7    7754.8   12179.0  10.9512   2.9484  25.6920    16.99    13.83    19.98     5.969     0.507     1.255     1.642   -17.29     1.80   1.039 
  572047587507497344    3891.9    3809.6    3978.3  10.9682  10.3653  11.6571    55.45    54.44    56.43     4.533     0.036     2.044     0.080   -54.99     0.61   1.257 
 3375520591560846720   -9235.4  -10877.3   -8004.6  10.9701   4.2975  18.8015    20.90    19.63    22.01     4.992     0.412     0.840     0.812    21.60     0.67   1.055 
 5104477754084350464   -5162.6   -5308.2   -5023.0  10.9715  10.4366  11.5201    22.30    21.72    22.88     8.628     0.040     2.758     0.111    20.76     0.39   1.154 
 1144830473416837760    9565.2    8680.5   10644.6  10.9881   8.7141  14.0204    15.45    13.91    16.97     6.770     0.030     1.110     0.091   -14.08     1.03   0.975 
 1349435156254950272    7627.8    6926.5    8541.2  10.9939   8.9682  13.8682    35.23    31.60    38.61     3.718     0.018     0.863     0.054   -32.75     2.28   0.990 
 4390419890435730816    7194.2    6825.3    7596.1  10.9974   9.6093  12.5450    35.63    33.77    37.51     3.839     0.029     0.350     0.102   -34.80     1.16   0.968 
 6032156639540645120    7980.9    4762.7   22155.1  11.0001   3.6477  32.0947    10.80     3.26    18.03    11.100     0.632     2.387     1.195   -10.91     4.31      NA 
 5753007714017720448    5552.8    4942.5    6278.8  11.0164   9.7029  12.6146    10.27     9.04    11.58    16.870     0.040     6.078     0.067   -10.03     0.77   0.563 
 5928864909490996864   -4576.6   -5301.5   -4047.2  11.0354   9.6332  12.9931    40.46    34.87    45.75     5.268     0.026     2.287     0.048    40.62     3.29   0.850 
 3255691489335317120   -5194.5   -5532.5   -4874.7  11.0438   7.7706  14.9026    27.66    26.95    28.34     6.839     0.259     1.896     0.349    27.04     0.45   0.929 
 6711387124467266816   -5966.2   -6960.1   -5186.7  11.0540   4.9920  20.5893    84.07    80.74    87.04     1.960     0.165     0.621     0.344    83.36     1.96   0.924 
 1376771424799847552    8661.7    8450.5    8873.9  11.0813  10.3149  11.8599    23.85    23.35    24.36     5.009     0.019     0.539     0.054   -19.79     0.37   0.854 
  453753094282641408    8193.8    7924.8    8474.7  11.0990   9.3605  12.9004    45.54    44.26    46.82     2.612     0.032     0.480     0.103   -45.75     0.75   1.172 
 2148676897290843008    6737.5    6416.1    7070.2  11.1060  10.2998  11.9625    30.68    29.26    32.14     4.801     0.014     1.326     0.040   -29.22     0.94   0.811 
 5566896748038703488   -5019.4   -5295.4   -4767.1  11.1135  10.3752  11.9665    29.49    27.97    31.03     6.634     0.024     2.095     0.074    28.71     0.92   0.876 
  413330751883869312    5326.3    4478.9    6468.5  11.1160   8.9996  14.1250    44.05    36.33    52.28     4.162     0.041     1.501     0.061   -43.83     4.82   0.934 
 5460073558405825152   -4604.1   -4729.5   -4483.4  11.1455  10.6590  11.6772    30.50    29.80    31.28     6.975     0.039     3.064     0.094    29.93     0.46   0.900 
  561847044476610432   -7302.4  -22526.5   -4008.7  11.1683   5.5361  39.2387    19.66     5.49    34.95     6.740     0.057     1.612     0.120    19.10     9.30   0.764 
 6761423463438079488   -5732.1   -7435.1   -4494.4  11.2038   3.3510  25.2715    33.48    27.93    38.99     5.098     0.577     1.232     1.516    33.72     3.40   1.022 
 3115333779171929728   -8723.0   -9496.0   -8008.0  11.2132   7.9486  14.8219    70.09    65.07    75.32     1.588     0.040     0.255     0.094    71.28     3.07   1.271 
 1820499678857308800    8624.7    8203.3    9053.9  11.2295   9.7219  12.8373    48.99    46.91    51.07     2.331     0.035     0.145     0.064   -47.98     1.25   1.161 
 4394023711594167424    6376.2    6230.5    6517.2  11.2374  10.3149  12.1784    35.84    35.19    36.47     4.299     0.040     0.311     0.099   -35.14     0.39   0.990 
 1620000233135061376    7312.6    7063.5    7576.9  11.2386  10.3739  12.1413    21.32    20.62    22.01     6.489     0.028     0.656     0.070   -18.90     0.45   0.827 
  261261627963737472    5242.9    4934.2    5575.7  11.2640   9.9928  12.6444    63.51    59.92    67.18     2.927     0.040     0.984     0.099   -63.93     2.13   0.998 
 2944182149925945856  -10023.2  -11796.4   -8705.8  11.2767   7.2557  17.4410    32.72    27.73    37.69     2.981     0.036     0.512     0.092    32.58     3.11   1.569 
 1622310341425074304    4551.3    3595.6    6061.0  11.2884   8.3573  16.5808    49.06    37.13    61.82     4.430     0.012     1.765     0.035   -47.47     7.98   0.848 
 6851253529034293760   -4455.4   -5121.1   -3941.1  11.2925   9.7784  13.3236    20.01    17.35    22.65    10.890     0.036     4.630     0.075    19.70     1.65   0.626 
 4088096695809002240    4054.8    3775.6    4382.1  11.2963  10.2524  12.5382    97.76    90.75   105.08     2.462     0.025     0.977     0.058   -98.12     4.49   0.872 
 2937983064707474560   -7154.0   -7741.1   -6653.0  11.2978   8.3543  14.7633    36.43    34.99    37.86     3.761     0.147     0.371     0.259    35.86     0.87   1.137 
 5689930930954548480   -6773.5   -7043.6   -6528.6  11.3084  10.2585  12.4118    21.14    20.39    21.86     6.902     0.063     1.800     0.124    20.11     0.47   1.391 
 3214281338812610432   -7079.7  -13186.6   -4554.8  11.3286   2.8536  38.3834    25.23    13.17    36.78     5.620     0.758     0.467     1.676    24.84     7.39   1.048 
 2137048084361939584    4315.9    4249.6    4387.6  11.3582  10.7578  11.9555    61.46    60.79    62.14     3.694     0.027     1.695     0.079   -60.75     0.43   1.281 
  155632473594426240    5697.4    5444.3    5940.4  11.3635  10.1084  12.7413    51.03    49.43    52.73     3.349     0.061     1.069     0.121   -51.64     1.01   1.150 
 5895127803913833600    4856.5    4377.1    5412.9  11.3775   6.3548  17.8004    63.73    61.76    65.67     3.159     0.195     1.177     0.347   -63.79     1.21   1.051 
 3757435375649057664   12772.3   11131.8   14689.8  11.3834   7.7842  16.4799     8.55     7.58     9.64     9.759     0.054     1.223     0.097    -6.12     0.88   0.797 
 6896941844938133248    5028.7    4881.1    5183.7  11.4091  10.0314  12.9852    86.54    86.15    86.94     2.271     0.042     0.735     0.108   -83.82     0.23   0.966 
  509384706161727104    6770.4    6563.5    7008.5  11.4283  10.1108  12.8329    76.97    75.20    78.71     1.876     0.028     0.363     0.028   -76.82     1.04   1.260 
 3035483362113828992   -5598.1   -5883.9   -5336.1  11.4665  10.7569  12.2676    32.93    31.38    34.47     5.292     0.043     1.856     0.070    32.76     0.97   0.972 
 1997533802696030848    4966.6    4853.8    5084.8  11.4823  10.6317  12.3568    80.15    79.39    80.95     2.460     0.033     0.862     0.058   -79.61     0.49   1.758 
 1925804344155734656   -9764.9  -11277.0   -8611.0  11.4853   9.2992  14.5328    14.38    12.50    16.25     7.058     0.040     0.487     0.058    13.46     1.25   0.818 
  457283763551236480    6874.0    5892.9    8150.1  11.4999   6.5097  18.0517    20.07    17.27    22.73     7.070     0.328     1.918     1.230   -20.04     1.64   1.075 
 3021926761696225664   -7443.6   -7616.7   -7268.9  11.5233  10.3344  12.7933    37.92    37.35    38.52     3.462     0.037     0.129     0.078    37.75     0.36   1.319 
 3533514609973249024   -4495.7   -4583.0   -4406.5  11.5452  11.0526  12.0374    32.26    31.71    32.80     6.781     0.040     2.780     0.079    31.25     0.35   0.921 
 3132018180929160320  -14603.2  -33224.6   -9387.1  11.5612   6.3559  26.8791    18.94     7.26    29.79     3.439     0.047     0.475     0.087    20.46     6.18   0.960 
 4304213402829174656    9679.7    8469.4   11243.2  11.5666   6.6789  18.4174    15.88    14.12    17.80     6.379     0.332     0.847     0.685   -15.49     1.14   1.035 
 5299590765381388672   -8303.1  -10346.5   -6879.6  11.5733   3.0105  30.7640    22.78    21.32    24.20     5.243     0.677     0.523     1.549    21.99     0.88   1.226 
 4510698349319234304    6215.6    5556.6    7029.6  11.6044   8.8885  14.9354    63.87    56.98    71.04     2.466     0.059     0.340     0.108   -63.27     4.33   1.002 
 3084899881429047552   -4294.3   -4500.1   -4103.5  11.6058  10.6265  12.6385    69.31    66.92    71.56     3.285     0.065     1.444     0.119    68.97     1.44   0.915 
 1126722070958286208    5007.9    4870.9    5160.7  11.6143  11.1318  12.1460    27.38    26.61    28.13     7.179     0.022     2.566     0.060   -26.33     0.47   0.824 
 5415191802999822976   -8404.8   -8839.4   -7992.5  11.6584  10.9229  12.4568    15.56    14.78    16.32     7.528     0.026     1.663     0.060    14.96     0.48   0.832 
 4505119156757245312    5896.9    5697.1    6118.8  11.7246   9.7493  13.8538    75.37    74.13    76.52     2.203     0.043     0.718     0.112   -75.03     0.73   1.298 
 5064182233474108160   -8412.3  -11062.4   -6525.6  11.7252   3.7616  24.7074    19.06    14.91    23.59     6.589     0.434     0.673     1.119    15.01     3.15   1.428 
 4349860173498853760    3291.2    3200.4    3383.0  11.8068  10.7757  13.0232   116.22   115.15   117.30     2.563     0.041     1.171     0.077  -115.13     0.66   1.278 
 3220146576215260928   -6535.3   -6818.9   -6244.0  11.8448  10.4271  13.3936    42.28    40.65    44.03     3.541     0.040     0.382     0.093    42.04     1.03   1.059 
 5950234944420472576    7853.6    7138.4    8681.6  11.9228  10.3134  13.8928    34.02    30.68    37.41     3.630     0.055     0.955     0.101   -34.77     1.93   0.989 
 4494188460672290048    5959.4    5837.6    6094.6  11.9325  10.7579  13.1792    52.33    51.66    53.00     3.150     0.035     0.978     0.118   -51.39     0.41   1.472 
 6912746053277091072   -3594.4   -3710.5   -3492.5  11.9401  11.1273  12.7909    67.09    65.30    68.85     4.068     0.038     2.018     0.102    66.11     1.12   0.832 
 6735125825368387584   -5356.3   -5488.2   -5231.6  11.9720  10.8800  13.1781    39.24    38.79    39.69     4.634     0.059     1.644     0.160    39.51     0.28   0.963 
 1937206004856170112   11566.0    9839.4   13690.4  11.9750   3.9914  22.7514    14.53    12.68    16.30     5.956     0.438     0.573     0.949   -13.40     1.17   0.982 
 1418481020441988608    6893.6    6673.8    7107.9  11.9920  10.8898  13.1513    34.29    33.47    35.16     4.211     0.047     1.182     0.093   -32.23     0.55   1.046 
 4734836101036918912   -4976.1   -5097.8   -4869.8  12.0177  11.6137  12.5022    29.83    29.18    30.47     6.698     0.023     2.372     0.068    27.86     0.42   0.858 
 2667221664874032000    5460.9    4093.5    8024.5  12.0614   8.0011  21.5380    28.18    19.39    37.39     6.440     0.047     1.569     0.124   -26.91     5.67   0.855 
 6908004164568117504    3293.1    3222.7    3367.1  12.0622  11.6721  12.4939    57.80    56.84    58.79     5.137     0.044     3.089     0.103   -57.23     0.63   0.797 
 4263340810427292416    5736.2    5447.6    6061.4  12.0814  10.2706  14.0088    76.79    74.49    79.00     2.220     0.060     0.472     0.111   -76.77     1.37   1.484 
 4494162970045854464    4691.1    4533.5    4855.8  12.1034  11.1042  13.2121    46.60    45.36    47.87     4.481     0.060     1.689     0.116   -46.04     0.78   0.887 
 5302181798873741056   -5896.9   -6046.0   -5749.6  12.1243  11.3337  12.9590    56.26    55.05    57.56     2.963     0.022     0.844     0.063    55.13     0.76   1.215 
 6744625090397314432   -6400.6   -6501.6   -6306.9  12.1348  11.5880  12.7045    20.10    19.82    20.37     7.571     0.033     1.935     0.100    19.88     0.17   1.184 
  564385915608886272    5500.3    5382.6    5619.6  12.1601  11.5446  12.8150    39.20    38.46    39.94     4.540     0.028     1.463     0.070   -38.74     0.46   1.383 
 4515534830419852544    8674.6    8110.9    9245.0  12.1606   9.1920  14.9127    48.85    48.37    49.34     2.324     0.093     0.235     0.153   -48.08     0.29   1.481 
 4289138479949310592    5547.2    5219.3    5951.6  12.1800  11.1155  13.5257    67.22    62.77    71.40     2.622     0.026     0.971     0.061   -67.14     2.65   1.089 
 3012674268268320768   -6090.1   -8709.7   -4598.5  12.2685   7.3207  22.7801    50.45    35.20    66.54     3.194     0.078     0.453     0.148    50.02     9.99   1.905 
 2295858348418261120   12232.8   11260.7   13437.2  12.2848  10.0363  15.0593     8.62     7.83     9.35     9.532     0.045     0.873     0.095    -7.44     0.50   1.118 
 2550612031477468672    5697.0    5514.1    5901.2  12.2953   9.8720  14.9219    79.87    79.40    80.36     2.209     0.049     0.717     0.153   -73.92     0.23   1.401 
 6437669614608505984   -4850.7   -5082.3   -4654.5  12.3018  11.5455  13.1496    38.87    37.17    40.43     5.188     0.032     1.707     0.051    38.41     1.03   0.844 
 4373721882221562368    5983.3    5209.9    6958.3  12.3094   5.8849  21.2100    47.68    43.92    51.70     3.427     0.252     1.150     0.558   -47.51     2.43   1.150 
 4382926130278046080    5346.8    5140.5    5568.9  12.3527  10.6824  14.1496    66.22    64.09    68.24     2.776     0.041     0.939     0.121   -64.99     1.28   1.137 
 1493483720798404864    8180.7    6001.9   11686.9  12.3603   2.9760  32.1142    22.32    16.69    28.70     5.759     0.569     0.142     1.389   -18.18     4.54   0.927 
 6042087703432140288    8060.6    7768.0    8357.6  12.3630  10.3096  14.6996    49.01    47.73    50.32     2.474     0.040     0.616     0.081   -48.93     0.77   1.089 
  112780073052738048    4832.4    4492.1    5217.5  12.3839  11.2460  13.6966    22.30    20.64    24.06     9.045     0.051     3.584     0.093   -21.78     1.08   0.817 
 4798310529353439872   -8772.3   -9148.6   -8432.7  12.4314  11.3689  13.6933    19.40    18.65    20.14     5.927     0.022     1.081     0.058    17.22     0.51   0.866 
 5393501049920591232   -6326.6   -6502.9   -6146.9  12.4644  11.7870  13.1353    35.22    34.33    36.13     4.420     0.027     0.981     0.052    34.18     0.57   1.177 
  517900350691214080    5998.7    4916.8    7626.6  12.4700   3.9709  28.6132    36.21    34.22    38.20     4.510     0.579     1.365     1.165   -36.15     1.23   0.992 
 5924331623026950528    4442.2    3176.0    7571.5  12.4962   3.8965  39.7209    77.69    75.98    79.40     2.782     0.677     0.867     1.530   -78.16     0.94   0.817 
 5252569532154153472  -16725.0  -22153.6  -13539.4  12.5028   9.8742  16.0695     6.70     5.19     8.17     8.996     0.027     0.860     0.062     5.90     1.04   0.883 
 3182198066254569088    6874.4    6649.1    7102.1  12.5171  11.0341  14.1001    56.73    55.52    58.05     2.535     0.037     0.609     0.065   -54.76     0.78   1.162 
 2943253165677786112   -6398.9   -6594.6   -6200.8  12.5214  10.2826  14.8265    76.98    76.21    77.77     1.988     0.035     0.091     0.092    76.49     0.48   2.580 
 2099543502221314688   -8976.3   -9452.5   -8535.8  12.5252  11.6380  13.4309    15.04    14.29    15.80     7.276     0.028     1.532     0.070    14.48     0.46   1.319 
 4543412638473086208    5256.6    3807.0    8468.2  12.5383   7.3366  28.4277    56.65    35.31    77.96     3.297     0.031     0.597     0.077   -55.02    13.34   1.142 
 5931887948021655552  -11782.1  -23875.8   -7710.3  12.5684   6.9705  40.1104    11.69     5.51    17.96     7.015     0.024     0.804     0.047    11.76     3.88   0.672 
 6033201003826853248    5766.7    5104.5    6586.6  12.5826   8.1427  19.1034    36.42    33.23    39.48     4.627     0.261     1.620     0.601   -36.77     1.92   1.241 
 6850232903066982400   -5620.5   -6070.4   -5191.6  12.6531   9.6380  16.1995    31.70    29.72    33.69     5.499     0.171     1.182     0.294    31.12     1.23   0.949 
 6489163046967176192   -6260.6   -6697.0   -5871.7  12.6737  11.2706  14.3575    50.43    47.32    53.58     3.189     0.016     0.915     0.028    45.91     2.06   0.925 
 3780923658437581568    7598.9    7029.1    8220.1  12.7047  11.2491  14.3335    12.75    11.84    13.72    10.363     0.060     1.963     0.098   -11.22     0.64   1.164 
 3241284588476556416   -5374.7   -5770.0   -4998.2  12.7159  11.0436  14.5669    45.37    42.25    48.62     4.003     0.052     1.287     0.090    45.38     1.91   0.939 
 2941704812786858624   -6047.5   -6300.4   -5818.2  12.7457  11.6102  13.9818    50.04    48.21    51.91     3.236     0.027     0.998     0.073    49.53     1.14   1.179 
 4273456729691589120   11579.5   11094.9   12142.7  12.7570  11.2224  14.3714    14.59    13.96    15.20     5.752     0.052     0.518     0.109   -14.71     0.38   0.909 
  546668144720121728    9211.0    5777.5   18953.8  12.7693   3.9518  44.9174    29.25    14.16    44.90     3.674     0.319     0.821     0.557   -29.29     9.53   1.319 
 6019481087234837248    7542.7    5876.4    9861.1  12.7882   5.0008  25.5302    37.45    29.44    45.49     3.461     0.333     0.714     0.875   -38.06     4.88   1.072 
 2896466162775900416   -5094.1   -5204.2   -4994.4  12.7914  12.1573  13.4570    50.41    49.48    51.32     3.817     0.022     1.312     0.060    49.65     0.55   1.216 
 3180576527121751552   -6410.3   -6619.3   -6209.2  12.7946  11.4644  14.2797    59.04    57.43    60.66     2.604     0.028     0.447     0.056    57.55     1.00   1.148 
 3004822861893394816   -8368.4   -9575.8   -7387.3  12.8149   5.8713  22.2754    20.00    18.71    21.30     5.822     0.395     0.732     0.781    19.95     0.80   1.229 
 2924895856979532160   -4550.6   -4717.9   -4389.8  12.8211  11.9344  13.7917    75.30    72.77    77.79     2.856     0.027     1.143     0.053    74.86     1.55   1.317 
 4733139382797927552   -3776.8   -4336.3   -3325.8  12.8354  10.9090  15.4732    69.34    60.42    78.73     3.769     0.018     1.870     0.046    67.12     5.57   0.865 
 2764063178715894528   -6513.3   -6729.8   -6304.3  12.8460  11.9807  13.7521    31.27    30.38    32.19     4.933     0.042     0.950     0.090    28.46     0.59   0.799 
 1941191077374243840    4846.9    4690.2    4998.3  12.8799  12.1031  13.6712    62.54    60.68    64.37     3.235     0.027     1.255     0.051   -61.81     1.11   1.145 
 6864089124698520192    4252.5    3860.2    4709.1  12.9015  10.6665  15.5210    60.36    55.19    65.10     3.825     0.129     1.411     0.249   -59.92     3.05   0.834 
 1032329822347255680   -8900.4   -9427.9   -8428.5  12.9069  11.2982  14.7878    19.28    18.24    20.28     5.824     0.041     0.921     0.071    17.75     0.67   1.111 
 4382740214031397248    6438.2    6104.0    6804.6  12.9313  11.1946  14.8898    39.93    37.96    42.01     3.822     0.045     0.663     0.115   -38.96     1.27   0.947 
 1772352275131285888    5208.3    5098.8    5333.9  12.9385  11.7781  14.2010    52.95    52.65    53.25     3.577     0.051     1.084     0.123   -51.23     0.17   1.853 
 3806735892195211520    8198.3    7005.8    9792.5  12.9546   9.6979  18.1061    18.66    15.83    21.55     6.675     0.070     0.590     0.111   -16.06     2.06   0.832 
 2920974929796428288   -7371.6   -7703.3   -7065.6  12.9589  11.1691  14.8653    69.28    66.91    71.67     1.919     0.030     0.325     0.051    68.55     1.46   1.269 
 5872683129460626432   -8941.0   -9145.3   -8745.6  12.9648  11.0067  15.1077    35.11    34.71    35.48     3.130     0.038     0.256     0.091    34.62     0.24   1.400 
 4215104410674853760   12288.2    8014.7   25461.7  12.9930   7.1251  35.6878    15.01     7.33    22.93     5.311     0.029     0.746     0.081   -14.95     4.72   0.814 
 1755864200624096384    9862.1    9623.7   10106.7  13.0430  11.7142  14.2863    28.99    28.42    29.58     3.476     0.031     0.599     0.066   -27.42     0.37   1.297 
 1975051710488387840   15634.7   13358.8   18900.8  13.0869   8.9736  19.8198    16.39    13.68    19.15     3.913     0.026     0.331     0.058   -14.82     1.79      NA 
 6447639127055303040   -3687.4   -3828.5   -3559.2  13.1113  12.3756  13.9265    61.52    59.44    63.66     4.316     0.029     2.257     0.064    60.68     1.33   0.851 
 4110252164369430400    8733.8    8376.7    9130.4  13.1711  10.3994  16.1415    42.57    42.21    42.94     2.600     0.068     0.454     0.162   -43.88     0.21   2.604 
 2111778828956004992    6540.8    6360.6    6722.6  13.1841  11.7534  14.6548    67.86    66.37    69.46     2.225     0.024     0.473     0.066   -65.57     0.97   1.346 
 6207686970748157056    7186.2    6781.5    7635.8  13.1958  11.0306  15.7430    44.33    42.12    46.44     3.075     0.064     0.717     0.093   -43.80     1.33   1.409 
 2978377270783269120   -6392.9   -6929.0   -5940.2  13.1962  11.4935  15.3481    39.56    36.61    42.44     3.926     0.016     0.743     0.027    37.40     1.82   0.834 
 3050427408765462272   -8619.8  -14656.4   -6117.1  13.2650   8.3298  27.2493    27.93    16.19    39.56     4.037     0.026     0.784     0.056    28.06     6.98   0.848 
 4306086279142344576  -10203.9  -11867.1   -8909.0  13.2710   9.9875  17.9348    43.08    37.01    49.43     2.207     0.024     0.193     0.056    43.68     3.66   1.187 
 4587425985856388480    9115.1    8565.1    9779.9  13.2858  11.6976  15.3375    25.26    23.60    26.84     4.298     0.021     0.481     0.049   -24.06     1.01   0.883 
 5603266050070175104  -10326.3  -10747.5   -9940.4  13.2875  11.7011  14.9328    32.99    31.76    34.21     2.886     0.023     0.184     0.057    32.03     0.74   1.277 
 2021060499729995264   11215.5   10204.5   12450.4  13.4027  11.3966  15.9508    22.86    20.67    25.03     3.861     0.038     0.470     0.078   -21.97     1.37   0.886 
  647187013854195840   10803.9   10074.8   11638.5  13.4648  11.4245  16.1541    10.67     9.98    11.35     9.050     0.054     1.332     0.073    -8.23     0.54   0.825 
 4479199952529332864    7396.0    6839.7    8028.7  13.5414   9.7818  18.2191    48.50    45.74    51.17     2.730     0.093     0.474     0.230   -48.32     1.69   1.097 
  101034948110061824   -7926.8   -8540.6   -7395.8  13.5521  12.0841  15.2440    10.92    10.14    11.71    11.360     0.055     2.144     0.116    10.05     0.52   0.668 
 3990100729099781504   -7633.2   -9328.3   -6388.4  13.5763  10.1642  18.9161    16.75    14.06    19.76     8.043     0.025     1.408     0.061    13.94     2.11   0.652 
 2074935023252445056   13728.6   11329.3   17292.5  13.5991   9.2534  20.5460    31.21    25.15    37.51     2.341     0.030     0.097     0.072   -28.83     4.06   1.308 
 4560669709691400576    7414.2    7250.4    7592.0  13.6585  12.8530  14.5250    30.85    30.22    31.50     4.341     0.027     0.809     0.038   -29.14     0.42   1.260 
 3392258633165313792  -13368.4  -19067.1  -10227.6  13.6741   8.0365  25.9567    11.39     7.66    15.10     6.297     0.043     0.571     0.087    11.76     2.08   0.718 
 1085811919052366464    4466.5    3879.7    5218.0  13.7375  10.9891  17.3820    49.75    42.64    57.03     4.406     0.100     1.916     0.209   -49.25     4.40   1.039 
 2265473928700390912    4924.7    4746.0    5112.8  13.7610  12.9580  14.6351    47.81    46.10    49.52     4.177     0.025     1.653     0.065   -46.60     1.11   1.015 
 4164625690089267072    8097.3    7878.7    8332.0  13.7615  11.9550  15.7570    40.19    40.01    40.39     2.990     0.049     0.625     0.104   -40.72     0.11   1.812 
 5696817030546346752   -8485.4   -8822.3   -8180.9  13.7726  12.6471  14.9980    41.97    40.57    43.40     2.755     0.030     0.477     0.058    41.20     0.91   1.214 
 5497036145735167616    7690.0    7442.1    7942.1  13.8027  12.7726  14.8423    33.86    32.84    34.92     3.821     0.024     0.702     0.064   -31.85     0.67   1.110 
  424000687589500032    8845.9    7590.2   10516.5  13.8333   8.9802  20.9516    20.47    18.26    22.87     5.376     0.407     1.179     0.477   -20.32     1.38   1.065 
 4827004381224631040   -9406.6  -10407.7   -8575.6  13.8359  11.1659  17.3291    18.04    16.36    19.72     5.918     0.029     0.678     0.065    16.13     1.15   1.462 
  459952415715480320    8775.6    8326.4    9287.5  13.8466  12.0365  15.8089    46.80    44.43    48.99     2.368     0.031     0.295     0.092   -47.32     1.34   1.321 
  756274235370517888    6853.4    6486.5    7264.1  13.8564  12.4357  15.5452    21.74    20.62    22.91     6.766     0.057     1.043     0.096   -19.31     0.80   0.933 
 1415764367728082304    8184.7    7125.7    9489.8  13.8748  10.4201  18.9501    30.73    26.68    35.04     4.011     0.011     0.426     0.036   -27.65     2.77   0.842 
 3497734783617592704   -5825.5   -6134.7   -5551.8  13.9597  12.0363  15.9428    54.07    51.79    56.39     3.155     0.051     1.023     0.101    51.23     1.43   0.928 
 5758169057820725504   -6595.0   -6972.5   -6272.1  14.0332  12.4491  15.9117    44.28    42.03    46.43     3.376     0.036     0.323     0.077    42.76     1.39   0.877 
 3398092985462326016    6606.1    4583.8   10359.0  14.1166   3.6929  39.9323    50.30    42.37    57.65     2.972     0.647     0.714     1.306   -50.80     4.60   1.116 
 1359462637876921984    4929.7    4799.2    5068.7  14.1335  13.3912  14.9440    71.12    69.43    72.88     2.822     0.019     1.110     0.058   -68.40     1.09   1.014 
 4592406533010756608    6559.4    6178.8    7030.3  14.1466  12.6960  15.8587    45.77    42.78    48.53     3.279     0.021     0.599     0.052   -44.36     1.79   0.963 
   23420151723059200    7994.6    7817.8    8164.4  14.1984  13.0621  15.2349    11.86    11.66    12.07    10.552     0.098     1.724     0.243   -10.36     0.14   2.603 
 4878685168645015296   -6194.7   -6490.0   -5915.0  14.2377  13.2395  15.3822    32.04    30.63    33.48     5.009     0.022     1.569     0.043    30.11     0.90   0.905 
 1661300329415427456    8758.4    8409.0    9131.2  14.2405  13.0301  15.6344    22.41    21.57    23.24     5.270     0.025     1.004     0.055   -18.50     0.60   1.032 
 5655506183961391360   -6577.1   -6735.6   -6423.0  14.2643  13.4116  15.1135    34.81    34.18    35.46     4.286     0.040     1.162     0.088    34.11     0.41   1.033 
 4739153264724116992    6323.0    6146.5    6512.9  14.2708  13.6343  14.9229    23.46    22.83    24.11     6.799     0.022     1.730     0.053   -20.77     0.43   0.958 
  179159479808752000    7196.0    6986.2    7416.2  14.2976  12.2922  16.4771    51.66    51.25    52.07     2.616     0.045     0.712     0.122   -52.44     0.25   1.374 
  169674405314538240   11053.2    9303.0   13641.7  14.3833  10.8787  20.5733    16.06    12.85    19.18     5.428     0.024     0.988     0.077   -16.43     1.86   0.818 
 4883822469223085312   -9809.4  -10366.2   -9335.2  14.3903  12.6737  16.5379    18.33    17.43    19.22     5.738     0.024     0.886     0.050    14.99     0.64   0.926 
 2378487368799263616   -7213.1   -7333.9   -7092.7  14.4650  13.4969  15.4563    26.08    25.78    26.39     5.471     0.046     0.983     0.119    21.83     0.21   0.918 
 4498663168063390208    5645.6    4153.4    8430.2  14.4794   5.5372  33.1586    70.87    49.94    92.26     2.455     0.238     0.224     1.242   -70.21    13.59      NA 
 5651881197205079168   -9604.8  -11187.8   -8307.8  14.4852  11.4250  18.8501    18.69    16.03    21.55     5.507     0.028     0.928     0.074    17.81     1.72   0.785 
 2020544004091586176   12437.1   10048.7   16209.9  14.4858   3.7580  34.4271    18.57    18.00    19.39     4.297     0.642     0.559     1.267   -17.65     0.24   8.104 
 4585435594932857984   11376.8   11024.2   11802.6  14.5457  13.7438  15.4436    10.80    10.42    11.14     8.042     0.024     0.653     0.049   -10.06     0.24   0.973 
 2914083190910945024   -7527.4   -8095.4   -7038.9  14.5844  12.6539  16.9937    38.03    35.50    40.64     3.441     0.029     0.450     0.053    36.75     1.61   0.915 
 4086385507804674048  -13258.8  -16414.6  -11273.8  14.6067  10.7249  21.1266    15.69    12.49    18.61     4.584     0.045     0.255     0.118    16.53     1.73   0.944 
 6701870546394454400    5507.7    3737.2    9906.0  14.6828   4.4267  44.8132    47.53    37.91    57.54     3.714     0.905     0.964     2.256   -47.63     5.99   1.154 
 2211087101432302080    6158.6    5783.7    6609.4  14.6911  13.2413  16.3641    60.48    56.43    64.31     2.629     0.020     0.866     0.041   -59.91     2.42   1.121 
 6492849876957661440   -8347.6   -9178.9   -7596.8  14.9243  11.1110  19.7311    26.45    24.40    28.57     4.682     0.142     0.506     0.248    21.99     1.51   0.857 
 1886131215843392768    6140.2    5707.4    6622.4  14.9575  11.7818  18.5661    35.68    33.53    37.71     4.508     0.135     1.102     0.264   -34.12     1.33   1.238 
 2151159865128425600    6485.4    5552.4    7782.0  14.9944   3.9033  33.8962    27.33    23.97    30.35     5.586     0.478     1.201     2.157   -25.98     2.03   1.608 
 3210594160929955584    6548.6    6368.9    6741.7  15.0103  14.2798  15.7534    22.89    22.27    23.53     6.504     0.034     1.955     0.075   -22.53     0.39   1.133 
 5819390247519802752   -8238.5   -8481.9   -8009.9  15.0413  13.9043  16.1747    22.13    21.54    22.70     5.363     0.042     1.103     0.079    21.76     0.37   1.181 
 2281596686175275008    7021.2    6293.7    7988.5  15.0590  12.5216  18.5460    52.11    45.99    58.14     2.681     0.030     0.613     0.076   -51.01     3.73   1.067 
 3127078070885736576  -10474.8  -11222.9   -9798.4  15.1240  11.3131  19.9841    46.60    45.09    48.11     1.980     0.068     0.365     0.125    48.03     0.88   1.583 
 4576792334029530112    5169.4    4983.0    5353.4  15.1286  13.6480  16.7022    91.65    89.45    93.88     2.074     0.033     0.640     0.077   -90.21     1.38   0.910 
 4186513156969417216    8012.6    7494.8    8584.8  15.1289  12.7939  17.7678    55.75    52.40    58.98     2.194     0.045     0.492     0.108   -55.51     2.02   1.392 
 1807206759392459520   -8405.1  -10563.7   -6995.5  15.1669  10.7308  22.7113    43.85    34.82    52.62     2.651     0.042     0.215     0.081    43.47     5.51   1.054 
 1578943060204524032    8329.8    7994.5    8703.5  15.2403  13.3348  17.1863    42.73    41.16    44.33     2.884     0.027     0.485     0.061   -36.75     1.11   1.000 
 5473077791662907264   -7933.3   -8186.8   -7690.8  15.2583  13.7727  16.8690    26.32    25.62    27.08     4.753     0.043     0.942     0.146    24.70     0.48   1.585 
 5392682704032665344   -8116.0  -10113.7   -6645.3  15.3125  10.3417  23.3518    48.56    39.17    58.68     2.517     0.051     0.529     0.100    46.60     6.26   1.087 
  256165833948782592    7480.2    5458.2   11470.9  15.3387   3.3482  54.0516    40.87    39.02    42.46     3.184     0.648     0.873     1.410   -41.69     0.92   1.006 
 4476726841633186048    7764.5    6341.4    9959.7  15.4668  11.5397  21.9178    30.29    23.60    37.20     4.148     0.034     1.006     0.105   -30.13     4.22   0.911 
 2059268150808340864   12178.5   10461.5   14499.9  15.4749   4.4770  29.4916    30.30    27.87    32.60     2.718     0.250     0.343     0.537   -28.38     1.46      NA 
 3907750331836805632   11609.1   10407.9   12924.9  15.5176  12.2212  19.5930    27.36    25.27    29.71     3.504     0.044     0.128     0.093   -17.89     1.97   0.938 
 3147815517317492096   -3969.7   -4123.7   -3822.5  15.5490  14.3071  16.9270   136.33   135.55   137.13     1.808     0.040     0.809     0.067   135.96     0.47   1.617 
 3354992851208222336   12169.6    9696.7   15728.0  15.6887   3.8864  38.3765    15.15    12.56    17.72     5.239     0.533     0.247     1.247   -15.67     1.55      NA 
 6749936586252623872   -6326.4   -6521.5   -6138.3  15.8252  14.8127  16.8781    31.25    30.42    32.10     4.949     0.039     1.290     0.079    30.60     0.51   0.908 
 4095082786529392128   19083.0   11608.3   36971.1  15.8740   3.3707 166.3102    18.22     8.92    29.88     2.711     0.057     0.305     0.109   -20.25     6.95   0.937 
 4394422284558886144   -7482.1   -8462.7   -6689.3  15.9456  12.7808  20.3859    38.95    34.47    43.47     3.374     0.026     0.907     0.055    37.88     2.95   0.878 
 3059753981785742976   -7768.7   -9761.9   -6441.6  16.0492  10.9311  24.3953    90.61    72.54   109.61     1.381     0.037     0.337     0.085    91.36    10.98   1.641 
 6025100966029876224   -7786.7   -8234.5   -7380.3  16.0721  12.3291  20.1542    74.23    72.07    76.26     1.687     0.048     0.309     0.126    74.78     1.27   1.291 
 6147470219288775296  -10358.1  -10736.2   -9982.6  16.0897  14.2911  17.9360    30.72    29.77    31.66     3.141     0.042     0.588     0.072    28.48     0.62   0.984 
 2923785487674072320   -7911.4  -10828.2   -6163.9  16.0947  11.3559  24.9908    26.78    19.36    34.30     4.618     0.025     1.086     0.046    26.17     4.62   0.855 
 6234391977880032000    7075.3    4345.8   15776.9  16.1031   6.6636  72.3437    42.46    17.20    68.39     3.246     0.061     0.688     0.101   -42.63    15.73   1.038 
 4714281040394540288   -9535.8  -10110.7   -9020.2  16.1840  14.3739  18.3411    21.40    20.36    22.49     5.145     0.021     0.252     0.062    16.59     0.79   0.878 
 6866914251106691200    9681.3    9210.0   10252.0  16.2089  14.5393  18.3415    18.87    17.83    19.81     5.380     0.035     0.585     0.078   -18.08     0.66   0.986 
 3118337503201157888   -6997.1   -7462.4   -6574.4  16.2550  13.5276  19.5218    57.78    55.24    60.30     2.406     0.065     0.705     0.107    58.32     1.55   1.289 
 4095973425300962176   10573.5    7803.6   16096.8  16.3067  10.3765  31.8051    32.64    20.89    44.42     2.797     0.034     0.521     0.091   -33.72     6.77   0.931 
 2053219561213264512   10464.2    9215.0   12158.4  16.3071  13.3378  20.4942    26.39    22.81    29.88     3.593     0.027     0.393     0.063   -24.97     2.32   1.801 
 3248544251437253376   -8108.6   -9068.0   -7269.3  16.3575  13.2616  20.2295    19.21    17.27    21.33     6.457     0.046     0.741     0.122    16.98     1.39   1.151 
 6512636486349315712    7230.3    7052.9    7408.9  16.3911  15.2133  17.6035    49.09    48.58    49.63     2.873     0.045     0.465     0.085   -43.01     0.34   1.146 
 3118015453670972672   -9084.2  -17379.3   -6004.7  16.3962   8.6840  43.0056    35.18    17.50    53.47     3.037     0.035     0.433     0.079    35.81    10.27   0.884 
 5914444505212765056   -9212.2  -10266.4   -8331.3  16.4403  13.2581  20.4106    40.46    36.38    44.68     2.623     0.030     0.243     0.069    40.33     2.47   1.035 
 6654704349417070976    6591.1    6450.9    6737.8  16.4613  15.3413  17.6729    49.09    48.45    49.73     3.020     0.032     0.575     0.081   -48.81     0.39   1.439 
 3839641152773529728    9511.8    8962.1   10176.4  16.5518  14.7149  18.8419    15.00    14.06    15.90     7.031     0.047     0.671     0.083   -13.24     0.62   0.895 
 4859336856372289408   -7216.0   -7414.8   -7037.9  16.7048  15.5788  17.8667    43.85    42.86    44.85     3.187     0.022     0.179     0.045    39.52     0.68   1.223 
 4502085668580691072    6409.4    6221.3    6617.3  16.8287  14.5301  19.3496    60.03    59.78    60.29     2.551     0.049     0.592     0.124   -59.08     0.15   1.456 
  500226525910084480    6384.3    6179.4    6619.4  16.9309  15.8020  18.2191    50.30    48.71    51.86     3.038     0.028     0.964     0.058   -50.11     1.00   1.030 
 4289756199314040576   -8375.5  -11026.7   -6589.0  16.9418   4.2315  46.7792    27.77    23.65    31.83     4.199     0.573     0.811     1.147    27.73     2.46   0.833 
  574227167447998592    7992.3    7775.7    8229.0  17.0190  15.9902  18.0966    22.79    22.16    23.40     5.386     0.025     1.001     0.052   -21.96     0.39   1.232 
 4211112663751614464    7702.9    6700.7    8924.8  17.0387  13.5409  21.6422    37.36    32.45    42.57     3.387     0.103     0.803     0.207   -37.53     3.24   0.870 
 2015827992553863808   12634.8   10486.5   15612.1  17.1018  11.0236  28.3077    44.57    36.15    53.79     1.745     0.017     0.264     0.037   -43.66     5.38   1.209 
 1428555428874756224    7290.7    6631.5    8098.1  17.1550  13.9906  21.3112    62.62    56.85    68.46     2.201     0.019     0.459     0.055   -57.28     4.00   1.121 
 5606840837253977984  -12321.1  -13391.8  -11392.4  17.3303  13.6862  21.6908    35.25    32.53    38.02     2.259     0.033     0.310     0.076    34.42     1.67   1.669 
 3337633521108891392   -9394.6  -10306.1   -8630.8  17.3724  15.3791  20.0014    18.28    16.57    19.95     5.610     0.031     1.044     0.056    18.57     1.00   0.808 
 1016549665825869312    7751.5    7513.4    8000.6  17.4894  16.1307  18.8998    27.66    26.86    28.46     4.645     0.035     0.157     0.060   -25.59     0.51   1.181 
 3212558232293184896   -8092.9   -9141.1   -7203.1  17.5117  14.4357  21.5271    19.53    17.26    21.95     6.184     0.035     0.952     0.064    18.86     1.45   0.852 
 3110635050592278400  -12593.1  -28594.2   -7945.1  17.5283   4.9759  63.3112    23.75     8.84    37.66     3.213     0.193     0.126     0.411    24.22     8.09   1.035 
  264025898976558208    8440.9    7842.6    9092.6  17.6372  15.2236  20.3041    36.37    33.76    39.05     3.158     0.048     0.465     0.075   -36.92     1.55   0.976 
  225296980577922816    9236.4    8839.4    9642.0  17.6662  15.4575  20.0767    37.67    36.34    39.08     2.784     0.041     0.473     0.089   -38.35     0.82   1.352 
 4537333026370972288   10375.7    8653.2   12992.1  17.6869  12.3514  26.3427    21.25    17.07    25.37     4.484     0.071     0.238     0.144   -20.23     2.68   0.829 
  552832762819397760    7908.5    7675.4    8133.6  17.9164  16.6945  19.1241    32.10    31.22    32.99     3.856     0.027     0.499     0.062   -31.45     0.54   0.828 
 4903525236555809152   -7739.1   -8011.4   -7475.5  17.9750  16.3901  19.6163    43.08    41.80    44.35     3.074     0.030     0.396     0.059    37.06     0.87   1.100 
 4401972974502357376    8766.9    8348.8    9238.8  18.0117  15.5169  20.7564    25.86    24.67    27.01     4.435     0.046     0.540     0.079   -23.18     0.81   1.086 
 1113494190162576000    7500.4    6561.8    8766.6  18.1320  13.4278  24.2322    33.11    28.37    37.68     3.954     0.102     0.557     0.216   -32.15     2.87   0.855 
 1147210061393716224   10163.9    7961.6   13522.0  18.2074   9.6555  35.5192    24.08    18.28    30.35     4.093     0.070     0.741     0.202   -21.64     4.00   1.051 
 1365198480802294144    6758.9    5728.4    8144.5  18.2150  14.0037  24.4787    37.42    31.29    44.00     3.925     0.030     0.853     0.078   -35.04     4.14   1.225 
 2970746866245458048   -6613.3   -6778.4   -6467.2  18.2691  17.1801  19.4611    40.70    39.88    41.44     3.639     0.030     0.892     0.071    39.91     0.48   1.400 
 6287529966100731392    8171.2    7950.7    8389.8  18.2767  16.5339  20.0433    32.14    31.44    32.86     3.816     0.038     0.312     0.079   -29.30     0.47   0.797 
 3224736487505411840   -7366.1   -7565.1   -7165.4  18.4395  16.9589  20.0190    44.64    43.70    45.63     2.989     0.031     0.361     0.056    43.55     0.62   1.212 
 4828220819041266176   -7536.9   -7608.5   -7462.2  18.6148  17.8978  19.3504    28.11    27.93    28.29     4.775     0.024     0.767     0.064    24.70     0.12   1.067 
 4104343629408305920    9181.8    8634.5    9739.2  18.6476  13.7262  24.1379    94.92    93.53    96.28     1.113     0.037     0.048     0.093   -97.38     0.82      NA 
 4455165212454031232    5965.7    5799.0    6150.8  18.6856  17.4170  20.1131    52.31    51.26    53.33     3.182     0.043     0.696     0.064   -49.51     0.66   1.008 
 4301620994936325248    8061.3    7857.6    8285.0  18.7052  17.0591  20.3191    45.26    44.73    45.82     2.684     0.038     0.565     0.095   -44.71     0.35   1.637 
 4504030842090322304   11258.9   10569.9   11972.3  18.7741  16.2909  21.4333    22.80    21.45    24.23     3.819     0.040     0.442     0.095   -22.50     0.84   1.167 
 4617735638779366016   -6936.5   -7077.7   -6793.9  18.8032  17.9118  19.6887    29.36    28.84    29.91     4.868     0.028     1.192     0.070    27.47     0.35   0.907 
 2951317327554521344  -10528.1  -23500.4   -6320.1  18.8888   5.6758  65.6557    17.74     6.29    29.38     5.202     0.390     0.925     0.886    17.48     6.83   0.966 
 4152326896618953856   12075.1   11100.7   13240.1  18.9362  10.9820  28.9465    70.10    69.51    70.66     1.138     0.056     0.183     0.120   -73.20     0.22   2.355 
 2227368807055790336    9022.8    8181.6   10127.6  19.0570  16.0912  23.0387    35.77    31.89    39.37     3.040     0.033     0.603     0.069   -34.87     2.28   1.311 
 2088565973831243904   11725.0   11346.7   12146.1  19.1533  17.4655  20.8866    28.60    27.71    29.51     2.973     0.022     0.284     0.056   -26.59     0.60   1.119 
 3276616638721922432   -7947.1   -9899.4   -6396.9  19.2838   8.5501  34.5044    19.94    16.26    23.84     6.236     0.488     1.086     1.370    18.69     2.49   1.055 
 4543159922597178368    7546.6    5492.3   11825.7  19.3994  10.2935  46.5485    49.57    31.73    67.92     2.641     0.016     0.417     0.045   -47.57    11.17   0.910 
  338508843866687104    9001.5    8431.5    9633.7  19.4018  16.5050  22.4494    28.29    26.54    30.12     3.834     0.063     0.413     0.123   -27.90     1.03   0.920 
 4523226086026865536    8418.7    7055.4   10423.2  19.4804   6.3679  42.7251    54.27    50.45    57.78     2.164     0.249     0.405     0.882   -52.77     2.30   0.956 
 4353145205005187072    7215.5    6893.3    7581.4  19.4898  17.2831  22.0276    51.12    48.83    53.39     2.667     0.033     0.451     0.083   -49.79     1.42   0.922 
 5826064489281804928  -10225.5  -12634.4   -8619.7  19.5339  14.6587  27.7670    29.83    24.06    35.50     3.206     0.032     0.356     0.064    29.51     3.49   1.138 
  215541662441825536    9344.9    9099.6    9609.4  19.7740  18.3819  21.3579    27.74    27.15    28.37     3.722     0.038     0.772     0.080   -28.35     0.37   1.503 
 5724409279144464640  -14168.9  -14764.1  -13587.6  19.9523  18.2394  21.6427    16.35    15.71    17.03     4.194     0.036     0.053     0.056    16.07     0.40   1.241 
 2038179620847228160    8946.8    8285.7    9768.2  19.9566  17.0598  23.2380    52.01    47.94    55.88     2.120     0.026     0.347     0.060   -50.40     2.46   1.572 
 4129843945410704512    8238.4    6942.5   10169.4  19.9643   8.2931  45.2025    58.53    56.73    60.26     2.020     0.239     0.359     0.445   -58.82     1.06   1.203 
 4601089788650096512    5764.9    5607.9    5930.0  20.0105  18.8057  21.2271    64.09    62.49    65.69     2.670     0.021     0.891     0.052   -61.96     0.97   0.894 
 3497357887351990016   -5906.0   -6147.8   -5671.5  20.1256  18.4036  22.0816    64.54    62.47    66.67     2.604     0.039     0.630     0.069    61.40     1.34   0.886 
 4272454593570295680   11362.7    7468.3   22363.1  20.2740   8.6229  75.5270    41.71    21.08    63.42     2.054     0.044     0.210     0.095   -42.19    13.02   1.651 
 4256470374593570560    9741.5    8762.2   10804.6  20.2748  15.0974  26.7633    64.92    59.66    69.92     1.539     0.061     0.228     0.110   -66.06     3.18   1.641 
 1761561083902783488    6820.8    6435.5    7255.0  20.5051  18.0900  23.4161    55.93    53.00    59.07     2.582     0.042     0.744     0.097   -54.24     1.94   0.900 
 4061231572391591936   14031.7   10912.3   20088.0  20.5507  13.4530  34.0685    29.18    19.74    37.79     2.325     0.046     0.266     0.108   -31.34     4.99   1.254 
 3402350393266466432   10435.9    8991.6   12462.6  20.5743  16.1462  27.0739    30.95    25.72    36.08     2.983     0.026     0.530     0.059   -32.03     3.12   0.950 
 4813603396065740160   -8241.5   -8531.2   -7967.4  20.6420  18.9327  22.3361    40.77    39.45    42.01     2.995     0.021     0.394     0.052    36.84     0.87   1.180 
 4070171112909736832  -15236.4  -27009.8  -10249.4  20.7941   5.3082  67.6393    19.38    13.07    25.17     3.216     0.599     0.294     1.534    21.36     3.23   0.925 
 4275196431970827648   -9035.1  -19518.7   -5963.0  20.9511   9.4365  73.8002    53.14    23.11    81.18     2.016     0.040     0.110     0.126    53.54    16.30   1.157 
 1242308020374893312    9291.1    7816.8   11137.2  20.9529   6.3185  44.2348    51.89    48.43    55.53     2.181     0.254     0.417     0.701   -42.18     1.86   1.220 
 5707021430461319680  -11156.4  -11608.2  -10722.3  21.0046  19.0772  22.9993    27.55    26.63    28.46     3.193     0.043     0.186     0.079    26.65     0.56   1.641 
 4260936345972546432   18573.4   12489.2   30368.5  21.0400   6.0910  53.7221     6.14     3.92     8.81     8.512     0.855     0.723     1.800    -6.09     1.76   0.931 
 5265516281538427776   11494.6   10951.9   12015.9  21.0512  19.0263  23.1206    15.84    15.17    16.60     5.521     0.021     0.690     0.051   -13.76     0.51   1.211 
 5227136831745794688  -13799.9  -17209.4  -11488.3  21.0762  15.0668  31.0724    18.71    15.17    22.31     3.871     0.013     0.287     0.034    17.14     2.35   0.890 
 3919210816411360128   12045.6   10575.2   13768.0  21.1263  16.1002  28.0232    27.67    25.13    30.44     3.362     0.096     0.200     0.134   -17.86     2.33   1.235 
  277834085692581120    9826.9    9390.4   10253.8  21.1304  18.9291  23.5775    42.59    41.19    44.02     2.312     0.041     0.474     0.065   -43.64     0.81   1.317 
 1348950993183171584    7328.7    7080.2    7597.8  21.1684  19.4960  22.9074    52.86    51.14    54.53     2.571     0.020     0.420     0.058   -49.58     1.08   1.084 
  463039118511713920   13075.2   11039.5   16524.3  21.3001  15.4724  31.8891    33.18    25.93    39.50     2.220     0.033     0.195     0.079   -33.91     3.90   1.114 
 5574796223688754560   -8066.8  -10467.3   -6517.6  21.3344  14.2717  34.0569    42.23    32.51    52.13     2.905     0.036     0.445     0.101    40.19     6.19   1.594 
 3113868783009229824  -11578.5  -12647.4  -10631.1  21.3971  16.0003  27.6641    61.71    58.37    65.01     1.352     0.055     0.055     0.097    63.71     1.95   1.686 
 5872233601022128384  -11808.7  -15504.5   -9482.2  21.5464  12.8916  37.4451    47.05    36.18    58.00     1.776     0.037     0.205     0.083    45.84     6.92   1.394 
 1670749463625252608    8859.2    7235.8   11155.3  21.5828  14.9533  33.6745    24.55    19.81    29.67     4.688     0.051     0.595     0.115   -20.96     3.46   0.822 
 1430212706430642048    9491.0    7951.2   11459.8  21.6058  16.2323  29.7520    14.98    12.53    17.71     7.136     0.034     1.259     0.094   -12.47     1.87   0.849 
 6668203156748307584   -6542.0   -6694.2   -6391.5  21.7819  20.1379  23.5411    57.42    56.60    58.32     2.633     0.030     0.246     0.063    54.91     0.53   1.019 
 1106986455718569856   10149.5    9389.8   11030.1  21.9969  19.0474  25.6272    20.77    19.04    22.43     4.626     0.032     0.616     0.059   -20.11     1.06   1.453 
 4390832757051885952    6187.5    6048.6    6336.5  22.0705  20.5771  23.6882    61.84    61.07    62.71     2.562     0.032     0.805     0.079   -60.80     0.52   0.869 
 3995105087554457728    8659.5    8012.9    9443.3  22.0769  18.9178  25.9805    27.59    25.57    29.58     4.346     0.050     0.618     0.100   -22.39     1.49   1.015 
 2082857996655553664   15473.9   14517.9   16531.3  22.1169  18.8802  25.6503    29.22    27.49    31.02     2.238     0.024     0.268     0.064   -26.00     1.12   1.347 
 4096641374320942208   -8420.2  -11743.9   -6493.9  22.2821   8.2745  46.4890   109.92    84.56   134.66     1.046     0.105     0.174     0.336   113.11    14.92   3.782 
 6506121467638634880   -6416.4   -6725.6   -6133.3  22.3912  20.8150  24.2304    46.99    45.08    48.99     3.334     0.020     0.923     0.036    42.62     1.33   0.848 
 4538147313509698432   12082.1   11201.5   13106.1  22.4130  19.3609  26.0658    26.64    24.63    28.68     3.090     0.025     0.338     0.062   -25.01     1.34   0.925 
 1004768845411255936    8078.4    7687.9    8497.5  22.5404  20.1332  25.1953    46.61    44.49    48.61     2.593     0.036     0.486     0.064   -46.38     1.23   0.922 
 4079156498097311488   10421.5    8490.7   12929.3  22.6942  12.2656  38.0147    41.63    35.14    48.65     2.236     0.186     0.292     0.348   -42.98     3.83   1.353 
 3487962152472039808    9546.9    8203.3   11405.9  22.8272  16.4108  33.5101    32.61    27.56    37.62     3.260     0.031     0.485     0.040   -28.25     3.34   0.834 
 4420857086709232512    6077.7    5940.7    6221.6  22.9863  20.9986  25.1119    60.49    60.07    60.92     2.701     0.039     0.707     0.092   -57.17     0.26   1.961 
 3023169995813168256   -7129.5   -8073.1   -6332.4  23.1016  17.7394  29.6509    73.42    65.03    81.45     1.866     0.055     0.326     0.086    73.28     5.00   1.781 
 4507933356767956736    9790.6    8672.0   11186.0  23.1213  18.1006  30.1911    50.29    44.22    56.45     1.998     0.032     0.162     0.094   -49.52     3.94   1.283 
 5789782735840496256   14277.3   12189.6   17111.3  23.1576  17.9847  30.5996    10.54     8.60    12.46     6.394     0.027     0.520     0.062   -10.16     1.15   1.288 
 5832150316174020480    7589.8    6838.2    8506.3  23.2813  16.8265  31.5142    82.24    80.59    83.81     1.558     0.102     0.416     0.191   -83.27     0.96   1.781 
 3642717447712145664    8626.3    6067.9   12833.4  23.4368   8.9140  59.0757    34.19    23.90    45.79     3.475     0.290     0.420     0.645   -29.47     7.80   1.007 
 2988720548464691328   -7665.8   -7824.3   -7511.1  23.4496  21.8177  25.2392    37.89    37.45    38.35     3.375     0.037     0.745     0.073    36.78     0.29   1.511 
 5110988095575599104   -9158.6   -9627.5   -8747.6  23.4659  21.2029  25.9961    19.98    19.08    20.86     5.510     0.049     0.479     0.077    17.12     0.63   0.915 
 2191207725047547904   11423.1   10701.7   12217.2  23.4860  19.6657  27.5246    44.16    41.40    46.88     1.966     0.025     0.261     0.070   -42.01     1.73   1.426 
 4337859936092364160    7666.9    7265.0    8093.2  23.5493  20.7073  26.6607    38.02    36.09    39.96     3.352     0.045     0.617     0.105   -37.42     1.19   1.103 
 5528977542637173632  -13751.4  -14626.8  -12962.1  23.6000  20.6156  27.1070    33.10    31.22    34.89     2.180     0.030     0.273     0.067    31.17     1.17   1.157 
 3793249905339439488   -7787.0   -8188.5   -7428.4  23.6510  19.5683  28.3095    90.83    90.08    91.65     1.438     0.046     0.276     0.088    81.51     0.20   1.819 
 4083810215363162752   10071.8    9335.6   10862.8  23.6950  20.2329  27.5844    31.14    28.91    33.54     3.097     0.036     0.089     0.097   -31.31     1.41   1.018 
 4074676602324157824    8421.5    5053.9   23909.7  23.7174  11.4468 109.6251    39.77    10.21    65.93     2.848     0.051     0.633     0.135   -39.98    16.37   1.033 
 6324647653292855808    8746.0    7646.6   10098.2  23.7626  18.0074  32.2122    30.51    26.68    34.58     3.783     0.037     0.762     0.137   -26.99     2.75   0.972 
 4138736696683602176    9578.5    8116.1   11640.2  24.0401  17.9967  33.9250    34.73    28.37    40.94     2.923     0.045     0.376     0.117   -35.19     3.88   0.932 
 5746517464381015040  -10139.3  -10541.5   -9755.6  24.2304  22.4336  26.2404    16.69    16.08    17.33     5.864     0.042     0.880     0.080    14.88     0.42   0.869 
 4550157386395204864    8306.0    7913.0    8746.4  24.2540  22.1370  26.5548    28.55    27.13    29.91     4.152     0.030     0.823     0.081   -27.08     0.90   1.476 
  422690722568149888   12362.6   11987.7   12783.5  24.5170  21.6505  27.8344    41.50    40.89    42.13     1.911     0.035     0.178     0.054   -40.57     0.38   2.465 
 3410941534744877184  -11468.7  -13167.0  -10152.9  24.5453  18.6690  32.9381    26.91    23.16    30.38     3.134     0.047     0.384     0.088    27.10     2.17   1.198 
 2975401369546348672   -6738.0   -7172.9   -6331.9  24.6122  22.1687  27.4742    50.67    47.66    53.96     2.879     0.017     0.800     0.036    48.99     1.91   0.850 
 1810786627498475008   11926.2   11411.2   12488.6  24.6963  22.6855  26.7782    18.10    17.34    18.88     4.588     0.043     0.607     0.099   -16.80     0.51   1.278 
 5347518988314602240  -10756.5  -11332.8  -10204.2  24.7414  20.5801  29.7441    64.70    62.50    66.95     1.427     0.035     0.142     0.094    61.52     1.44   1.317 
 4335461557636928512  -11562.9  -12050.7  -11129.2  24.7712  22.9426  26.7127    16.68    16.02    17.30     4.964     0.056     0.564     0.125    16.84     0.38   1.413 
 4481037270811781504    8740.4    8395.3    9112.8  24.7726  21.4642  28.2792    54.53    53.60    55.55     2.057     0.048     0.350     0.092   -53.92     0.61   1.594 
 5094685950204014720  -10164.5  -11000.1   -9360.8  24.8443  20.8587  29.3208    18.36    17.00    19.86     5.453     0.044     0.268     0.049    15.20     1.01   1.184 
 6358683894724436352   -6522.8   -6703.5   -6366.0  24.8635  23.2602  26.6676    77.73    76.19    79.18     1.963     0.021     0.164     0.043    73.33     0.97   1.289 
 3207534490651529984   -9312.6  -21430.7   -4720.3  24.9592   7.4271 201.7905    30.47     9.51    56.24     3.299     0.059     0.125     0.090    29.42    15.80   1.080 
 3770685521555916800    6610.8    5820.7    7711.8  24.9730  20.1626  32.2459    60.04    51.86    67.87     2.494     0.035     0.746     0.075   -56.89     5.10   1.116 
  973093972702496896   -7946.1   -8450.5   -7501.2  24.9925  21.9335  28.5150    70.58    69.40    71.78     1.747     0.062     0.275     0.097    69.79     0.76   1.476 
 3305014344007728256   -7901.0   -8332.0   -7473.0  24.9973  21.7298  28.4815    50.44    48.06    52.93     2.471     0.041     0.213     0.103    49.06     1.53   1.282 
 5155545941729677696   -8920.7   -9251.5   -8623.2  25.0510  22.0694  28.4158    39.98    38.88    41.04     2.877     0.043     0.324     0.128    34.06     0.73   1.081 
  181251060163576320   20157.4   18043.2   22802.9  25.2158  18.8535  32.5495    35.28    31.50    38.85     1.310     0.044     0.099     0.086   -40.80     1.96   1.209 
 4267227545344155776  -16005.3  -19496.7  -13351.9  25.2961   8.5548  49.3184    19.72    17.34    22.26     3.016     0.270     0.237     0.546    21.02     1.30   1.272 
 4442780145977323392    7721.7    7503.4    7953.8  25.3732  23.5398  27.1900    35.74    34.78    36.66     3.578     0.033     0.785     0.076   -33.85     0.60   0.867 
 2279720644459440256    9677.9    9190.7   10180.1  25.3809  20.9978  29.9712    31.41    30.16    32.66     3.232     0.073     0.597     0.170   -30.20     0.76   1.131 
 6206372126639963136    7971.2    7601.2    8379.8  25.6040  22.6370  28.9277    44.80    43.10    46.50     2.732     0.054     0.598     0.099   -44.30     1.06   1.154 
 5695678696714556672  -11610.3  -12242.6  -11037.2  25.6215  22.5473  29.2060    39.62    37.87    41.49     2.138     0.037     0.069     0.084    38.36     1.11   1.707 
 4370810478516719232   11170.8   10699.2   11685.8  25.6576  22.7212  28.8601    27.06    25.99    28.10     3.217     0.043     0.169     0.117   -27.01     0.66   1.468 
   33058882969074176   -8184.5   -9145.3   -7368.4  25.6639  21.1535  31.7465    32.82    29.50    36.33     3.708     0.039     0.834     0.111    30.10     2.15   0.920 
 1810218527896844672   15583.4   14800.5   16386.9  25.7276  23.3439  28.3545    19.01    18.14    19.87     3.389     0.042     0.318     0.059   -17.35     0.58   1.143 
 1340066909166184960    7546.3    7392.6    7700.5  25.7522  24.4189  27.2676    53.68    52.83    54.52     2.465     0.020     0.329     0.054   -49.81     0.53   1.066 
 4412181665091152768    9631.4    8410.6   11144.0  25.7903  20.0980  34.2247    17.99    15.50    20.57     5.731     0.040     0.768     0.071   -16.05     1.71   0.830 
 4267787819586338560   10599.1    7046.6   20466.0  25.8868  11.8080  88.0339    52.82    27.78    79.29     1.749     0.049     0.309     0.126   -52.35    16.19   1.323 
 1270996340327436160    8710.1    8499.8    8920.1  25.8893  24.1735  27.6609    53.63    52.94    54.33     2.204     0.033     0.411     0.073   -45.79     0.43   0.960 
 3016676142699588480  -10228.9  -11320.3   -9298.7  25.9413  21.6935  31.4729    24.70    22.22    27.18     3.853     0.037     0.329     0.070    24.18     1.51   1.141 
  240334554431940480    8257.9    7868.6    8694.5  26.0283  21.8477  31.0862    55.43    53.41    57.40     2.130     0.047     0.514     0.132   -55.48     1.23   1.062 
 3134456107444649856  -20334.6  -22615.2  -18528.7  26.4029  20.6473  33.3150    24.13    21.57    26.51     1.895     0.037     0.155     0.097    27.56     1.29   1.305 
 6648969056248799232  -10556.3  -10985.4  -10165.0  26.5485  24.2716  29.0466    26.50    25.48    27.44     3.486     0.034     0.308     0.081    26.03     0.60   1.217 
 4381264600707698688    7623.4    7464.0    7793.8  26.9613  24.9042  29.2611    42.57    42.35    42.80     3.021     0.041     0.596     0.096   -41.31     0.14   3.554 
 3318486316386721280  -11806.0  -12352.8  -11255.3  27.1397  23.6040  30.8197    35.36    34.01    36.77     2.299     0.039     0.360     0.085    36.83     0.77   1.161 
 3017130279659878400  -10001.1  -50514.1   14226.0  27.2011   6.3145 294.2953    35.62     9.87    67.86     2.538     0.045     0.467     0.084    34.98    19.71   1.115 
 6763861011969573888   13863.8   13555.6   14182.6  27.2133  25.7688  28.8459    12.54    12.27    12.80     5.460     0.038     0.574     0.100   -12.79     0.16   2.872 
  185713698685521408   24971.7   20854.4   31343.4  27.5489  21.4360  35.2348    17.11    13.40    20.77     2.118     0.047     0.045     0.093   -21.33     1.89   1.305 
 3014668507483917568   -9460.8  -15534.9   -6847.0  27.5517  15.0167  66.1669    32.01    18.83    44.59     3.220     0.042     0.194     0.069    30.94     7.79   1.106 
 4359323227700405376    9926.5    9087.5   10865.5  27.6330  22.4843  34.1298    29.38    26.83    31.92     3.413     0.046     0.440     0.128   -27.11     1.67   0.867 
 4339328574388864128    8202.8    7545.7    8982.4  27.7323  24.0300  32.3114    34.30    31.26    37.36     3.461     0.026     0.841     0.063   -33.76     1.93   0.967 
  394136371230286976   11299.4   10599.2   12107.9  27.7372  24.5074  31.6125    27.44    25.61    29.18     3.169     0.044     0.229     0.043   -26.24     1.09   0.987 
 6082187957644420224   10578.4   10224.4   10957.8  27.7722  24.9071  30.6766    37.59    36.59    38.59     2.459     0.037     0.245     0.092   -36.78     0.60   1.201 
 4476791167376105856   11154.2    9732.4   12936.8  27.7815  20.6849  37.0953    37.73    32.54    42.96     2.328     0.046     0.276     0.175   -37.41     3.21   1.089 
 4393128567392321152    7167.9    6889.8    7460.1  27.9318  24.9574  31.2252    80.23    77.89    82.85     1.713     0.027     0.068     0.073   -77.89     1.52   1.305 
 1999951044657261568   21247.0   14553.9   38032.2  28.0505  13.0527  86.1202    13.84     7.05    20.08     3.403     0.015     0.274     0.031   -11.68     4.29   0.863 
 6089120653341028864   -8152.0   -8483.7   -7856.8  28.1685  24.4471  32.1997    83.47    83.07    83.83     1.441     0.034     0.243     0.091    82.41     0.23   1.541 
 4215902381219882496  -11283.5  -19769.0   -7707.6  28.2714  13.3920  75.3382    21.68    10.86    32.09     3.979     0.022     0.426     0.060    20.76     6.46      NA 
 6750742635654006272  -10052.3  -11325.8   -8960.3  28.2809  23.0219  35.0697    19.54    17.19    21.97     4.952     0.046     0.746     0.088    18.68     1.49   0.814 
 6048022970276823040    7425.8    4813.5   14640.9  28.3644   4.8392 207.3769    55.79    48.92    61.57     2.364     0.715     0.523     1.498   -56.33     3.38   1.065 
 2573194660281821824  -11843.0  -13499.8  -10431.9  28.3729  21.4753  37.6806    15.68    14.00    17.54     5.710     0.032     0.349     0.087    11.06     1.49   0.689 
 4607375971504107776   10164.6    9631.1   10745.1  28.3858  24.3967  33.2080    32.70    31.21    34.12     3.023     0.065     0.144     0.191   -29.49     1.01   0.896 
 6728703990234648576    8860.5    8140.4    9770.4  28.4869  24.2242  33.7063    38.96    35.44    42.37     2.805     0.043     0.617     0.094   -39.21     2.14   1.093 
 1799538284245928192  -13172.3  -14106.1  -12340.5  28.6871  25.4702  32.4572    13.53    12.63    14.46     5.557     0.035     0.657     0.090    11.84     0.62   1.039 
 5108356968547153664   -7912.0   -8874.5   -7063.1  28.8857  23.0573  36.1161    40.20    36.18    44.33     3.173     0.089     0.535     0.062    35.90     2.73   1.230 
 4824211896567877632   -7654.2   -8900.6   -6707.8  29.0029  17.7436  45.4769    44.10    40.53    47.81     2.947     0.230     0.672     0.558    41.04     2.28   0.947 
 3184229207828215168   -7776.9   -9133.9   -6790.7  29.2567  21.9762  40.0336    50.01    42.66    57.05     2.537     0.057     0.562     0.108    47.81     4.52   1.420 
 5508923451277770112   -9074.4   -9423.2   -8733.5  29.2990  26.6380  32.0815    64.30    62.27    66.42     1.696     0.021     0.351     0.057    61.38     1.30   1.229 
 1806709367811101312   11564.4   11031.6   12103.1  29.3197  26.6927  31.9888    32.47    31.29    33.77     2.633     0.041     0.360     0.085   -30.90     0.78   1.310 
 2281233744259138816   11342.0   10501.4   12405.7  29.3453  25.1124  34.6767    31.53    28.82    33.91     2.750     0.033     0.314     0.076   -30.07     1.61   1.236 
 2911562629223829248   -8795.1   -9078.2   -8513.9  29.4030  27.3716  31.4733    36.84    35.77    37.90     3.027     0.026     0.650     0.055    35.51     0.68   1.293 
 1592881809628397056  -12949.2  -58840.6   17192.0  29.5189  13.7898  47.3494    11.77     9.82    16.03     7.213     0.029     0.148     0.071     5.86     3.79   0.847 
 4392414335808287488   10556.4    9088.1   12495.3  29.5614  21.8777  41.2033    24.42    20.60    28.38     3.834     0.021     0.379     0.053   -22.66     2.57   0.889 
 6758434093151406848   -7412.9   -7962.1   -6894.2  29.8947  22.9020  38.2610    66.26    65.06    67.47     1.987     0.084     0.432     0.174    65.86     0.73   1.408 
 6822261121098277888  -10626.8  -11530.1   -9781.9  30.2157  24.8376  36.8409    26.21    24.43    28.21     3.769     0.041     0.470     0.118    19.93     1.51   1.107 
 2951586982781390592  -11867.3  -12283.5  -11472.0  30.2254  26.5882  34.0956    41.37    41.05    41.70     1.977     0.039     0.239     0.092    41.57     0.20   1.694 
 1800151158898637952  -13029.5  -14099.1  -12096.0  30.6467  26.2039  35.4697    18.75    17.32    20.12     4.093     0.044     0.505     0.101    16.43     0.94   1.522 
 5254012263228766976  -16065.2  -16950.4  -15198.7  30.6969  23.1257  39.2670    68.97    66.79    70.99     0.914     0.030     0.074     0.066    61.93     1.34   0.968 
 2934199855660056192  -12226.8  -14814.8  -10381.1  30.7963  23.0591  42.5478    42.32    34.88    49.99     1.874     0.037     0.258     0.062    42.46     4.50   1.222 
 3215989533206308608   -8592.6  -11214.3   -7061.3  30.8584  21.8807  47.6215    47.21    36.29    57.35     2.401     0.043     0.510     0.081    46.89     6.54   1.114 
 3823755576278899328  -10768.0  -14207.6   -8282.3  31.0713  12.9388  64.8864    27.77    22.34    33.18     3.445     0.487     0.458     0.989    23.98     3.62   1.263 
 2954313187506657152  -14997.7  -17812.9  -12886.4  31.3514  19.1086  49.3940    32.95    27.83    37.53     1.942     0.088     0.262     0.233    34.00     2.70   1.234 
  370086577298603776  -12471.3  -13026.6  -11911.3  31.4995  28.0079  35.1636    20.43    19.62    21.29     3.925     0.042     0.437     0.132    18.19     0.56   1.761 
 6596007264761947520    9625.9    9248.4   10015.2  31.6199  29.1428  34.4462    27.15    26.25    28.05     4.050     0.047     0.534     0.111   -20.13     0.74   1.253 
 3079515603049575168   -9334.8   -9712.7   -8992.2  31.6472  29.1845  34.2700    40.49    39.43    41.46     2.605     0.046     0.325     0.071    38.76     0.66   1.213 
 4792397626400561920  -10226.1  -10920.7   -9593.4  31.6679  27.7660  36.1035    36.27    34.09    38.53     2.710     0.021     0.119     0.055    32.30     1.48   1.244 
 3001019509437153536  -13748.8  -15492.2  -12338.8  32.0371  26.1207  39.7864    18.49    16.27    20.70     3.766     0.043     0.332     0.110    18.59     1.35   1.140 
 3638061844897300992   10745.4   10367.2   11143.3  32.2836  29.4003  35.4983    21.97    21.33    22.61     4.507     0.063     0.593     0.095   -15.65     0.50   1.265 
 3060366718999654912  -11738.8  -12223.9  -11265.9  32.4862  28.4759  36.8135    47.00    45.90    48.07     1.756     0.037     0.246     0.071    47.63     0.62   1.360 
 4448118962125379712    6415.8    6217.9    6621.8  32.5600  29.3643  36.0167   102.90   102.27   103.53     1.495     0.030     0.401     0.085   -99.72     0.37   1.457 
  270270643986815616   17226.9   12886.4   28927.6  32.6969  19.7132  59.9221    33.93    19.01    45.81     1.611     0.034     0.108     0.072   -37.22     7.19   1.470 
 2919228385634832768   -8950.1   -9487.8   -8472.9  32.7202  29.0867  37.0746    66.29    62.86    69.45     1.653     0.026     0.345     0.050    65.05     2.08   1.231 
 2074207142243544320   24297.2   10995.4   46087.5  33.0349   9.0412 125.6249    12.02     6.04    19.62     3.515     0.438     0.165     1.049    -8.79     5.31   1.074 
 6715620278593916416    8998.1    8458.6    9617.1  33.2132  28.8077  38.3042    47.41    44.51    50.17     2.284     0.039     0.142     0.090   -46.96     1.73   0.974 
 3000248820507159040  -11922.8  -12543.5  -11300.7  33.2322  28.5072  38.3139    44.10    42.36    45.81     1.845     0.037     0.268     0.083    44.32     1.04   2.391 
 6842584360882655104    7750.4    7431.2    8080.5  33.2438  29.8937  36.8376    58.98    57.47    60.46     2.199     0.047     0.411     0.100   -53.48     0.97   1.153 
 5965152057349476480   17045.1   10999.8   40955.7  33.3276  19.2437  50.8484    43.47    15.53    68.05     1.262     0.054     0.159     0.089   -49.21    13.72   1.569 
  212170667166942336   12719.7   11682.6   13948.0  33.4165  22.4309  47.9442    67.03    66.08    67.90     1.123     0.056     0.140     0.145   -70.86     0.35   1.485 
 4036717234686808832  -11651.6  -12643.6  -10748.7  33.4562  27.1626  40.9811    49.05    45.50    52.51     1.684     0.042     0.235     0.102    51.31     2.06      NA 
 2986339006279015296   -7436.5  -10650.1   -5595.4  33.4955   8.6107  97.6674    59.19    56.75    61.62     2.226     0.439     0.513     1.168    56.90     1.39   1.348 
 2104533154705749888   13061.2   10594.1   16965.6  33.5658  22.4147  53.1785    27.03    21.00    33.16     2.855     0.027     0.115     0.062   -24.22     4.14   0.953 
 2963704528627509504   -9181.3  -13241.1   -6989.2  33.5835  20.7682  64.5073    36.18    24.56    47.55     2.962     0.038     0.515     0.086    34.09     7.45   1.192 
  468563137952198400   14356.4   13716.1   15023.7  33.7216  29.0899  38.6732    58.52    56.80    60.20     1.138     0.023     0.099     0.046   -61.86     0.94   1.563 
 6236514580783029376    9537.0    8199.8   11164.6  34.0957  20.1751  58.2054    30.06    27.67    32.37     3.387     0.302     0.691     0.631   -29.52     1.46   1.084 
 1840413694159515648    9619.5    8832.0   10513.7  34.1679  27.7322  41.4676    63.89    58.96    68.89     1.618     0.039     0.172     0.087   -59.88     3.25   1.996 
 2283879130578745856   10486.9   10129.3   10831.8  34.5718  31.1038  38.1461    49.01    47.62    50.37     1.925     0.024     0.229     0.056   -46.43     0.89   1.643 
 2266279149170176512  -12364.9  -15451.9  -10248.2  34.7492  24.9721  51.5869    18.14    14.59    21.75     4.499     0.026     0.384     0.067    15.14     2.60   0.927 
 2895182169415014272  -12196.8  -13116.1  -11365.8  34.7535  30.2032  40.1579    27.88    25.87    29.93     2.889     0.023     0.036     0.052    26.36     1.26   1.186 
 3017143851756494720  -12033.6  -14821.8  -10052.2  34.8018  23.3423  52.8174    30.68    24.45    36.65     2.637     0.056     0.360     0.092    30.34     3.62   1.194 
 5611716518492011008  -17090.1  -20654.7  -14348.7  34.8074  18.3772  55.2714    18.53    16.25    20.96     3.069     0.276     0.281     0.581    17.93     1.41   1.109 
 5747565608199787520  -10311.0  -11369.8   -9417.5  34.8464  29.3853  41.5752    35.67    32.48    38.92     2.667     0.055     0.384     0.093    34.22     2.01   1.203 
 5393609111297575296  -13129.9  -14014.7  -12347.9  34.9604  30.7191  39.7670    27.20    25.60    28.87     2.825     0.027     0.398     0.049    23.84     1.08   0.969 
 3185671595285163264   -9008.9   -9564.9   -8511.5  35.1019  28.9301  42.4404    41.79    40.82    42.72     2.624     0.091     0.365     0.147    39.15     0.60   0.971 
 3549244498197566080  -11096.3  -11686.4  -10546.7  35.1024  30.9582  39.6445    31.46    30.07    32.90     2.923     0.038     0.292     0.076    26.57     1.00   1.207 
 5389118224773742080  -13590.8  -15172.3  -12170.1  35.2761  28.1901  44.0166    27.81    24.97    30.96     2.669     0.029     0.350     0.063    24.45     1.94   1.257 
 2747291949899831424    8929.9    8648.9    9221.2  35.3126  31.4116  39.7429    46.13    45.55    46.74     2.526     0.061     0.454     0.169   -37.64     0.24   1.159 
  683272259627984384   11245.5    9963.4   12829.4  35.4880  28.6913  44.7594    17.20    14.90    19.50     5.024     0.045     0.731     0.076   -15.90     1.49   0.959 
  504996997627764224   14272.0   13605.9   14976.4  36.4085  32.2742  41.0187    35.33    33.78    36.96     1.912     0.027     0.077     0.078   -35.87     0.92   1.392 
 3591151009499448192   -9780.4  -10264.2   -9322.0  36.4387  32.3979  40.8357    32.87    31.54    34.20     3.227     0.056     0.544     0.113    26.40     0.98   1.295 
 4113333369570328704  -14836.1  -15398.6  -14316.7  36.4917  33.2474  40.0270    19.91    19.31    20.53     3.206     0.047     0.193     0.097    20.96     0.35   1.397 
 4342174862098474624   -8497.9  -17459.0   -4939.9  36.5701  14.9454 143.0827    38.22    15.46    64.45     2.954     0.059     0.667     0.114    36.98    16.83   1.185 
 4047400227104243968   12129.5   10172.0   14494.7  36.6489  19.6606  61.7282    42.05    38.19    45.62     1.894     0.170     0.281     0.318   -43.87     2.15   3.831 
 3217659412194768512  -11668.3  -12815.0  -10668.4  36.9285  30.0574  44.8301    30.70    27.98    33.32     2.691     0.060     0.179     0.099    30.85     1.62   1.187 
 3020525704707062272  -10881.2  -12008.9   -9962.1  37.0173  30.3469  45.0076    49.57    45.29    53.64     1.795     0.049     0.328     0.100    50.32     2.41   1.301 
 4535715266810037376   10923.7   10078.5   12006.5  37.1476  31.8004  44.1857    51.39    46.92    55.67     1.763     0.019     0.313     0.039   -48.74     2.80   1.226 
  472991588529006080   17979.6   15339.7   21698.7  37.1544  27.0413  51.5620    30.35    24.68    35.62     1.727     0.037     0.132     0.077   -32.81     2.99   1.509 
 4878453450865737728   -8788.2   -9106.9   -8484.9  37.2328  34.3482  40.3080    48.49    47.04    49.98     2.346     0.024     0.424     0.056    44.32     0.97   1.034 
  789245118758961920   12165.3   11346.4   13010.2  37.4128  31.9567  43.6109    23.89    22.60    25.34     3.725     0.036     0.168     0.061   -16.14     1.17   1.257 
 5831098843792760192   15183.2   12573.7   19117.8  37.7287  26.9817  53.8121    20.77    16.09    25.32     3.003     0.083     0.403     0.168   -21.63     2.59   0.940 
  436730214741123584   16077.5   14821.6   17506.5  37.8997  30.9748  45.9244    26.13    23.95    28.34     2.255     0.036     0.091     0.117   -27.60     1.25   1.249 
 3019728459995287808  -13018.5  -31396.8   -8467.6  37.9814  18.8953 101.0572    27.45     9.36    42.42     2.679     0.060     0.360     0.116    27.79     9.09   0.862 
 2291221536086071296    9752.3    9444.9   10046.4  38.2585  35.8850  40.7224    44.12    42.90    45.40     2.301     0.016     0.457     0.053   -41.30     0.79   1.255 
 2889702001600948480  -12607.6  -14479.6  -11105.5  38.4058  30.4751  49.3129    20.65    17.88    23.49     3.778     0.016     0.321     0.034    18.69     1.83   0.876 
 2489607170702706048  -10678.6  -11150.8  -10260.5  38.4933  34.8841  42.4576    29.17    28.15    30.23     3.368     0.039     0.512     0.098    22.24     0.78   0.986 
 5691305492288031488   -8812.9   -9445.7   -8264.3  38.5923  31.1346  47.5746    95.21    90.30    99.99     1.191     0.034     0.236     0.107    89.04     3.08   1.449 
  871334927466037888   15672.6   12420.2   21782.6  38.7042  26.3699  64.6840    13.53     9.01    17.43     4.439     0.033     0.215     0.068   -13.77     2.42   0.933 
 5985165196201068032   22609.7   18701.0   29690.4  38.7348  16.3710  73.7329     9.11     8.11     9.84     4.320     0.429     0.410     1.361   -10.90     0.16   1.266 
 4663350974602579072   -7485.6   -7906.3   -7129.5  38.8102  33.6280  45.3477   186.66   184.65   188.60     0.713     0.022     0.137     0.059   177.06     1.18   1.265 
  872037171798760832  -12727.5  -13249.6  -12231.8  38.8295  34.9655  43.0571    25.04    24.28    25.87     3.029     0.051     0.420     0.102    24.73     0.49      NA 
 5243268282232484608  -12279.9  -13749.9  -11107.0  38.8943  31.9151  47.6334    57.51    51.56    63.33     1.416     0.019     0.101     0.043    53.08     3.78   1.310 
 6451759035780120960  -11395.5  -14430.1   -9116.4  38.9063  24.8042  64.4727    20.71    16.35    25.46     4.319     0.052     0.261     0.090    16.73     3.35   0.846 
 4500852153971152512    8891.3    8512.0    9298.5  39.0897  35.2117  43.4951    61.27    58.95    63.55     1.810     0.028     0.193     0.083   -58.94     1.49   1.318 
  287895819676699392   10801.0    9951.3   11817.5  40.5426  34.2552  48.0541    44.00    40.21    47.78     2.041     0.029     0.116     0.054   -43.85     2.23   1.210 
 3209606073635844224  -11622.7  -16799.9   -8728.0  40.5784  23.9335  77.0120    32.16    21.35    43.17     2.591     0.030     0.131     0.061    31.93     6.39   1.311 
 3398242862640683648  -18242.3  -26603.5  -14026.9  40.6240  25.7907  65.7180    62.30    41.48    82.18     0.826     0.027     0.055     0.059    69.36    11.11   1.338 
 3002727398892196480  -13379.2  -14980.2  -12117.6  40.6553  32.7793  50.8564    47.49    42.29    52.37     1.515     0.032     0.103     0.072    48.74     2.96   1.355 
 3116853957075272064  -11674.5  -12909.6  -10621.2  40.7635  32.9408  50.5301    57.42    52.63    62.40     1.440     0.043     0.170     0.087    58.83     2.93   1.243 
 3217153739925099904  -12100.3  -15768.5   -9898.9  40.8476  27.5303  66.9010    33.51    25.16    41.44     2.377     0.036     0.313     0.076    33.35     4.88   1.231 
 4282831165829683328   18785.5   16131.9   22234.8  41.3685  30.1861  57.7426    19.55    16.66    22.57     2.694     0.037     0.271     0.108   -18.87     2.08   1.356 
  673821033771716864   -8365.8   -8908.4   -7904.1  41.4594  36.0761  47.5632    81.30    78.66    83.86     1.438     0.046     0.286     0.084    80.69     1.59   1.103 
 5593593543201311616   43331.8   36619.3   51318.2  42.1184  12.0303  60.7169    16.93    14.68    18.97     1.676     0.029     0.008     0.069    -6.75     2.01   3.275 
 6422824665741792512  -10140.9  -12346.8   -8511.8  42.1220  19.1527  87.1327    38.95    37.06    41.27     2.544     0.344     0.469     0.722    34.76     0.88   1.309 
 4236249668526643456  -13251.6  -14833.7  -11868.5  42.5132  33.3593  53.4413    23.50    20.66    26.29     3.111     0.044     0.417     0.090    22.56     1.76   1.397 
 3209650638216501888  -13052.9  -15620.5  -11086.9  42.6188  30.8303  60.3867    29.25    24.00    34.66     2.528     0.042     0.254     0.082    29.16     3.12   0.983 
  889189626209435776   16554.0  -21214.9   39110.4  42.8390  12.4387 149.0571     5.54     2.62    14.94     6.491     0.051     0.561     0.089    -6.35     5.45   0.689 
 5619644577135670400  -13932.7  -14930.6  -13081.3  43.1553  36.5789  51.1637    51.03    48.26    53.85     1.367     0.033     0.167     0.065    50.77     1.62   1.457 
 6709932028210971776   -9952.8  -19250.9   -6477.3  43.2022  21.2324 129.3283    44.01    20.19    67.65     2.200     0.049     0.424     0.144    44.81    14.39   0.946 
 4865180146494867712   13182.8   10694.3   16577.2  43.5716  27.6269  73.9412    17.17    14.21    20.65     4.726     0.016     0.385     0.038   -11.03     2.95   0.803 
 3217628660228958848  -10809.9  -14415.1   -8706.6  43.9000  30.2957  70.5757    38.70    28.57    48.33     2.311     0.052     0.430     0.088    38.89     6.00   1.375 
 4164190386559912832   12179.6   11606.5   12817.7  43.9036  36.3789  52.6809    58.25    57.72    58.80     1.361     0.040     0.090     0.115   -60.06     0.30   2.523 
  275766759016470016   18294.4   13586.6   27636.1  43.9737  19.2641  93.1094    34.71    25.04    44.00     1.472     0.177     0.080     0.329   -38.53     5.11   1.646 
 3014970387847972096  -12346.9  -52753.3   -6732.5  44.3370  15.1643 178.6806    23.22     9.41    41.21     3.266     0.042     0.447     0.081    21.93    10.91   1.048 
 4228453993641608064    9091.4    8751.0    9455.9  44.9108  41.1263  49.2480    50.39    48.81    51.92     2.165     0.036     0.443     0.088   -46.95     1.02   1.261 
 4146437641771140992   14186.5   13095.2   15572.5  45.3208  32.0554  63.9430    71.62    70.16    72.96     0.943     0.045     0.099     0.108   -75.98     0.73   3.075 
 1876897276674698752    8127.8    7704.9    8591.9  45.7863  39.0726  53.6126   133.89   132.89   134.97     0.917     0.032     0.117     0.068  -125.49     0.46   1.132 
 2951257747767315840  -10657.0  -11699.8   -9724.4  46.4157  34.5975  61.3624    94.24    93.77    94.73     0.968     0.053     0.156     0.098    94.59     0.26   2.266 
 3025156504087199104  -13006.2  -14383.9  -11913.0  46.8665  38.9460  56.3592    39.94    36.18    43.44     1.845     0.040     0.227     0.102    41.16     2.14   1.213 
 4238191955823112192    9097.3    8650.2    9629.2  47.7877  41.2185  56.1394   101.60   100.99   102.22     1.060     0.034     0.218     0.101  -100.56     0.38   1.847 
 2151049677743235968   15831.0   13521.4   18992.0  47.9730  36.1600  65.8916    14.67    12.11    17.18     4.344     0.023     0.412     0.065   -11.23     1.81   1.428 
 5081011667687021952   -9116.4  -10005.4   -8299.4  48.1123  39.5844  58.3834    76.38    69.92    82.74     1.454     0.032     0.189     0.050    68.81     4.21   1.133 
 4362241159763149184   10267.9    9654.4   10936.9  48.7916  42.4883  55.7404    56.51    53.19    59.82     1.678     0.026     0.165     0.070   -56.19     2.07   1.462 
 1426601154331313792   11598.1   10949.4   12282.7  48.9139  42.9427  56.3054    52.19    49.60    54.82     1.711     0.025     0.202     0.084   -42.92     1.90   1.305 
 2088327040512821760   13537.4   13176.8   13907.6  48.9241  44.2420  53.7551    66.94    66.14    67.72     1.106     0.018     0.027     0.051   -61.23     0.49   1.468 
 3236587023831515008  -14097.4  -17537.8  -11808.4  48.9911  36.0534  68.6070    27.95    21.88    33.84     2.408     0.035     0.226     0.077    29.08     3.28   1.085 
 6543846879818470912  -11166.7  -11473.9  -10892.2  49.0894  44.7901  54.1278    46.91    46.39    47.44     2.023     0.040     0.126     0.097    35.60     0.17   2.469 
 3217119139668567424  -12388.9  -23402.3   -8386.7  49.2205  24.4766 121.7385    32.45    12.95    48.30     2.395     0.038     0.270     0.078    32.36     9.86   1.160 
  135927365502608128  -14217.8  -14839.0  -13658.4  49.5343  44.4141  54.9408    18.60    17.85    19.33     3.645     0.052     0.273     0.130    17.51     0.47   1.099 
 3379772403025731584   19035.5   17621.8   20720.0  49.7053  42.1953  58.8289    23.12    21.36    24.84     2.133     0.046     0.225     0.092   -25.41     0.97   1.270 
 2087145718344028288   13374.6   11203.5   16533.3  50.0585  36.2839  70.8690    60.70    49.79    71.92     1.235     0.019     0.156     0.054   -55.14     7.35   1.235 
 2213160849082057216   16384.1   15908.1   16911.0  50.0859  43.7363  57.6126    35.11    34.81    35.41     1.700     0.034     0.069     0.089   -33.53     0.18   4.867 
  138184216197211776  -12360.3  -19368.3   -8971.1  50.1868  11.6112 192.0136    31.15    28.35    34.08     2.528     0.623     0.119     1.453    30.51     1.68   1.551 
 3216477986954612992  -15285.2  -27777.3  -10789.1  50.2958  25.1585 108.9745    24.86    11.27    35.84     2.500     0.038     0.332     0.085    25.24     6.57   2.532 
 6414750883140491648  -11835.7  -13622.7  -10443.6  50.3937  40.0493  65.7473    29.98    26.08    34.01     2.787     0.031     0.185     0.055    27.20     2.64   1.203 
 3016438167151608576  -10630.6  -15045.7   -8259.8  50.5184  30.5915  96.0032    64.31    44.61    83.11     1.423     0.029     0.195     0.066    63.86    11.72   1.546 
 4200880166180776704   13529.0   11408.0   16589.9  50.7404  35.9828  75.6269    37.72    30.72    44.68     1.901     0.064     0.107     0.151   -37.97     4.12   1.074 
 3227806362626670592  -15338.3  -19092.8  -12693.4  50.8018  34.9225  77.4986    17.47    13.26    21.51     3.532     0.048     0.308     0.080    17.04     2.44   1.055 
 3217177452440729728  -13662.8  -15822.0  -11972.6  50.9434  39.1770  66.5494    27.83    23.72    31.80     2.514     0.047     0.203     0.095    28.04     2.39   1.061 
 3323723874386396800  -22547.9  -34551.7  -17114.4  51.1692  33.3891  72.2220    25.45    16.01    34.04     1.596     0.042     0.068     0.086    30.06     4.62   1.472 
 1827660763729240064  -39431.0 -146379.4   45151.8  51.4958  10.2735 111.7749     2.16     1.17     3.96     8.497     0.633     0.240     1.249     1.60     1.06   1.045 
 3416476235761378688  -24003.4  -45284.4  -13009.3  51.6146  19.6524 386.2264    16.70     5.28    31.65     2.158     0.029     0.141     0.076    20.53     8.21   1.219 
 4313291932918169600   15545.3   14811.5   16375.0  52.0684  44.2376  61.9684    54.70    54.15    55.30     1.168     0.037     0.135     0.087   -52.25     0.31   3.388 
  188630020137712896   33959.0    5896.8   53375.0  52.3979   5.4896 600.1522    12.83     0.70    30.74     1.572     0.058     0.087     0.076   -20.01     9.41   1.223 
   91969302940405888  -15060.4  -18064.9  -11774.6  52.8406  31.7007  90.2370    10.91     9.01    13.87     6.217     0.043     0.362     0.124     6.65     2.51   0.822 
 4722924232581106688  -12548.3  -13232.6  -11915.1  53.0945  46.5647  60.2247    29.45    28.18    30.83     2.868     0.046     0.222     0.121    20.95     1.08   0.983 
 5454411344100988544  -10672.2  -11069.7  -10270.3  53.1559  47.6355  59.2513    58.27    57.07    59.42     1.617     0.034     0.150     0.077    52.37     0.77   1.001 
 3217588497991190528  -14121.7  -18167.8  -11440.8  53.2570  36.5176  81.1448    27.78    20.83    34.76     2.418     0.037     0.074     0.075    28.17     4.04   0.953 
 5095493541495422592  -10175.2  -13189.5   -8147.7  53.2813  34.9036  88.4795    44.29    34.58    54.60     2.242     0.046     0.276     0.046    38.24     6.71   1.284 
 6489732009874950016  -12591.1  -13332.5  -11896.7  53.2948  47.3436  59.9971    26.50    25.24    27.80     3.204     0.025     0.255     0.042    18.02     1.12   1.126 
 4332189926426480128   11523.7   10588.8   12682.6  54.0124  43.1421  67.8963    39.89    36.35    43.24     2.126     0.056     0.313     0.122   -37.92     2.16   1.269 
 4198146127436440320   12123.8   10837.5   13689.6  54.0965  43.7490  67.0906    50.41    44.65    56.27     1.588     0.025     0.086     0.071   -50.92     3.59   1.250 
 3020257909204558464  -13837.7  -15676.0  -12410.8  54.4983  44.0232  68.0150    42.44    37.45    47.45     1.626     0.038     0.163     0.078    43.84     2.87   1.196 
 4469599261806948096   11666.1   10684.1   12828.7  54.5041  44.9461  66.7607    47.39    43.62    51.15     1.763     0.051     0.305     0.094   -46.64     2.42   1.354 
 2136314774527889152   17579.3   16027.7   19443.0  54.5932  46.8730  64.1504    20.80    18.85    22.77     2.760     0.020     0.206     0.053   -17.17     1.31   1.222 
 3015481665052063488  -11960.7  -12441.6  -11515.1  54.6989  49.2174  60.7221    37.23    36.23    38.25     2.169     0.041     0.308     0.087    36.55     0.61   1.561 
 4391437625885318784    9260.2    8608.2    9962.4  55.4400  46.0922  66.4555    71.41    67.22    75.81     1.491     0.043     0.188     0.114   -68.43     2.70   1.091 
 5697947676401453952  -15404.1  -19223.0  -12940.0  55.5933  39.6390  84.1806    42.73    33.89    51.05     1.484     0.037     0.170     0.073    41.21     5.13   3.138 
 5977610550564101120   22521.6   17967.7   30894.8  55.7006  38.7462  72.3686    26.02    18.43    33.31     1.548     0.050     0.154     0.103   -32.13     3.74   1.326 
 4315394027395272448  -16713.6  -28499.2  -12014.9  55.7990  30.5000 139.5520    35.48    18.64    50.18     1.611     0.035     0.149     0.070    36.14     8.89   1.346 
 4075570990633176960   13463.2   10002.9   21069.9  55.9835  33.9348 110.5403    42.87    26.39    58.29     1.660     0.025     0.226     0.074   -44.31     9.63   1.043 
  684202618263703296  -11190.1  -13801.4   -9351.0  56.2420  39.6677  85.1136    34.39    27.55    41.44     2.537     0.042     0.359     0.068    32.03     4.64   0.925 
  934294341958327040  -10668.3  -13701.4   -8619.0  56.2511  36.9474  93.7708    51.42    40.11    63.44     1.796     0.038     0.216     0.069    48.81     7.76   1.166 
 6030250563097069696   16067.3   14869.9   17432.8  56.3480  45.8170  68.9621    33.43    31.31    35.54     1.749     0.056     0.151     0.102   -36.54     1.11   1.301 
 4598042419156492800   12318.3   11463.2   13257.1  56.5233  48.8303  65.4747    41.03    38.25    43.77     1.998     0.023     0.244     0.051   -35.54     1.94   1.360 
 4411594663319827328   10971.1   10159.0   11793.3  57.0026  48.1507  66.8995    32.59    30.48    34.96     2.785     0.054     0.316     0.084   -28.44     1.55   0.866 
 1029551253386020352   10220.3    9857.5   10586.1  57.3760  51.7744  63.7437    60.99    59.79    62.23     1.591     0.031     0.084     0.061   -57.29     0.77   1.151 
 3018827616374675840  -17409.3  -27401.5  -13331.0  57.6074  36.5794  97.1498    16.18     8.56    21.93     3.288     0.028     0.242     0.062    16.32     3.29   0.870 
 3042388192055247744  -14287.5  -15398.8  -13290.9  58.1639  48.8741  69.4643    47.38    44.50    50.17     1.433     0.040     0.204     0.073    47.24     1.66   1.514 
 3002654968564134784  -17399.7  -18420.1  -16474.1  58.2396  48.0259  70.1102    33.74    32.97    34.43     1.614     0.051     0.088     0.099    35.50     0.39   1.326 
 5996135023703969280   17419.7   10186.3   54024.5  58.7553  25.3734 275.1541    22.14     8.10    38.88     2.321     0.031     0.176     0.088   -24.23     9.74   1.065 
 4111893632176977280   13657.8   12728.1   14813.3  58.7661  45.9804  75.6632    55.03    54.33    55.62     1.266     0.055     0.181     0.133   -58.42     0.17   2.085 
  926472038281119360   15242.1   14187.9   16482.3  59.4132  50.7693  70.1267    17.36    15.79    18.84     3.598     0.038     0.397     0.082   -15.89     0.94   1.372 
  797643669604128512   13816.0   12480.6   15221.4  59.8305  46.7951  75.9977    18.73    17.04    20.62     3.977     0.065     0.148     0.069   -13.28     1.47   0.919 
 3552199538776890112   16476.4   15320.3   17826.3  60.3917  51.2908  71.5860    13.09    12.16    14.02     4.885     0.056     0.250     0.101    -7.40     0.85   0.879 
  948438047221734784   17200.9   11804.3   47454.9  60.8820  30.8662 123.0951    13.62     7.99    21.12     3.873     0.024     0.211     0.053   -13.79     4.22   0.926 
 4240465780226641408  -15243.7  -99147.1   24908.5  60.9004  15.4583 323.9940    20.72     8.33    44.35     2.622     0.040     0.151     0.090    21.30    13.92   1.352 
 5447940997347048960  -22637.2  -55736.2  -17042.6  61.0355  37.6405  74.7185     7.26     6.24     9.87     5.949     0.022     0.149     0.051     4.26     1.88   0.670 
 6889797561978600448  -12061.0  -12901.3  -11235.9  61.3488  52.9673  71.4480    27.79    25.82    29.87     2.939     0.041     0.236     0.103    24.19     1.36   0.888 
  882827851929850496  -11336.4  -12201.7  -10579.3  61.5562  53.0167  71.7992    87.67    86.53    88.67     0.972     0.040     0.087     0.078    89.77     0.63   1.488 
  701594353891131904   13979.8   12683.4   15365.6  62.7706  49.4272  79.7352    18.28    16.61    20.13     3.975     0.076     0.402     0.096   -13.36     1.40   1.565 
  627997198759785728  -10757.9  -64726.1   20231.8  64.2637  16.3966 225.2731    27.69    19.03    53.50     2.921     0.050     0.251     0.093    19.65    18.52   1.484 
  434451678750592000   19873.1   18223.4   21805.7  64.2966  55.1393  74.7600    17.52    15.71    19.35     2.618     0.036     0.233     0.120   -19.02     0.91   1.427 
 1866624024150114048  -25905.4  -28628.1  -23656.2  64.7668  55.4278  76.2487    12.68    11.30    14.00     2.958     0.035     0.180     0.061    10.55     0.82      NA 
  107562237543967872  -11526.9  -12087.2  -10954.2  64.8345  57.9191  71.9631    41.28    39.54    43.04     2.091     0.034     0.258     0.102    37.24     1.16   1.225 
  236680705497044864   15609.1   14978.0   16224.2  65.1844  58.9802  71.9351    34.20    33.19    35.23     1.772     0.031     0.132     0.083   -35.76     0.57   1.147 
 1117870070346179968   15937.8   11238.9   57073.2  65.4420  26.0667 138.4643    15.62    10.22    21.83     3.928     0.404     0.323     0.905   -11.57     4.34   1.342 
 6264306631258996992   12416.3   11709.3   13153.1  65.4433  56.4631  76.0136    30.24    28.71    31.81     2.604     0.064     0.314     0.087   -27.27     1.02   1.316 
 4946749546905092736   14633.6   14298.7   14979.5  65.5623  61.9269  69.3190    30.01    29.54    30.48     2.733     0.021     0.044     0.045   -13.59     0.55   1.209 
 2826352814530975872   12711.9    6955.1   54096.6  65.6819  21.7172 168.2587    25.30    16.53    39.01     3.249     0.451     0.319     0.898   -18.11    10.07   1.056 
   87344555171055360   13132.9   12619.2   13653.0  65.7847  59.8891  72.6330    21.16    20.27    22.02     3.588     0.043     0.365     0.093   -16.55     0.65   0.946 
 4323190114532074752  -18415.7 -135336.6   46518.6  65.8353   9.7783 323.1706    11.98     4.24    30.15     2.862     0.036     0.121     0.082    10.45    11.91   1.039 
 4169229899326380544   16009.8   13442.9   19445.4  66.1614  48.2446  91.3679    25.30    20.24    30.45     2.348     0.037     0.223     0.081   -25.81     3.00   1.434 
 4491041834490574848   10572.5    9605.8   11710.9  66.2616  53.2397  83.3912    74.40    67.70    80.70     1.255     0.041     0.185     0.125   -70.68     3.98   1.325 
 4523155992160387456    9301.2    8783.3    9877.3  66.3526  55.7085  79.7806   121.13   120.40   121.93     0.875     0.032     0.176     0.094  -117.21     0.35   2.165 
 4633800049120617216  -14179.6  -16139.5  -12594.3  66.4501  52.7173  85.4998    23.88    21.20    26.64     3.088     0.022     0.061     0.062    16.60     2.24   0.963 
 5406167492607818112  -24200.5  -25049.3  -23355.1  66.6407  58.8827  75.5375    39.78    39.05    40.53     1.076     0.029     0.055     0.071    31.54     0.36   1.695 
 3214456023722931456  -16258.1  -54637.6  -11571.8  66.6866  33.2814 117.6932    18.82    10.34    27.82     3.043     0.054     0.321     0.116    18.21     5.35   1.114 
  287896438152057216  -19271.8  -21454.6  -17331.5  67.0758  54.7217  82.2207    13.06    11.52    14.63     3.792     0.029     0.118     0.047    11.74     1.04   0.912 
 3314128780005142656   19843.4   18418.5   21331.9  67.2399  57.9457  77.6633     9.08     8.06    10.12     4.818     0.048     0.108     0.102    -8.98     0.57   1.269 
 6738639207356433792  -12277.4  -13282.0  -11397.8  67.5164  57.0004  80.2112    37.12    34.30    39.84     2.115     0.046     0.052     0.105    36.04     1.69   1.077 
 6871188018444799872   14194.5   10798.0   19925.5  67.8392  38.4557 131.1032    27.90    18.83    36.90     2.461     0.059     0.301     0.131   -26.00     5.84   1.090 
  414031892397031168   17285.0   16425.3   18209.0  68.0724  60.0167  77.6249    39.94    38.35    41.40     1.388     0.032     0.143     0.032   -40.36     0.85   1.700 
 6186734810308830464    9837.0    9340.4   10356.3  68.1647  58.7521  78.5149    89.30    87.50    91.11     1.144     0.039     0.209     0.089   -81.23     1.08   1.617 
 5923271071014346752  -16572.6  -17706.6  -15608.8  68.8235  58.5919  79.8065    33.79    31.91    35.69     1.714     0.036     0.204     0.084    34.45     1.18   1.441 
 5926319226487807488  -14703.4  -17926.8  -12341.6  69.8452  49.3327 100.3058    49.26    40.10    58.29     1.327     0.043     0.169     0.107    51.31     5.25   1.243 
  455026290085337728   15059.9   11242.0   23094.4  70.0675  40.1424 145.3388    46.37    28.42    62.27     1.374     0.034     0.117     0.104   -47.03     9.81   1.302 
  500317682294371200   13476.4   12589.1   14390.4  70.8436  60.9605  80.9771    51.31    48.11    54.70     1.394     0.027     0.208     0.055   -51.48     1.97   1.464 
  830374447137538688  -14472.3  -16966.8  -11977.4  71.0731  45.9663 112.3006    18.56    16.85    21.39     4.186     0.069     0.317     0.077     8.71     3.21   0.861 
 6098703854940042240   17492.5   15491.5   19968.5  71.2527  56.9086  87.8922    18.68    15.79    21.50     2.810     0.052     0.260     0.130   -19.14     1.51   1.113 
 3406821110623247360  -39261.5  -47089.5  -24936.8  71.6006  61.5395  76.3702     6.60     6.16     7.82     4.273     0.045     0.221     0.076     8.35     0.65   0.992 
 2053243205017861888   15491.7   14862.8   16177.4  71.6512  63.2625  81.1665    64.66    63.91    65.45     1.010     0.029     0.028     0.065   -57.22     0.29   1.176 
 4118566289008246400  -26509.8  -30693.7  -23382.2  71.8460  54.9591  99.5465    37.34    34.86    39.43     0.911     0.051     0.078     0.144    48.33     0.36   2.483 
 5731283593339596160   18352.1   17137.3   19707.8  71.9679  63.5042  81.1581    16.98    15.80    18.19     3.233     0.038     0.245     0.088   -13.02     0.84   0.982 
 3017250847981552896  -15894.1  -40768.4  -11474.8  72.4389  41.2705 125.9505    22.76    11.83    32.56     2.591     0.065     0.212     0.112    22.51     5.72   1.274 
  502142188698905984   14047.3   13385.4   14807.6  72.5333  65.0043  81.4157    42.59    40.62    44.59     1.611     0.027     0.071     0.065   -41.75     1.19   1.584 
 3148999828779123200  -16518.1  -19555.5  -14328.9  72.9011  55.1056  99.2181    23.93    19.92    27.87     2.365     0.109     0.142     0.179    24.26     2.11   1.225 
  437129985996643072  -20448.9  -27249.1  -16000.3  72.9977  24.7438 179.1721    17.82    15.93    20.02     2.681     0.463     0.155     1.309    16.57     1.04   0.981 
 2115082659534703360  -16505.2  -18498.4  -14841.7  73.7962  59.6694  92.8690    18.54    16.25    20.82     3.215     0.022     0.282     0.058    14.52     1.65   1.227 
 2076035874906087296   14681.1   13838.9   15684.7  73.9683  60.5506  91.4360   112.42   110.99   114.11     0.609     0.027     0.040     0.063  -101.78     0.55   2.506 
 2577736193060530688   10769.4   10073.9   11617.7  74.5083  61.8086  92.0384    92.24    90.61    94.04     1.045     0.052     0.017     0.110   -77.87     0.52   2.104 
 2847583555133905792   12639.5   12165.1   13161.1  74.7351  67.2757  83.4254    36.90    35.75    38.02     2.225     0.048     0.115     0.074   -27.96     0.85   1.143 
 3208398195690571776  -17109.4  -59001.8  -10109.3  76.4828  28.6583 266.7824    15.72     9.13    28.39     3.120     0.038     0.282     0.077    15.10     7.53   1.064 
 6124403328628463744  -18589.8  -19107.5  -18106.2  76.4848  68.6329  84.4599    11.23    10.85    11.59     4.643     0.063     0.238     0.117     7.70     0.29   1.197 
 4505313186181342592   21582.1   16098.2   31995.5  76.5980  46.1834 144.5427    18.83    13.87    25.14     2.445     0.042     0.184     0.137   -16.82     4.40   1.367 
 4517242848685940224   28433.7   27557.7   29340.0  77.3315  72.0587  82.6112    12.43    12.15    12.70     2.995     0.042     0.126     0.091    -9.22     0.23   1.893 
 2950594536098272768  -15979.5  -17094.5  -14992.0  77.9335  63.7874  95.4030    54.95    54.00    55.91     1.089     0.041     0.077     0.086    56.24     0.50   2.626 
 2996965751801406080  -19081.4  -60026.9  -13268.5  78.1663  39.7694 117.0666    13.37     7.99    21.05     3.413     0.038     0.154     0.078    12.97     4.56   0.896 
 1128951704444751872   11877.0   11455.0   12307.2  78.2423  69.9260  87.1369    70.94    70.08    71.87     1.190     0.028     0.110     0.076   -64.07     0.55   1.510 
 6099544706462062464   15292.6   11161.9   33571.8  78.4144  43.1390 156.0782    28.84    13.68    40.53     2.147     0.058     0.162     0.099   -28.11     7.13   1.117 
  454696715778328192   20514.4   19074.1   22198.5  78.5169  68.0088  90.4252    31.23    28.67    33.71     1.447     0.021     0.065     0.064   -33.96     1.35   1.299 
 6050406470963494016   13410.5   12182.6   14857.9  78.8145  59.9113 104.6467    36.97    34.34    39.68     1.923     0.098     0.089     0.243   -36.74     1.60   1.284 
  280088015810062592   21667.0   19763.8   23951.4  79.8585  70.4110  89.7478    22.25    19.79    24.53     1.864     0.033     0.147     0.051   -25.75     1.15   1.091 
 4420357251299025152   13143.3   10871.8   15903.0  80.7517  53.9243 124.2804    29.00    24.03    34.73     2.696     0.057     0.182     0.082   -21.24     4.33   1.191 
 4875501189128536064  -12472.2  -15633.4  -10453.0  80.8650  56.4578 128.8092    58.58    46.63    69.55     1.376     0.021     0.177     0.045    51.43     7.45   1.413 
  274199546929430272   29654.6   21428.2   53705.1  81.4189  50.8368  94.1662    20.06    11.73    28.86     1.466     0.038     0.067     0.059   -26.34     4.48   1.279 
 2987410583439087616  -15622.5  -16369.7  -14845.8  81.4922  72.2986  90.9752    20.25    19.10    21.42     3.037     0.034     0.189     0.070    17.00     0.78   1.239 
 6866889546454432768   13035.8   10021.0   17700.8  81.5138  49.2882 146.1597    34.49    24.52    45.33     2.153     0.066     0.208     0.157   -32.54     6.72   1.446 
 6710583484549939840   13794.5   13295.1   14331.2  81.7043  71.6314  93.0321    33.96    33.50    34.42     2.027     0.051     0.212     0.119   -33.55     0.27  16.684 
 6659126134210180096  -11731.2  -12392.3  -11125.9  82.0356  72.6951  92.4069    45.13    42.86    47.38     1.839     0.032     0.227     0.057    42.59     1.40   1.230 
 2897304845331487104  -14439.1  -15197.7  -13749.3  82.1386  73.6998  91.7405    41.75    39.72    43.81     1.627     0.023     0.182     0.051    38.16     1.26   1.237 
 1155816454299187968   13852.0   11370.4   16818.9  82.7201  52.9833 131.8293    29.97    25.21    35.88     2.537     0.055     0.261     0.082   -20.54     4.60   1.202 
  599737074162298752   21152.6   19477.0   43836.6  83.5421  68.7222  98.5126     7.33     6.72     8.24     5.803     0.052     0.316     0.091    -4.61     0.78   1.276 
 2011605455582363520   25714.3   19190.8   35454.5  83.5760  35.7431 187.4473    15.73     9.16    21.56     2.277     0.181     0.157     0.427   -15.37     3.46      NA 
 6772499015835075840   14930.4    9666.9   30026.9  84.4526  36.3486 286.2709    33.34    15.70    52.45     1.914     0.037     0.249     0.083   -32.34    12.05   1.251 
 6211137238234997504   14093.6   12670.4   15923.1  84.6691  67.8097 107.7972    31.01    26.90    34.75     2.178     0.051     0.252     0.101   -29.58     2.37   1.278 
 5367697401804858112   26155.0   21979.5   33114.2  85.0232  64.8315 112.8784    12.84     9.78    15.66     2.862     0.032     0.134     0.072   -10.05     1.68   1.273 
 3122673569040718976  -16529.0  -18318.0  -15085.9  85.1192  66.1142 111.3620    50.19    49.15    50.94     1.137     0.062     0.123     0.109    53.71     0.15   4.828 
 4630432691681224448  -13277.4  -13835.6  -12715.9  85.3411  77.5311  93.2969    55.08    53.13    57.09     1.411     0.021     0.148     0.055    44.35     1.44   1.309 
 1326832843616811520   15083.0    8292.3   59138.7  85.6806  38.3800 172.1848    28.26    17.18    40.75     2.463     0.023     0.022     0.061   -18.08    10.36      NA 
 4633674086319974016  -12769.4  -14025.1  -11665.6  85.9279  72.0379 103.0907    56.07    51.62    60.56     1.444     0.033     0.137     0.096    44.90     3.22   1.541 
 1006727071323390592   16176.3   13903.0   18864.8  86.0020  64.9517 113.4854    26.30    21.70    31.14     2.186     0.049     0.092     0.099   -26.44     2.67   1.479 
  894949997689212032   15194.2   13934.7   16643.1  86.2670  71.9868 103.7142    30.31    27.36    33.24     2.073     0.038     0.123     0.068   -29.20     1.79   1.257 
 5552654185511519744  -15177.6  -16029.5  -14365.0  86.3147  76.0802  97.3737    44.33    42.13    46.56     1.481     0.028     0.120     0.068    39.07     1.43   1.314 
 3013672624827268224  -18662.9  -20723.4  -16958.8  86.8787  71.6480 105.3531    17.26    14.98    19.47     2.809     0.053     0.167     0.110    16.91     1.19   1.240 
  491946383016465664   23626.5   16580.8   58123.5  87.9052  50.5637 137.8934    17.72     8.59    27.08     2.110     0.027     0.039     0.045   -19.83     5.15   1.308 
 4507563371104636672  -20852.7  -46207.9  -13971.3  88.0352  44.6965 214.4425    24.07     9.43    37.22     1.849     0.041     0.179     0.097    25.35     7.42   1.280 
  382863834422901504   13554.8   12688.1   14476.9  88.4290  75.3218 104.0544    48.99    46.69    51.40     1.498     0.052     0.159     0.055   -43.55     1.55   1.344 
 5497214850734895744  -16364.9  -17358.6  -15442.8  88.5658  79.1782  99.4734    33.61    31.69    35.59     1.833     0.019     0.128     0.053    27.35     1.30   1.239 
 3209216197981444864  -14027.5  -14871.7  -13192.3  88.8263  77.3589 101.6018    41.56    39.31    43.76     1.641     0.037     0.135     0.071    40.99     1.28   1.296 
 4244217210815654144   13681.5    8836.6   28190.0  89.0167  40.6199 265.7321    45.48    23.16    69.97     1.585     0.037     0.159     0.079   -41.62    16.45   1.552 
 4372309319018421632   15025.5   14483.9   15602.3  89.6719  80.4116  99.6130    39.77    38.82    40.70     1.615     0.034     0.137     0.086   -38.72     0.58   1.786 
  129473786299711360   13768.8   11182.3   17777.2  90.2613  57.4933 155.6820    39.48    29.19    49.23     1.778     0.031     0.213     0.109   -37.11     6.32      NA 
 2690943074192501888   14425.1   12596.7   16516.1  90.3769  68.2107 121.2636    28.67    25.13    32.47     2.491     0.037     0.223     0.102   -20.82     3.01   1.079 
 3207155713191829760  -17964.5  -20774.1  -15826.5  90.4356  70.9868 118.0446    16.49    13.18    19.44     3.043     0.044     0.090     0.084    15.59     1.81   1.192 
 4200880166180777088   17336.5   10139.8   34787.3  90.4368  33.6260 375.0914    35.01    18.40    59.62     1.556     0.044     0.147     0.086   -34.82    14.60   1.024 
 2080985223418435840   33397.5   30872.8   36473.3  90.7858  78.8342 109.3641    26.76    24.54    28.85     1.203     0.021     0.045     0.048   -16.83     1.55   1.296 
  893355435247598720  -13729.6  -14619.1  -12931.1  91.0234  79.3758 105.4679    55.45    53.11    57.95     1.264     0.037     0.159     0.078    55.67     1.45   1.318 
 4455408483700259968  -13182.9  -16670.7  -10476.9  91.3050  44.2623 198.5787    33.05    27.76    40.24     2.390     0.455     0.134     0.995    23.87     3.09   0.911 
 6034667129512727936  -16090.2  -18929.0  -13820.1  91.7995  70.1947 120.7256    39.51    33.08    45.97     1.485     0.041     0.182     0.104    41.85     3.61   1.148 
 1282143090425912576   17822.0   16043.6   20273.6  91.8145  66.9639 126.0946    52.01    48.16    57.51     1.251     0.136     0.050     0.367   -28.75     0.48   1.577 
 5081423778387577856  -14534.6  -15110.3  -13983.5  92.8819  83.3400 103.2215    33.52    32.61    34.47     2.168     0.052     0.127     0.084    22.88     0.68   1.306 
 2071065360800764416  -28820.5  -34327.5  -24747.3  93.8382  67.0424 138.7122    20.47    16.74    24.07     1.696     0.033     0.063     0.085    15.67     2.44   1.511 
 4173116634279494656   18584.9  -54385.6   35293.2  94.1050  16.8085 356.2720    11.20     2.46    30.19     2.761     0.051     0.151     0.122    -9.70    13.13   1.159 
 2219255025419679232   20249.6   19070.6   21551.8  94.1798  82.0821 107.8837    33.87    31.74    35.95     1.425     0.022     0.049     0.059   -30.59     1.27   1.720 
 1760617565486150528   15795.2   15126.7   16500.8  96.9553  87.7304 106.8070    33.65    32.39    34.91     1.909     0.038     0.041     0.083   -26.82     0.88   1.051 
 2481810499390594304  -17856.6  -19848.8  -16038.2  97.1174  77.3466 122.1902    30.21    28.23    32.50     2.234     0.048     0.131     0.108    12.46     2.61   0.927 
 2208293238085992960   23544.2   20179.1   28055.5  97.5127  71.1496 140.2156    24.71    19.82    29.29     1.643     0.014     0.112     0.033   -22.95     2.62   1.391 
 3368691834078422400  -13947.3  -16511.6  -12095.5  98.2259  69.5174 146.3984    70.84    69.41    71.73     0.967     0.087     0.140     0.141    73.74     0.16   1.524 
  506851774965820416   15119.7   14233.3   16090.8  98.2769  78.5172 122.6054   101.63    99.93   103.35     0.624     0.022     0.075     0.066  -104.48     0.94   2.381 
 4215733434388175616  -13997.7  -14979.6  -13165.4  99.9162  86.0790 116.4569    40.16    37.60    42.57     1.705     0.038     0.078     0.098    38.04     1.50   1.171 
 3879139385719048192  -17390.6 -105764.8  -16785.8 100.8362  34.5016 112.9628    10.81    10.14    13.27     5.719     0.140     0.081     0.207     2.53     0.46   1.002 
 3006948320951474048  -25071.0  -42574.1  -19101.2 101.6465  69.4602 138.3161    20.51    12.18    28.38     1.723     0.027     0.034     0.053    23.97     3.85   1.122 
 1867798268208011776   17152.5   16406.4   17892.4 101.7831  89.7486 114.6272    69.07    68.26    69.90     0.856     0.028     0.048     0.052   -59.76     0.17   1.691 
 2222221679587801344   31081.0   23254.1   37621.2 103.5270  68.7456 179.0274     8.71     5.93    12.74     3.181     0.023     0.108     0.062    -7.69     2.14   1.193 
 2988349596432425088  -15096.6  -16903.7  -13588.5 103.5819  83.7696 130.3679    36.85    32.41    41.19     1.726     0.035     0.042     0.069    34.31     2.70   1.115 
 4834552631627632384  -16180.5  -16815.1  -15595.5 106.5456  97.9116 116.2786    39.10    37.85    40.29     1.723     0.022     0.047     0.054    24.35     1.01   1.268 
 6443339452475859840  -12897.0  -13973.7  -11926.8 108.1594  90.4080 128.9335    52.78    48.98    56.93     1.464     0.033     0.180     0.068    45.72     2.74   1.272 
  698542723791064064   16842.6   14767.5   18545.3 108.8873  78.6929 148.8381    18.18    16.29    20.93     3.269     0.072     0.143     0.085   -11.42     2.32   0.990 
 4501821377771493248   21457.0   20262.6   22739.3 110.1907 100.1367 121.7031    16.03    15.03    17.05     2.803     0.033     0.143     0.089   -12.75     0.68   1.133 
 5720574560541252096  -17766.4  -20159.2  -15856.0 110.6649  87.8294 142.3536    47.10    41.12    52.78     1.152     0.028     0.124     0.054    45.42     3.32   1.198 
 1824981292597364608   23972.2   21387.3   27021.9 112.4165  83.9474 149.1940    39.23    36.56    42.48     1.118     0.093     0.071     0.168   -31.17     1.64   4.633 
  673173352702681600  -17320.8  -20488.5  -14841.7 113.2652  85.0501 155.3844    26.34    20.95    31.43     2.012     0.047     0.164     0.092    26.61     3.03   1.482 
 2069769036575077120  -35454.1 -236380.8  -24542.1 113.3853  45.2940 223.1951    12.34     9.03    18.11     2.194     0.037     0.031     0.080     8.48     3.69   1.371 
 4532960985880216576   35925.0   33218.3   38715.9 113.4412 106.4911 120.1017    12.98    12.67    13.39     2.542     0.027     0.085     0.055    -7.24     0.64   1.293 
 6630242174207032960   13627.1   12719.5   14613.6 113.4629  97.3876 132.5605    49.58    46.14    52.79     1.418     0.034     0.122     0.057   -47.80     2.02   1.326 
 5560310707750629760  -20402.9  -25964.5  -16627.8 114.5249  79.2334 171.9595    33.96    25.74    42.11     1.408     0.020     0.072     0.052    29.90     4.85   1.192 
 4049805271344644480   24351.1   15576.1   38381.0 116.3205  44.2017 788.9630    30.09    25.06    36.59     1.254     0.340     0.091     0.768   -36.06     2.60   1.378 
 4508479642241862784  -13361.5  -18563.3  -10330.6 116.8288  72.0580 208.9087    85.32    59.99   111.12     0.845     0.022     0.043     0.052    85.45    14.74   2.053 
 2036229774417777664   29267.5   23980.5   37197.2 118.7049  94.6422 137.9213    23.57    20.41    27.54     1.578     0.028     0.059     0.058   -15.83     3.45   1.237 
 1735531726662202624   18239.5   17100.5   19460.7 119.5782 105.3746 135.7217    25.63    23.93    27.30     2.136     0.037     0.102     0.095   -19.68     1.20   1.229 
 4482629844685824256   15023.7   11171.3   21227.9 120.7111  68.8766 226.0823    57.57    40.66    77.11     1.131     0.032     0.089     0.110   -54.90    12.09   1.358 
 1940112765706053888   17993.7   16358.0   19977.8 121.1406  99.3856 150.7760    40.46    36.18    44.52     1.336     0.039     0.060     0.052   -36.48     2.55   1.174 
 5516033168349841024  -21941.0  -22993.8  -20932.5 121.4558 107.6246 137.2506    50.58    48.64    52.53     0.902     0.020     0.041     0.048    43.34     1.23   1.443 
 4210974159649928192   12850.4   11451.4   14812.5 121.9158  89.2119 178.0905   106.71   105.95   107.62     0.709     0.056     0.042     0.128  -106.36     0.43   3.896 
  373271793765181056   16409.5   15213.9   17755.4 123.9372 105.0234 147.3358    34.23    31.42    37.03     1.695     0.042     0.166     0.114   -31.12     1.74   1.499 
 5588399656432834176  -24940.5  -37621.2  -15401.5 126.0137  52.0632 389.9749    25.97    12.04    43.07     1.445     0.028     0.042     0.067    23.92    10.68   2.248 
 3021923153923750144  -17799.6  -22234.1  -14969.3 127.1770  92.8013 181.1645    40.60    30.88    49.15     1.289     0.039     0.062     0.074    42.04     4.89   1.258 
  162816545132397184   17607.9   16232.0   19137.3 127.3085 107.0954 152.1267    34.54    31.78    37.33     1.519     0.045     0.129     0.143   -35.84     1.57   1.478 
 6727477446347640960   18869.5   16630.7   21879.2 127.9982 102.9185 159.9090    40.60    35.12    45.54     1.196     0.048     0.038     0.115   -45.83     2.67   1.320 
 1096443444875613696   16803.0   14343.7   19724.2 128.6713  92.9983 179.8902    31.43    25.26    37.67     1.784     0.042     0.193     0.096   -28.82     3.62   0.924 
 4318759765557993728  -27750.8  -34683.4  -22821.8 129.3077  88.4582 192.0120    18.55    13.34    23.53     1.708     0.038     0.039     0.079    20.11     2.54   1.255 
 2883124306429665152  -19343.4  -20568.5  -18125.6 131.5011 115.1246 149.3634    22.85    21.06    24.80     2.137     0.023     0.088     0.051    18.31     1.19   1.206 
 6085893101370934528  -20983.7  -42466.8  -14647.2 133.4337  73.9247 219.4145    27.56    18.23    38.96     1.734     0.066     0.101     0.104    21.42     8.02   1.238 
  369130487516046976   15093.3   14427.3   15882.3 133.6415 118.1902 152.9492    54.77    53.68    55.95     1.187     0.039     0.120     0.097   -49.01     0.68   1.350 
 4275506627383457280   19066.1   18094.8   20100.0 135.5995 116.3718 158.6270    38.22    37.53    38.86     1.311     0.044     0.034     0.116   -37.81     0.41   2.907 
 5817437549227817728  -17369.9  -18415.7  -16274.6 135.6788 115.1035 158.0602    45.61    43.75    47.53     1.224     0.041     0.120     0.084    43.55     1.20   1.493 
  165210491182309248   22291.3   20966.7   23857.5 137.0743 121.1938 155.6647    24.87    23.58    26.14     1.577     0.046     0.136     0.119   -28.90     0.54   1.484 
 3048013740223622272  -20226.7  -22512.1  -18363.7 137.7082 107.9041 179.3632    71.17    67.43    74.80     0.653     0.033     0.065     0.074    76.18     1.90   1.755 
 4473976692473748736   17431.4   15606.6   19712.0 139.0878 110.7169 178.9785    39.02    34.33    43.56     1.416     0.037     0.145     0.106   -36.31     2.92   1.645 
 4070497294300558592   24690.6   21057.0   29542.4 140.3197  83.3654 250.4418    38.54    36.45    40.90     0.954     0.085     0.066     0.129   -46.72     0.87   3.392 
 6868833856671125632   22511.4   16969.3   42182.2 141.1957  81.5821 244.9762    10.84     9.49    16.23     3.259     0.040     0.139     0.118    -9.38     3.48   0.969 
 5614259895046937728  -26356.4  -33240.8  -21533.3 142.0079  95.2561 233.5246    27.15    19.56    34.30     1.285     0.037     0.049     0.072    27.30     3.90   1.564 
 2995142795882837760  -17843.8  -25187.2  -13680.3 143.1626  87.0783 253.9485    43.71    27.05    58.55     1.207     0.025     0.108     0.058    43.25     8.49   1.253 
 1407078981783116032   19634.1   18026.9   21291.5 148.2537 125.1443 174.3543    29.11    27.15    31.36     1.922     0.018     0.083     0.057   -14.36     2.07   1.248 
 1910596204257873664   17023.1   15911.5   18290.8 152.0332 120.2338 193.9372    40.73    39.34    42.40     1.455     0.095     0.068     0.255   -30.96     0.28   1.340 
 5970923668792595456  -23143.6  -26485.7  -20394.1 153.6197 104.4872 239.9840    44.73    43.89    45.68     0.898     0.068     0.078     0.101    50.53     0.22   4.256 
 4079986899888507392  -18153.3  -20160.7  -16534.9 157.5837 124.1863 202.3203    70.47    67.74    72.67     0.721     0.036     0.085     0.096    80.02     0.75   1.993 
 1803051258267811200  -21703.2  -26394.9  -18686.1 159.1801 120.2488 216.8858    29.43    22.67    35.13     1.420     0.040     0.015     0.073    28.92     3.18   1.291 
  342977637079117312   16331.4    8795.1   63545.9 163.8683  55.0851 549.7148    38.44    22.53    70.01     1.423     0.039     0.064     0.113   -35.31    18.98   1.462 
  116997937097274624   18527.6   16535.9   55362.5 166.6734 112.3793 204.6993    24.58    22.29    28.79     1.958     0.036     0.065     0.101   -21.42     2.86   1.021 
 6901894045310004096   18014.6   17708.4   18325.8 168.3478 159.6782 177.2760    21.81    21.33    22.33     2.463     0.048     0.120     0.103   -13.20     0.26   1.071 
 4292635609805046528  -25243.3  -52417.1  -17751.0 168.7726  99.5656 278.5466    28.73    15.38    42.77     1.217     0.049     0.097     0.096    32.87     7.06   1.249 
 4254568116408188288  -85323.1  -91289.6  -50909.2 170.6365  82.7114 891.0653    15.29    11.99    26.17     0.957     0.112     0.041     0.209    23.85     0.75   3.535 
 6908610446447742976  -15420.2  -16277.7  -14654.5 171.4264 145.5495 205.0597    53.95    52.68    55.16     1.183     0.049     0.085     0.125    44.87     0.67   1.501 
 5351994142395871104   29387.4   23687.3   35363.6 175.0947 102.4315 325.6753    26.24    18.27    34.07     1.221     0.025     0.015     0.058   -21.84     4.84   1.401 
 6757033865092779648   44097.2   39507.8   45277.5 178.6015 159.3061 242.3970    14.20    13.35    14.70     2.186     0.042     0.118     0.100   -13.28     1.43   1.293 
 2239196047474743296   20053.4   19394.9   20759.9 179.6811 164.7320 196.5541    58.33    57.40    59.22     0.859     0.021     0.031     0.058   -47.49     0.49   1.524 
 4535780962631433216   25101.6  -16046.0   51429.5 190.0709  88.4705 308.9804    26.02    20.76    42.50     1.479     0.023     0.081     0.050   -18.22    12.02   1.340 
  518899330023367552   19691.2   18113.7   21669.1 191.9846 150.5899 246.5097    94.90    93.32    96.04     0.505     0.027     0.012     0.041   -99.27     0.25   3.522 
 1753518117687947904   19844.7   19120.9   20626.6 193.7533 177.6286 213.8075    46.02    45.06    46.99     1.100     0.032     0.070     0.082   -37.37     0.44   1.570 
 5695172818289841920  -23457.9  -26121.1  -21249.3 194.3172 152.8135 250.0572    48.40    43.71    53.19     0.837     0.038     0.049     0.074    45.89     2.65   1.948 
 4554998639179125376   17962.3   17389.9   18560.4 198.3791 182.1393 216.1412    47.08    45.96    48.20     1.189     0.027     0.106     0.036   -36.27     0.73   1.505 
 5088025521078731392  -18766.4  -79056.0  -17423.8 200.7346  70.4142 232.5877    36.72    24.23    39.35     1.520     0.034     0.067     0.038    21.68     2.33   1.545 
 3156824331479919872   35321.1   30535.2   37780.9 201.1522 138.4469 291.5841    12.40    11.74    13.77     2.262     0.035     0.096     0.080    -9.87     2.00   1.234 
 1899895314719300352   18864.9   16971.9   21138.9 205.2138 167.2722 253.1119    65.78    58.77    72.49     0.818     0.019     0.072     0.042   -52.19     4.74   1.508 
 5728252965633575296   34394.9  -13897.3   52859.4 207.6854 120.3208 354.3167    18.28    16.00    25.32     1.759     0.040     0.025     0.066    -9.89     6.49   1.025 
 5546147245647186560  -33413.8  -36039.8  -30570.7 217.6020 173.5794 277.3968    18.61    15.94    21.30     1.383     0.027     0.032     0.063    16.92     1.58   1.291 
 5647033759684148608  -30758.2  -32932.9  -28745.9 218.5603 188.2679 254.9028    19.09    16.95    21.15     1.461     0.029     0.075     0.070    17.29     1.09   1.797 
 2045902865396067328   29817.3   28008.0   31753.9 218.7715 198.4135 240.8611    61.32    58.25    64.69     0.598     0.035     0.020     0.070   -40.37     0.81   1.761 
  425093773950340480   26820.5   23256.3   31804.7 218.8483 163.2936 300.4906    36.30    28.82    43.07     0.918     0.031     0.062     0.040   -38.15     3.56   2.030 
 6756848081985610240   29584.4   22048.8   45378.5 218.9279 175.4014 262.8334    18.51    16.01    23.13     1.672     0.069     0.049     0.168   -21.30     2.68   1.097 
 6694330988998433792   17345.2   14990.4   54696.8 219.4108 145.8396 329.7876    27.19    24.77    32.26     1.974     0.031     0.101     0.055   -17.83     5.21   1.002 
 6719997228225697792   21048.5   19402.5   22964.1 220.2171 188.5063 255.8493    40.17    37.32    42.87     1.039     0.037     0.067     0.108   -46.26     1.21   1.518 
 6324080756265201536  -17679.0  -18713.6  -16324.2 220.8381 172.7888 279.3926    31.10    29.43    33.56     1.912     0.030     0.063     0.052    14.32     3.12   1.049 
 5980025352978185344  -37824.4  -39053.1  -36409.4 225.2397 182.8090 277.8861    14.95    14.39    15.58     1.580     0.047     0.070     0.099    17.64     0.69   1.456 
 3381308420770777728  -33373.1  -57961.0  -23344.6 225.8038 158.5695 337.4955    22.95    19.39    34.99     1.083     0.046     0.036     0.088    31.78     5.65   1.850 
 4405183617180136448  -17451.2  -18023.8  -16872.7 228.5850 197.9007 261.9083    30.46    29.39    31.75     1.741     0.083     0.127     0.087    21.35     0.16   1.912 
 4851376946238911744   21278.8   21019.9   21529.3 229.0802 221.4092 236.4580    36.93    36.29    37.60     1.784     0.024     0.011     0.060    -3.47     0.36   1.624 
  461598968741944832  -29903.4  -30916.0  -28890.6 239.1149 211.7932 269.1415    34.44    33.58    35.31     0.999     0.030     0.054     0.076    28.47     0.33   1.388 
 3355428017296192128  -61798.8  -66672.4  -48758.4 239.9001  72.5661 835.7992    25.21    23.90    30.29     0.611     0.064     0.026     0.108    40.53     0.82   2.250 
 2287087849105129344   19593.7   18883.2   20364.8 242.0116 217.6542 267.9875    71.97    71.31    72.65     0.681     0.017     0.062     0.054   -66.78     0.40   1.570 
 3118056749778424704  -26170.8  -29161.7  -23870.4 242.9729 205.9549 286.0290    60.29    56.04    64.16     0.564     0.023     0.039     0.052    72.56     1.64   1.690 
 1965091097216504704   26242.6   25356.7   27184.0 244.0597 218.9299 275.0890    72.05    70.71    73.50     0.545     0.015     0.025     0.032   -54.47     0.71   2.393 
 4530923526419029248   34912.0   28022.9   44108.0 256.3280 209.9584 300.0564    25.88    24.32    29.24     1.276     0.035     0.019     0.081   -14.74     3.87   1.372 
 6027491549167516160   29368.5   25005.6   36449.1 256.6928 219.2764 275.1636    38.63    36.67    41.66     0.764     0.044     0.063     0.105   -53.66     0.32   2.260 
 3100025858594973440  -26435.1  -31331.7  -22950.9 257.0481 190.2048 352.4550    63.97    59.13    67.62     0.529     0.039     0.036     0.077    75.38     1.07   2.441 
 1854570421773717504  -34216.2  -36214.0  -32419.4 259.6134 238.8568 282.5814    20.77    19.65    22.01     1.281     0.028     0.036     0.036    15.37     0.66   1.648 
 4144137188577253248   27504.6   24575.2   30208.1 262.0130 170.0250 408.3452    42.56    42.26    43.26     0.782     0.057     0.035     0.102   -49.23     0.15   2.167 
 2943385897347068032  -20606.5  -23614.8  -18356.6 265.3233 201.3070 362.8379    80.74    77.65    83.07     0.559     0.041     0.040     0.087    83.64     0.90   1.541 
 5934369713183119744   27858.9   21550.5   42173.0 270.4148 164.5462 421.8846    66.11    51.70    76.49     0.474     0.054     0.000     0.089   -88.40     3.25   3.070 
 6631893571945482496   20934.0   20446.3   52224.2 279.5008 253.4437 294.7859    24.78    24.37    28.10     1.525     0.050     0.092     0.100   -22.54     0.16   2.153 
 6591825164911849728   17801.9   17110.4   18510.5 283.0472 254.6601 312.9839    60.91    58.37    63.65     1.042     0.044     0.067     0.107   -30.72     0.35   3.896 
  454578964952533760   35644.4   28055.3   50439.1 283.5240 198.6728 371.8922    31.24    25.19    38.87     0.746     0.056     0.007     0.166   -42.37     3.11   1.459 
 2006772380438905856   28472.9   25669.8   31524.9 287.3082 212.7296 387.8513    49.60    43.88    54.77     0.669     0.031     0.041     0.061   -44.01     3.11   3.535 
 1973631141462368000   24249.3   22655.5   25920.4 291.4751 232.9327 363.4980    80.49    78.92    82.26     0.509     0.027     0.012     0.060   -66.90     0.74   1.842 
 3207218350994782592  -23374.6  -24818.3  -22023.5 296.2893 260.1065 339.2803    37.83    36.00    39.55     0.963     0.033     0.033     0.069    40.07     0.74   1.400 
 4056689249228545408   34777.9   26098.2   39400.3 298.1030  92.6725 981.3626    42.65    39.11    48.88     0.590     0.079     0.021     0.205   -60.85     2.33   3.407 
 3194397667457590400  -72571.8  -74131.3  -20927.9 303.8164 174.7458 360.7568    24.14    22.68    30.44     1.504     0.039     0.071     0.087    16.31     1.29   1.472 
 5914138840978903040  -30509.0  -32632.7  -28257.1 306.8481 267.8653 351.5028    23.02    21.92    24.45     1.335     0.035     0.043     0.078    19.84     1.29   1.484 
 2222385506820292736   33949.9   30303.0  200831.0 314.1944 152.3001 406.5444    12.63    11.32    18.24     1.627     0.024     0.020     0.066    -8.74     3.33   1.781 
 2275946776955357952   23832.9   22747.4   24936.1 315.3090 278.0574 357.7318    51.19    48.87    53.49     0.775     0.020     0.053     0.055   -42.47     1.45   2.429 
 5929971155631010560   73746.8   52076.6   80535.5 328.5465 264.2843 1227.0665    37.95    33.62    56.92     0.411     0.036     0.011     0.059   -63.18     2.20   2.132 
 6682587307163697408  -19890.6  -66568.7  -19327.5 365.0695 321.0513 405.9285    38.71    29.18    40.36     1.191     0.039     0.034     0.081    25.29     1.23   1.435 
 5999352602735647232   15884.0    2899.0   89173.8 379.7887 169.3198 427.1987     7.50     4.67    11.23     2.329     0.038     0.044     0.070    -4.59     2.61   1.140 
 5799091300060639232   24446.3   22821.2   26530.5 381.5239 323.4801 462.3893    49.96    48.12    51.29     0.703     0.032     0.038     0.069   -54.21     0.35   1.753 
   89616004459549568   20013.4   19033.1   21141.9 384.6967 333.1303 455.1026    54.89    53.47    56.34     0.860     0.041     0.029     0.118   -43.53     0.90   1.760 
  463757344424588416   89984.2   64752.1  105216.5 387.3774 133.3223 976.9840    36.55    34.78    56.49     0.339     0.033     0.014     0.072   -59.41     0.76   3.692 
 3388289224390900992  -40749.8  -51770.9  -30372.3 387.5583 293.7985 590.6979    29.33    27.71    34.80     0.671     0.068     0.017     0.120    46.71     0.59   2.797 
 3348232641403500672  -54457.8  -57508.2  -48231.7 432.1076 231.8696 750.3893    28.72    27.01    30.94     0.576     0.037     0.015     0.081    43.69     1.63   1.215 
 5881057353639264256   50751.0   38659.9   78007.2 452.5904 331.4508 559.2006    23.30    21.25    26.03     0.742     0.062     0.033     0.136   -35.49     1.42   3.804 
  457150310335205376   33837.8   28487.4   44609.2 494.6293 368.3615 653.5798    55.44    49.25    60.82     0.441     0.037     0.002     0.103   -72.79     0.30   3.068 
 1909458828198425344   29043.7   27912.3   30164.7 579.3869 490.6095 685.6730    54.48    52.68    56.48     0.585     0.030     0.024     0.059   -37.67     0.65   1.696 
 6745987763260556416   22960.0   22222.0   23486.2 610.3608 515.8702 722.4947    43.93    41.78    46.44     0.799     0.040     0.043     0.087   -37.54     1.42   1.308 
 4129801515434591232  -50633.6  -51886.5  -48633.2 612.3891 503.6117 756.9667    30.67    28.45    32.49     0.870     0.044     0.021     0.102    28.86     0.28   3.141 
 3246686386024935552  -26227.2  -31062.5  -22621.8 629.8293 443.2979 968.1245    87.68    84.25    91.52     0.397     0.040     0.012     0.087    87.64     1.94   2.556 
  494154030566447872   35286.5   29099.7   48055.3 652.0228 465.0438 923.7200    67.55    55.40    75.93     0.338     0.031     0.013     0.062   -92.08     0.85   3.223 
 4195649102163012480  -31400.9  -51836.3  -26408.1 675.4978 534.4899 768.5777    38.91    35.33    44.40     0.594     0.038     0.006     0.089    52.57     0.49   1.555 
 5715777391315181056  -41020.7  -46312.3  -37444.3 720.6679 573.8885 924.6229    32.74    29.10    35.53     0.526     0.031     0.005     0.050    42.91     0.41   1.942 
 4150866818207408000   30121.5   25490.4   32090.5 846.3531 347.3168 2154.6682    62.13    55.24    92.18     0.484     0.099     0.017     0.202   -61.02     0.34   3.578 
  547935851564188032   89626.8   65860.9  105608.8 856.3734 272.3970 1078.0930    56.61    41.74    67.36     0.299     0.023     0.011     0.047   -69.47     1.24   3.136 
 5977683496291958016  -33080.1  -33966.5  -30600.9 900.0057 514.4769 1600.0511    58.23    54.84    68.03     0.442     0.049     0.027     0.092    66.93     0.87   3.054 
 4277773343631914624   33856.0   29965.7   38897.9 1194.3978 524.8432 2599.1677    69.56    45.98   154.59     0.453     0.159     0.010     0.222   -36.14     0.17   4.624 
 2215262389459395968   36677.0   26605.0  106551.9 1211.8390 522.5878 2586.7229    91.56    72.46   102.60     0.241     0.058     0.004     0.129  -103.07     0.48   6.720 
 2013612747200268672  125708.0  110814.2  144334.7 1329.8926 900.0397 1473.1592    43.38    40.94    46.87     0.354     0.026     0.007     0.058   -28.02     0.80   7.721 
 5965860967495682816   12110.4  -75282.7  110340.7 1444.7733 1139.6527 1817.7190     2.88     0.59     5.40     0.650     0.071     0.010     0.172   -15.00     5.73   2.162 
 4252519240863921792   31471.2   30528.8   32321.5 2169.2693 1601.5299 2939.7774   103.09    82.14   138.92     0.314     0.043     0.006     0.099   -42.58     1.25   2.771 


==> anc/table3.dat <==
# sourceID G/mag BP-RP/mag u #vis_periods astro_excess_noise astro_excess_noise_sig #RVS_transits l/deg b/deg 
 4270814637616488064  9.06  1.70   1.22  10     0.00     0.00  2  27   6 
  955098506408767360 12.41  0.76  16.19  10     2.49  1661.28  5 176  10 
 5571232118090082816 11.79  1.50   1.25  15     0.00     0.00 10 249 -25 
 2946037094755244800 12.34  1.49  27.41  10     3.12  4225.87 22 228  -7 
 4071528700531704704 12.44  0.78  23.52  10     3.92  3138.25  3   7 -11 
  510911618569239040  8.88  0.77   1.57  17     0.00     0.00  6 126   0 
  154460050601558656 15.37    NA   6.47  10     1.85   359.52  3 174 -11 
 6608946489396474752 12.28  1.44   0.89  10     0.00     0.00  6  23 -61 
 3376241909848155520 12.52  0.78  28.53  11     5.46  8824.25  8 190   5 
 1791617849154434688 11.00  1.09   1.49  11     0.00     0.00  9  70 -18 
 4265426029901799552 12.20  2.07  18.88  10     3.44  2533.02  3  32   0 
 5261593808165974784 12.69  2.02   1.39  18     0.00     0.00 14 285 -27 
 5896469620419457536 13.55  1.98   1.06  11     0.03     0.23  5 313   6 
 4252068750338781824 12.10  0.92  20.42   9     2.53  1453.10  5  26  -3 
 1949388868571283200 13.12    NA   1.34  11     0.13     5.81  2  86 -13 
 1802650932953918976 12.69  1.02   0.99  14     0.00     0.00 11  52 -11 
 3105694081553243008 12.31  1.24  25.05   9     4.78  6025.61  6 215  -2 
 5231593594752514304 12.03  1.87   1.22  16     0.00     0.00  2 293  -9 
 4472507190884080000 12.90  0.87  13.00   9     2.17  1206.88  5  29  15 
 3996137902634436480 11.74  0.87  32.65   9     5.07  7026.13  4 212  64 
 3260079227925564160 11.73  2.13   1.98  13     0.12     8.12  7 188 -33 
 5700273723303646464 11.96  0.84  32.64  15     5.26  8991.52  8 242   7 
 5551538941421122304 13.10  1.71   1.23  16     0.06     1.31 11 257 -21 
 2924378502398307840 12.62  1.25   1.10  14     0.00     0.00 14 232 -16 
 6724929671747826816 11.97  1.31  13.55   9     1.87  1105.66  2 352 -11 
 3972130276695660288  9.88  2.18   1.58   8     0.00     0.00  3 227  65 
 5163343815632946432 12.92  1.25   1.21  10     0.00     0.00  5 194 -50 
 2926732831673735168  9.56  0.72   1.41  14     0.00     0.00  9 230 -12 
 2929487348818749824 11.21  0.78   1.54  12     0.00     0.00  4 233  -5 
  939821616976287104  9.91  1.43   1.50   8     0.00     0.00  2 181  18 
 3458393840965496960 12.07  0.63  11.71   9     3.07  2046.73  2 172   9 
 5760972228355528576 12.47  0.95  34.75  12     4.02 10200.41 22 232  23 
 4523718014398005120 10.15  0.75   1.47  13     0.00     0.00  8  46  15 
 2048495990544659968 12.43  1.24   1.78  16     0.00     1.05  5  70   7 
 3118526069444386944 12.15  1.62   1.54  10     0.00     0.00  6 210  -7 
 1101176430115605376 11.22  0.82   1.39  16     0.00     0.00 12 152  27 
 2011565220332867584 10.04  1.51   1.25  17     0.00     0.00  2 115  -2 
 2933503521200215424  8.78  0.51   1.52  13     0.00     0.00  9 229  -8 
 3137805185503572096  8.40  0.78   1.25  14     0.00     0.00 18 214  15 
 3007538204640292480 12.37  0.83   1.09  11     0.00     0.00  6 215 -10 
 5931769372561648896 12.84  1.81  13.81  15     1.88  1448.41 19 329  -3 
 1632719001391997696  9.04  0.71   1.88  16     0.12     4.87  7  94  33 
   58993888367296768 13.45    NA  18.62  10     3.57  2538.13  4 163 -33 
 3218972263437062656 12.63  1.04  31.12  11     3.92  4664.87  7 205 -15 
 5714357646927142144 12.97  1.24   1.08  14     0.00     0.00 11 237   4 
 2288798452976939904 11.06  0.85   1.43  18     0.00     0.00  4 107  22 
 6396469681261213568 10.13  0.85   1.64  20     0.00     0.00 13 322 -39 
 6137604992945245824 12.99  1.48   1.30   8     0.00     0.00  4 306  20 
  965629976673810304 10.42  0.78   1.43  10     0.00     0.00  4 168  16 
 1058677312108629248 11.07  0.87  21.34   8     2.53  1420.11  3 142  47 
  778450869506365184 12.12  0.89   0.99  10     0.00     0.00  5 171  62 
 5718847365212053760 10.45  1.20  18.28  13     2.67  4207.47 21 233   3 
 4389157754167139712 12.54  1.96   1.30  13     0.00     0.00  3  26  21 
 5433129540632978688 12.07  1.59   1.27  17     0.00     0.00 11 266  11 
 3240424426786618624 11.38  1.98   1.99  10     0.12     5.18  7 196 -18 
 4176236979552631168 12.19  2.04  17.84  10     2.91  2747.14  2  21  12 
 5924492800229996928 12.21  0.79  33.31  12     3.95  6402.60 10 336 -10 
  981375326780564608 12.52  2.42   1.74  13     0.00     0.00  7 164  24 
 2251710791901569024 11.72  0.97   1.01  18     0.00     0.00 10 104  20 
 4546557031272743680 10.16  1.51   1.35  13     0.00     0.00  8  37  27 
 3104507227470308480 11.78  1.16  15.27  10     3.91  4988.42  2 214  -7 
 4549200669544116096 12.01  0.92   1.71  13     0.08     2.88  8  40  22 
  213090546082530816 12.07  1.01   1.15  12     0.00     0.00  6 160   4 
 4536673181955253504 13.45  2.32  11.39  16     2.15  1525.56 12  52  15 
 5210773143779557376 11.36  1.07   1.23  17     0.00     0.00 10 292 -28 
 1658338790550606464 10.37  1.00   1.25  12     0.00     0.00  5 105  56 
 2065172081549130880 10.94  0.76   1.47  16     0.00     0.00  9  81  -2 
 6684504722300935680 11.50  2.35   1.91  13     0.11     5.07  6 352 -27 
 5828045912305227008  9.33  0.84   1.35  16     0.00     0.00  8 322 -10 
 2128607442834887552  9.89  0.96   1.31  14     0.00     0.00  3  79  12 
 3002100982201978624 10.30  0.77   1.35   9     0.00     0.00  2 220  -8 
 3676827188919831936 10.12  0.89   1.46  11     0.00     0.00 20 301  56 
 3222784308906486016 12.20  0.92   1.14  11     0.00     0.00  6 202 -15 
  788281328093433472 12.39  0.98   1.39  12     0.00     0.00 10 160  63 
 3069302518712844672  9.40  0.86   1.35  11     0.00     0.00  3 226  16 
 4499597065747689344 12.49  0.83  27.84  12     3.18  3692.62 12  38  20 
 4185809877538440320 12.46  1.47   1.07   9     0.00     0.00  2  24 -12 
 4197805588075952768 12.50  1.12  24.17   9     5.50  8611.68  3  23  -9 
 3286019486066426112 11.46  1.24   1.44  15     0.00     0.00 21 189 -26 
  681999884156922368  9.47  1.91   1.39  12     0.00     0.00  5 195  27 
 5861048509766415616 11.51  2.39   2.02  18     0.14     7.36  6 301  -2 
 3339921875389105152  8.21  1.83   1.39  11     0.00     0.00  7 194 -10 
 5828371157273738368 12.44  1.36   2.79  16     0.24    27.26 11 324 -11 
   48627898899807744  9.52  0.90   1.36   8     0.00     0.00  7 175 -22 
 4145667223404424448 12.32  1.01   1.20  11     0.00     0.00  8  13   1 
 5469802896279029504 10.07  1.63   1.33   8     0.00     0.00  9 270  28 
 4362243496225404800 12.73  1.56   1.05  10     0.00     0.00  6  17  16 
 5670352507219013504 12.92  1.06   1.15   9     0.00     0.00  6 256  25 
 2908701425090364544 12.09  1.08   1.12  18     0.00     0.00 14 230 -28 
 6334832566940136832 12.38  1.23   3.01   9     0.27    22.90  3 354  43 
 1199390405049982464 10.84  0.97   9.63  15     0.86   423.90 15  29  45 
 4516318915319912192 13.32  2.18   1.14  13     0.10     2.18  6  52   4 
 4159710357713778560 13.22  1.62   0.82  11     0.00     0.00  5  23   1 
 4839132097557586560 12.77  2.55   1.91  15     0.14     6.52  8 250 -44 
 5710958227546472448 12.63  0.86  16.27  14     1.70   993.16  7 239   1 
 2924339469735490560  7.20  0.85   1.37  17     0.00     0.00 22 232 -16 
 3345315637054643584 13.15  1.04  19.53  10     3.89  3358.13  5 194  -2 
   20892851231718784 12.69  2.26   1.72  10     0.00     0.00  8 166 -42 
 6280696948011103872 11.51  1.01   2.56  10     0.20    13.67  4 336  34 
  951361682999861888 10.61  0.83   1.47  10     0.00     0.00  5 173  19 
 1722612190157591680 13.68  1.60   0.96  19     0.00     0.00 11 119  32 
 3369088315397965056  6.46  0.73   1.44  11     0.00     0.00  8 195   0 
 1862467801480215296  9.56  1.10   1.19  17     0.00     0.00  5  72  -6 
 4104985018300220672 12.43  1.44  31.84  11     5.49  6526.06  2  19  -1 
 3318440721012448768 12.45  1.93   1.26  11     0.00     0.00  6 202  -8 
 5493861172770022272 10.11  1.05   1.60  16     0.00     0.00  6 263 -13 
  244645052331680640 10.97  1.25   1.58  13     0.00     0.00  5 151  -8 
  952047911398160256 12.13  0.89  19.86   9     3.00  2260.67  3 173  18 
 5259464638279953152 12.94  1.44   1.49  16     0.00     0.00 12 280  -2 
 3316939750202414208 12.85  1.68   2.44  10     0.25    16.44  4 205  -7 
 1160331255200399616 12.61  1.76  24.66  10     4.58  7084.76  6   5  52 
 3064340319656698112 12.12  0.96  27.46  12     3.09  6175.09 19 228  16 
 2057639597956937088 11.01  1.37  32.02   9     3.29  3091.72  5  75  -1 
 5118950694359648640 11.29  1.01   1.46  12     0.00     0.00  9 214 -66 
 3205069424237353728 12.15  1.06   1.16  15     0.00     0.00 18 198 -30 
 2100394279405389824 12.04  1.13   1.01  17     0.00     0.00 11  70  13 
 5442447042683088768 12.09  1.24  34.57  13     3.06  6339.11 28 273  17 
  553219967007245312  8.65  1.05   1.22  18     0.00     0.00  6 133  21 
 3099486307623705856 12.50  0.90  21.40   8     2.84  1750.35  3 218  -3 
 4519260937870527360 11.46  1.00   1.40  15     0.00     0.00  4  52   8 
 1422721321394307456 12.88  1.13   1.10  16     0.00     0.00 10  86  30 
 2039844281451069696 11.50  1.12   2.09  15     0.12     7.57  9  64   8 
 3031985815631056000 12.15  1.15   1.03  14     0.00     0.00  6 228   0 
 2070718082611569408 12.07  0.85   1.15  14     0.00     0.00  2  83   2 
 1832709897236286208 10.63  0.84   1.20  15     0.00     0.00  9  66  -6 
 5869212521017562624 11.71  1.23   1.43  19     0.00     0.00 17 309   2 
 5557668714448447616 11.09  1.13   1.18  15     0.00     0.00 10 256 -18 
 4051102076590100224 11.95  0.90  17.84   8     2.91  1573.18  2   3  -7 
 4758877919212831104  6.84  1.17   1.41  14     0.00     0.00 12 268 -30 
  255186963659781376 13.50  1.80  25.39  11     3.90  3943.55  8 159   4 
 4795598309045006208  7.54  1.01   1.25  16     0.00     0.00 15 254 -31 
 2118161219075485824 12.10  1.93   1.57  14     0.00     0.00  9  73  22 
 3448179966355346688 12.80  1.41   1.15  11     0.00     0.00  4 176   1 
 3371908043029299840  9.68  1.49   1.21  11     0.00     0.00  5 193   5 
  258179971749627776  9.19  1.43   1.16  13     0.00     0.00  6 154  -1 
 6697578465310949376  5.00  1.09   3.42  13     0.37    47.74 16   5 -30 
 4285005342696285568 11.15  1.05  13.08   9     2.69  1364.71  4  36   7 
 6820533620827764864 10.34  0.88   1.61  10     0.00     0.00  3  33 -51 
 2918342149203525632 12.92  1.27   1.07  17     0.00     0.00  9 239 -14 
  539183842086323328 10.29  0.90   1.37  19     0.00     0.00  6 122  12 
 5958273817531147264 12.48  1.35  26.64  10     2.85  2256.30  2 345  -6 
 4603225035935503744 11.39  1.05   2.38  18     0.16    12.13  6  58  24 
  122070087313451392 12.38  0.76  23.07   9     3.09  1674.80  5 156 -24 
 5294086988108379136 11.09  0.92   1.42  17     0.00     0.00 10 272 -16 
 4810594479417465600  8.06  2.03   1.39  18     0.00     0.00  9 250 -35 
 1104805849281240320 12.11  1.27   1.17  16     0.00     0.00 15 148  20 
 5946718396992194944 10.58  0.75   1.47  11     0.00     0.00  3 342  -9 
 3376154975413069952 11.17  0.78  18.12  10     5.20  7194.00  4 191   5 
 2417069815934357248  9.19  1.34   1.28   9     0.00     0.00  6  87 -75 
 3106500096597409792 12.79  0.90   1.06  10     0.00     0.00  6 214  -3 
 5957184682540365696 12.59  0.79  28.73  11     3.91  3288.37  3 348  -7 
 6028885244536119040 12.59  1.33  28.95   9     3.70  2941.04  2 355   5 
 5270550769188217600 10.02  0.70   2.09  18     0.15     8.98  9 282 -19 
 3239396314696243456 10.79  1.25   1.05  12     0.00     0.00  7 195 -21 
  127911341619960832 11.50  1.14   1.12   9     0.00     0.00  4 149 -28 
 5295456945236544896 11.42  1.73   1.25  16     0.00     0.00  5 269 -15 
 4575928186606190336 11.28  2.34   1.68  12     0.00     0.00  7  47  19 
 4262254076296747264 11.80  1.08   1.06  10     0.00     0.00  2  33  -4 
 6386274253533315584 10.15  0.70   1.67  19     0.00     0.00  8 309 -45 
 3350730383925707648 11.59  0.73   1.22  11     0.00     0.00  5 203   3 
 6249451228435093760 10.68  1.01   1.24   9     0.00     0.00  7 357  23 
 3454635920677558400 11.45  1.03   1.12  11     0.00     0.00  4 175   2 
  875071278432954240  6.72  0.86   1.41  10     0.00     0.00 22 193  24 
 5949463366461232896 11.53  1.23   1.26  10     0.00     0.00  4 340  -8 
  987303343721612160 13.31  1.58   1.04  11     0.00     0.00  7 162  26 
 3089711447388931584  9.12  2.30   1.49  12     0.00     0.00  3 221  19 
 5715643869370885120 12.61  0.67  17.96  14     2.26  1737.47  7 237   2 
 5292338661539513600  9.57  0.84   1.34  14     0.00     0.00  8 273 -17 
 2950539766674532224 11.20  1.22   1.45  12     0.00     0.00  5 224  -9 
 5608562809896153728  7.82  0.83   1.34  15     0.00     0.00 15 239 -13 
 3197490623728850560 12.93  1.99   1.49  12     0.00     0.00 11 196 -39 
 4430238051199001216  4.20  0.78  10.42  11     1.03   508.72  9  15  44 
 6803319151387792384  9.07  0.83   3.59  10     0.28    31.99  7  22 -42 
 1134618591670426112  9.82  1.19   1.10  18     0.00     0.00  9 124  33 
 5076269164798852864  7.51  1.18  11.18  11     1.63   705.79 18 215 -61 
 3274130814728561792 10.38  1.46   1.10   8     0.00     0.00  2 182 -40 
 4379153881979473024 11.23  1.02   2.40  12     0.16     9.45  7  15  26 
 1677139412888916608  9.60  0.94   5.79  17     0.63   165.39  5 122  52 
 3054168531436586752  8.08  1.36   1.60  14     0.09     2.46 16 224   6 
 2648914040357320576  5.95  0.89   1.95   9     0.13     4.66 10  70 -53 
 3744785116413994624 11.15  0.82   1.86  11     0.09     3.12 11 342  74 
  335707086377960448 13.05  1.06   0.95   9     0.00     0.00  4 146 -16 
 5699480219513525376 13.38  1.06  33.51  15     6.10 11692.52  8 243   6 
 3007264602341854720 12.77  2.02  12.58   8     1.35   369.30  5 215  -8 
  487182680172457984 12.29  1.32   3.13  14     0.31    45.97 12 141   7 
 3101910455887204352 12.19  1.18  17.97   8     3.99  3883.20  3 217  -2 
 4234960284989103744 11.08  2.39  16.59  13     1.72  1150.50 13  37 -13 
 5715516291658573952 12.29  1.58  32.24  15     3.92  6980.19 13 236   1 
 1392610405193517952  9.22  1.10   3.33  18     0.25    28.70 10  69  56 
 5875171186871144704 13.48  1.62   0.80  16     0.00     0.00 12 319  -4 
 3113713133394771840 12.63  1.51  28.29  10     2.81  1981.16  3 213   1 
 2272191085754928768  7.10  0.81   1.50  19     0.00     0.00 18 107  14 
 6806292265191033472 10.59  1.04   1.25  13     0.00     0.00 21  20 -35 
 6040328381745884032 12.70  1.02  32.24  13     4.65 10880.87 13 345  17 
  498897976562463488 12.64  1.19  32.45  14     4.63  7241.42  5 140  18 
 2892428240682954496 12.16  1.37   1.13  16     0.00     0.00 11 239 -18 
  951361682999861504  8.57  1.06   1.29  11     0.00     0.00  8 173  19 
 2928862620064679296 13.10  1.14   0.80  17     0.00     0.00  5 233  -8 
 1022806295008257536 11.95  1.30   1.16  15     0.00     0.00 16 163  42 
  990996117947031680 11.76  0.79  11.64   8     1.64   918.74  8 166  20 
 3601118907040668928 10.94  0.79  25.72  11     3.16  5134.16 11 279  57 
 5690183986131824768 10.26  0.70  23.12   8     4.29  5106.67  5 246  27 
 2089889682751105536 11.95  2.13   1.68  15     0.05     1.22 12  60  14 
 5715953794212760704 12.69  1.25  34.97  14     4.38  8094.30 10 236   2 
 4861260387542051584 10.61  1.11   1.25  18     0.00     0.00 16 234 -53 
 4544892615483397120 10.50  0.93   1.26  15     0.00     0.00 13  35  28 
 3266255871932004736 11.32  1.10   1.57  10     0.00     0.00  7 179 -48 
 4589893977142742912 13.05  1.36   1.01  18     0.00     0.00 15  56  19 
  405444436003523456 10.96  1.75   1.48  10     0.00     0.00  6 131 -12 
  851876049851979392 12.14  1.13   1.05  15     0.00     0.00  9 158  51 
 2752746111688997248 10.00  2.18   1.58   8     0.00     0.00  6 109 -51 
 3392900434423751168 12.40  1.00  33.39  10     4.10  6077.28  3 186 -15 
 3157630582742126976 12.69  2.20   7.16  11     0.84   170.11  5 206   6 
 6444489133617357824  9.21  0.77   1.39  14     0.00     0.00  8 338 -32 
 4139554007476872448 11.89  1.09   1.14  10     0.00     0.00  4   8  14 
 4592738722961487616 13.59    NA   2.80  14     0.52    62.27  3  60  20 
  776420926228023808 12.97  1.25   0.95  12     0.00     0.00  4 178  62 
  489354627948864128 12.91    NA  18.63  13     3.57  4430.06  3 142  11 
 1369039177997222016 13.66  2.17   1.35  14     0.16     6.63  2  81  29 
 3012028167748284800 11.12  1.26   1.45   9     0.00     0.00  4 213 -19 
  273659171323222272  8.76  0.71   3.55   9     0.47    47.99  6 152   4 
 1831413504299431296 10.45  0.69  25.83  10     3.75  4521.37  4  66  -8 
 3079502134032137728 12.26  0.74  30.86  13     3.69  5721.69 14 223  23 
 5552277469637323136 11.72  1.36   2.88  17     0.20    18.07 12 256 -22 
 4135077899971378688 11.56  1.23   1.10  11     0.00     0.00  7   7  10 
  246523293065990400 12.51  2.27  14.40  13     1.79  1483.48 13 152  -1 
 2145104652732576640 12.09  1.24   1.01  17     0.00     0.00  7  80  23 
 1799629539413684992 11.97  0.89   1.29   9     0.00     0.00 13  78 -20 
 4795596831576255488  9.29  1.58   1.65  16     0.00     0.79  4 254 -31 
 1975016045079267712 12.62  1.66  30.06  16     2.70  3565.10 11  95  -7 
 4072939064715503232 12.78  2.21   1.65  11     0.00     0.00  3   8  -9 
 4251332489857183744 10.33  1.19  12.46   9     1.50  1349.12 18  50 -13 
 1444023946865108096 12.25  1.13   1.07  16     0.00     0.00 17  21  76 
 2894448455860985088 10.90  2.03   9.52  17     0.92   410.09 13 239 -15 
 4585184356525921792  8.27  0.72   1.41  17     0.00     0.00 12  54  18 
 3352181090740564864 12.29  0.99  24.92   9     2.87  2196.16  4 200   1 
 6703774178976166400 10.72  0.73   1.48  11     0.00     0.00  8 345 -17 
 5058819502950551552 12.11  0.86   1.36  19     0.00     0.00 22 227 -59 
 6762818400061412480 12.77  1.70  18.56   8     2.64  1672.37  6   9 -16 
 1689785308437026176 12.78  1.10   1.19  15     0.00     0.00  4 124  44 
 3240717962031497728 10.28  0.93   1.22  11     0.00     0.00  2 195 -19 
 5750209796225770112 12.10  0.91  10.55  13     1.39   818.08  5 235  19 
 1642029017317454336 11.47  1.57   1.38  14     0.00     0.00 11  98  40 
 4594204990435312256  9.14  1.11   1.25  17     0.00     0.00  8  50  27 
 6727594544340836736 12.16  0.94   0.98  11     0.00     0.00  3 354  -9 
 1872046574983507456  4.72  1.44   4.31  13     0.46    83.07 14  82  -5 
 1872046574983497216  5.42  1.70   3.11  17     0.30    43.06 21  82  -5 
 1000434776732571264 10.37  0.76   2.44  12     0.19    14.71  6 160  23 
 5710743620927349888 12.97  0.72  28.20  15     4.60  7034.30  7 241   2 
 5939747768155606144 12.67  1.76   1.45  12     0.00     0.00 11 339  -2 
 2739689239311660672  8.15  2.10   1.62  11     0.00     0.00 16  93 -56 
 3014940705331946496 12.20  0.98   1.44  12     0.00     0.00  3 210 -22 
 4596367008252311936 13.19  1.57   0.88  18     0.00     0.00 12  53  25 
  560130775546153344  6.93  1.03   1.30  18     0.00     0.00 18 124  13 
 5884935777784511488  9.76  0.85   1.45  13     0.00     0.00  7 327   0 
 4127420626087054976  5.67  0.86  10.93  13     1.35   876.45 21   0  14 
 3130595206723798400 10.73  1.63   3.20  11     0.27    19.46  7 207   0 
 6353376831270492800  5.64  0.83   2.92  18     0.23    31.61 18 308 -38 
 4038775795332732928 12.35  2.09  18.64  10     1.91   879.22  4 356  -7 
 4513153391334819328 11.28  1.57   1.45  13     0.00     0.00  6  49   4 
 3108332084830300032 12.33  1.22  30.39  11     3.57  3474.39  4 217   2 
 6076453244287063936 10.93  1.97  28.56  18     3.00  5774.39 30 299   9 
 4273956114130899584 11.03  0.96   1.25   9     0.00     0.00  3  26   7 
 4192461721029923200  9.02  0.78   1.49  14     0.00     0.00  2  33 -20 
 5957565938193665408 11.69  1.38   9.27   9     2.01  1250.74  2 349  -6 
 5686281956804350080 11.86  0.78  18.56   9     1.76   841.19  7 252  30 
 2818377919256477568 10.49  1.62   1.43   9     0.00     0.00 11  91 -39 
 4797433668830237824  8.07  0.65   1.36  14     0.00     0.00 13 253 -33 
 4073427630170796544 10.11  0.94  16.00   9     2.91  2079.91  3   9 -10 
 3129765728281334016  7.47  0.67   1.21   9     0.00     0.00  8 208   3 
 5288019088374333056 12.12  1.29   1.11  16     0.00     0.00 24 276 -17 
 1549775731138150400 11.70  1.53   1.80  13     0.11     3.59 10 103  71 
 1472249887819329408 12.10  1.06   1.17  16     0.00     0.00 17  79  75 
  974887555341533440  5.37  0.78   3.27  10     0.32    43.15 18 170  23 
  473334915336067968  9.26  0.58   1.39  13     0.00     0.00  9 144   4 
 2932002447313866240 11.65  0.93   1.58  14     0.00     0.00  4 232  -7 
  955478151454989952 12.42  0.86  14.85  11     1.71   993.79  4 176  12 
 3200090904305666560 12.13  1.85   1.37  15     0.00     0.00 12 202 -32 
 6362905366539783296 12.03  1.26   1.17  17     0.00     0.00 15 316 -29 
 4197778989326117504 13.19  1.48   0.97  10     0.00     0.00  2  22  -9 
 1235090314948692864 13.12  1.88   1.13  10     0.05     0.62  4  19  62 
 4465724715969353472  6.54  0.78   1.62  16     0.00     0.00 28  31  39 
 6680179655873516928 11.32  1.03   1.60  10     0.00     0.00  8 358 -33 
 1650275491964364928 13.21  1.99   1.29  17     0.13     4.63  9 102  34 
  145421309108301184  7.70  1.75   1.13  12     0.00     0.00 26 175 -18 
 3088752909471454720 12.50  0.66  10.63   8     1.66  1036.09  6 216  12 
 4480519920542415872 11.60    NA  18.92  10     2.83  2313.02  3  39   8 
 4318931053207754880 11.45  1.00  20.91  14     3.27  4866.94  3  53  -3 
 3351127415001378688 10.94  1.14   0.99  11     0.00     0.00  5 202   3 
 5970956070030449792  7.18  1.24   1.11  12     0.00     0.00 19 344   4 
 3429568910990201728 12.72  0.96   1.27  11     0.00     0.00  7 184   0 
 3331352694080146048 12.24  0.73  10.56   8     1.69   753.30  2 198   0 
 3123545855420799360 11.62  0.71   1.27  11     0.00     0.00  4 208  -6 
 5731001366744412672 10.83  1.13   1.39  11     0.00     0.00 11 245  22 
 3844772023784477824 11.12  1.22   1.36   9     0.00     0.00  5 229  34 
 4155413814250528128  4.58  0.50   5.44  11     0.66   106.12  8  23  -2 
 4481120150802926976 12.88  1.21   0.95  11     0.00     0.00  4  35  12 
 5719525007970786304 10.88  0.91  18.99  13     2.78  3734.85 19 233   5 
 6771397236461601664 10.34  0.78   1.43  10     0.00     0.00  5  15 -18 
 3793467471202249472 13.38    NA   1.83   8     0.29    16.60  2 266  54 
 5619121248264726272  4.23  0.69   9.43  11     1.23   538.48 14 237  -1 
 5264749303461634816  4.85  0.89   5.00  19     0.49   127.67 21 285 -28 
 4819591920506512768  8.53  1.57   1.32  15     0.00     0.00  6 243 -32 
 5713234152202129920 13.58  1.15  22.98  13     3.87  4234.81  2 238   5 
  272374288908137984 10.83  1.16   1.87  11     0.00     1.41  8 152   3 
 5129126605754957568  8.47  0.53   1.77   8     0.07     1.23  5 201 -62 
 1305777986219345792 13.02  1.92   1.76  19     0.17    12.69 14  47  42 
 6384425282996573184 11.11  0.89   1.37  17     0.00     0.00 10 314 -43 
 5922110742647276160 12.09  0.85  31.42  11     4.12  4847.31  4 338 -10 
 2883422621974755584  9.65  0.98   1.31  14     0.00     0.00  3 243 -24 
 2142891022290607232 13.17  1.07  20.13  15     3.54  3617.13 12  87  20 
 4330690742322011520  8.79  2.74   2.07  13     0.12     8.72 10   3  23 
 4107217679743787264 11.96  1.22   0.94  10     0.00     0.00  2  22  -2 
  468011595430210944 12.93  1.09   7.40  10     0.97   363.00 14 136   5 
  345086466021399424 12.48  0.96  26.39   8     5.19  8220.42  3 137 -19 
 1100023420375408000  9.18  0.58   1.57  14     0.00     0.00 13 153  24 
 6412595290592307840  4.27  1.28   9.26  14     1.18   565.60  5 336 -48 
  419647338799667200 12.87  1.08  30.16  18     4.47  8512.77 17 119  -8 
 6760411633532234624 11.95  2.25   1.65  10     0.00     0.00  3   5 -14 
 3082317193037072256  7.22  0.98  12.06  12     1.63   732.45 13 221  13 
 4489676137969788160 13.27  1.39   0.82  11     0.00     0.00  8  35  17 
 2899039432302133632  9.77  2.04   1.49  17     0.00     0.00 13 234 -17 
 6553614253923452800  6.52  2.10   1.55  10     0.00     0.00  9   5 -65 
 3002530822531928576 11.00  0.90  12.85   9     2.04   868.99  5 220  -7 
 4816724011927324032 12.00  0.96   1.07  17     0.00     0.00 10 244 -39 
 3138382807062940288 10.78  0.86   1.36  11     0.00     0.00  6 213  11 
 6683306151547010688 10.58  2.40   1.80  11     0.06     2.14 17   6 -35 
 5218707215391710592 11.91  2.04   1.47  18     0.00     0.00 13 288 -15 
 4097041974504457728 12.31  1.26   0.98  10     0.00     0.00  3  15  -2 
 3682200399165375360 10.30  1.17   1.15  12     0.00     0.00  9 299  59 
 3382350929591919360 11.16  1.10  27.50  11     2.66  1720.87  4 190   7 
  575472948481456256  8.23  0.87   1.30  19     0.00     0.00 13 123  24 
 4271147583481578240 11.71  1.38   1.01  10     0.00     0.00  6  28   5 
 3448457932341125248  9.50  0.95   1.30  11     0.00     0.00  7 176   1 
  483080466707859072 12.75  1.49  23.26  13     2.43  2382.68 11 143  12 
 4716158250340258944  7.17  0.79   1.33  19     0.00     0.00 14 292 -55 
 4434610087386392064 10.65  0.99   4.26  13     0.38    61.41  9  22  29 
 4362624885022955264 11.42  1.39   1.15   9     0.00     0.00  4  19  15 
 2341662319204156928  7.73  0.81   2.20  11     0.17     7.94 14  55 -75 
 1456633146213871360 11.76  0.83   1.41  15     0.00     0.00 18  54  79 
 4325126732449906560 12.29  1.45   7.51  11     0.76   325.46 14 359  22 
 2940931684311370752 12.05  0.72   7.80  10     0.91   384.74 39 228 -18 
 3382524686789358848 12.48  1.03   1.00  10     0.00     0.00  5 190   6 
 5553110654636730496 10.15  2.09   1.64  16     0.00     0.00  3 257 -26 
 2930546659556295936 10.86  1.52  24.46  13     3.18  3386.98  7 233  -2 
 5832501373962491264 12.36  1.21   1.79  16     0.06     1.59  5 322  -6 
 3141323549692679680 11.59  1.18   1.02   9     0.00     0.00  6 212  11 
  276785357764183680 11.05  0.98   1.66  15     0.00     0.00 13 148   3 
 4545222606409964672 13.82    NA   2.93  14     0.50    64.31  2  35  29 
   60186343087140096  8.24  1.35   1.29   8     0.00     0.00  7 160 -32 
 2171978366199133952 10.45  0.84   1.15  13     0.00     0.00  9  92   0 
 4114794483086729984 12.50  1.62  30.65  10     3.47  3321.65  3   3   7 
 4064547866858782208 11.90  1.31  20.56   9     3.86  2817.04  2   5  -4 
 5583660692592205440  9.50  0.77   1.28  17     0.00     0.00  5 241 -17 
 3442201578037075840 12.70  1.28   0.98  11     0.00     0.00  8 179  -3 
 5969867862765676160 11.09  1.47   1.41  11     0.00     0.00  5 344   2 
 6381244331433528448 13.34  1.06   0.79  18     0.00     0.00  6 312 -44 
  385334230892516480  7.22  2.17   1.34  15     0.00     0.00 21 116 -18 
 2062121211665012992 13.29  1.04   0.71  17     0.00     0.00  8  76   2 
 2025919447734209280 10.29  0.72   1.43  17     0.00     0.00 11  60   5 
 2966790170574625408  6.20  0.73   1.56  17     0.00     0.00 19 224 -23 
 6673000841376349696  7.24  1.92   1.27  12     0.00     0.00  9 354 -32 
 4911306239828325632  5.48  1.06   2.89  20     0.27    34.28 22 289 -59 
 3722492964837665664  9.81  0.90   1.19  10     0.00     0.00  3 350  64 
 6758799581980884992 13.08  1.00  15.28  10     3.40  2565.70  2   6 -17 
 6713483347684249600 11.83  0.80  14.02   8     1.66   763.90  6 355 -22 
  590973206278482176 11.48  1.56   1.44   9     0.00     0.00  7 221  36 
 3542429278452873984 12.39  1.92   1.35  14     0.00     0.00 20 283  39 
  419076181171341440 12.89  2.13   8.69  17     1.20   696.20 34 118  -9 
  837776428133720192 10.50  0.83   1.53  15     0.00     0.00  6 157  60 
 5719380555334723584 12.49  1.14  16.91  15     2.33  3033.35 15 233   4 
 3185424720565159296 11.58  1.63   1.41  14     0.00     0.00 13 205 -33 
 3112431961828990976 10.87  0.87   1.29  11     0.00     0.00  5 214   0 
 4520233627713766528 10.62  1.85   1.16  15     0.00     0.00 22  54   5 
 4476824698169086464 11.66  1.54  27.25  10     3.26  2782.51  5  35   8 
  814521413608954624 12.16  1.06   1.49  14     0.00     0.00 13 178  46 
 4136034028390246912 11.77  1.61  12.71  10     1.64   761.60  7   6  12 
 2058320268687510912 10.42  0.54   1.37  14     0.00     0.00  8  71   1 
  452898430151491840 13.65  2.17   1.28  13     0.16     7.89  3 139  -7 
 5159273530961537280 11.59  2.48   2.13   8     0.14     6.65  4 193 -57 
 1717924216173906176 12.56  1.27   1.03  16     0.00     0.00 10 125  37 
 4282191078280641536 10.89  1.10   5.15  11     0.50    57.91  3  36   3 
 2080632520701306880 11.65  1.17   1.06  16     0.00     0.00  5  80  11 
 5427666174738393344  7.78  0.82   7.83  17     0.93   267.91 13 265   5 
 4247023886053586304  7.06  1.35   1.05  12     0.00     0.00 21  44 -14 
 1865674355344323072 13.01  1.04   0.92  16     0.00     0.00 11  75  -8 
 3837883377278080256  9.58  0.79   7.35   9     1.40   416.61  3 235  33 
 1563012614187619712 11.43  0.82   1.36  20     0.00     0.00  9 112  63 
 6163640122620173056 11.26  1.56   1.25   9     0.00     0.00  4 314  25 
 4043355398699745408 12.36  1.97   1.23  11     0.00     0.00  4 358  -4 
 4507127277306256768 13.36  1.59   0.86  12     0.00     0.00  3  45   5 
 4150570362397250560 12.51  1.28   1.03   9     0.00     0.00  5  15   5 
 3045611135517363456  8.47  1.04   2.48  11     0.24    13.92  2 225  -2 
 5083499553263391232 11.73  1.06   1.23  18     0.00     0.00 33 220 -49 
 1811847076402732544 13.68  1.88   1.01  13     0.00     0.00  9  60 -13 
 1975429427091671808  7.23  0.76   1.45  14     0.00     0.00 21  96  -7 
 1667946671047170432 11.10  0.74   1.35  17     0.00     0.00 10 109  50 
  354077348697687424  8.63  1.99   1.32  10     0.00     0.00  7 138 -12 
 2692702984287116416 12.14  2.12   1.45   9     0.00     0.00  4  55 -31 
 4043858738867570560 12.63  1.17  23.36  11     3.68  2061.14  6 359  -4 
 1661568850770761600  6.15  1.23   1.43  16     0.00     0.00 11 109  53 
 2247714685610373760 12.17  1.03   1.09  17     0.00     0.00 23  97  18 
  271082598963353216 12.66  1.46   1.07  14     0.00     0.00 13 153   0 
 1923414727429748096 11.79  1.04   1.22  14     0.00     0.00 14 104 -19 
  416135498661278720 12.38  0.74  15.63  15     2.10  2740.09 16 120 -10 
 4312194306758941184 12.77  1.19   1.10  12     0.00     0.00  7  44   4 
 5884048231461123712 13.31  2.44   1.47  15     0.21    16.11  2 325  -1 
 5700443391691600640 12.43  0.61  29.06  15     3.52  4281.02 13 242   5 
 3474770688701889920 12.05  1.63   1.37  11     0.00     0.00 11 295  34 
 3648660204981464704 10.69  1.23  11.29   8     1.43   626.94  6 350  49 
 4362793767434605824 11.24  1.35   1.14  11     0.00     0.00  2  19  15 
 1271249541536828416 12.03  1.87   1.52  16     0.00     0.00 10  40  57 
 1040054235130174080  4.99  0.78   7.92  15     0.83   323.37 15 153  40 
 5093512633858745728 11.95  0.80   9.82  11     1.31   778.37 26 212 -41 
 2093977602563479424 12.13  1.22   1.05  16     0.00     0.00  7  67  15 
 1166471473590868992 11.87  0.90   1.09   9     0.00     0.00  5   9  51 
 6747620533730231296 12.39  1.24   1.02  11     0.00     0.00 16   6 -25 
 1830806569586616704 12.14  1.01  34.93   9     4.28  6799.22  3  63  -8 
 6583272171335359360  5.98  1.85   1.55  11     0.00     0.61 18   3 -44 
 2620268184745385728 10.39  1.10   1.12   8     0.00     0.00  3  50 -44 
 1636590381834345088 10.63  1.09   1.18  15     0.00     0.00  7  98  36 
 1915640389946957312 11.17  1.30   1.87  15     0.10     5.81 16  99 -21 
 2562653436148026880 12.76  1.56   1.36   8     0.00     0.00  5 135 -58 
 1824953907883525376 11.65  1.05   1.23  14     0.00     0.00  6  56  -2 
 5280437616401936512 12.64  2.03   1.54  15     0.00     0.00 50 277 -25 
  823773494718931968  5.95  1.72   1.66  15     0.00     1.42 24 165  52 
 1197986332998851712  9.28  0.74   1.50  14     0.00     0.00  6  28  42 
 5536933200760766464 11.19  1.14   1.48  16     0.00     0.00  9 254  -8 
 4304019854424420736 11.15  0.92   1.57  13     0.00     0.00 11  51  -9 
  552966735735931648  7.56  0.75   1.49  17     0.00     0.00 13 134  20 
 2646472643507415552 11.34  0.90  26.87  10     3.05  3407.60 10  91 -57 
 5600540493883860992 11.75  0.97   1.26  16     0.00     0.00 10 244  -1 
 4300656654504945280 12.33  1.90   1.36  12     0.00     0.00  7  50 -10 
  476470928654231680 11.10  0.85   1.47  15     0.00     0.00 11 143   8 
 6251620667955884544 12.25  2.50   1.90  10     0.06     1.68  9 344  27 
 2849986026696774784  9.27  0.85   1.39  12     0.00     0.00 13 109 -36 
 3021159229563104896 10.27  0.84  16.79  11     1.83   900.76  4 211 -13 
 1890643267967128064 13.10  2.15   1.65  12     0.23    16.38 21  95 -23 
 5116934396192680320 13.09  1.81   1.05  13     0.03     0.32 12 220 -70 
 5276549090449171968  9.73  0.72   1.32  15     0.00     0.00  9 279 -14 
 6470654795938604288 12.93  1.80   1.45  15     0.00     0.00 10 342 -36 
  410370385536026240 13.54  1.97   1.00  13     0.00     0.00  6 126  -8 
 4145288789630571904 10.24  0.90   1.17   8     0.00     0.00  2  12   4 
 3031944102907995776 11.29  1.11   1.71  14     0.00     0.00  7 229   0 
 4801730010515510784 10.87  2.01   1.95  17     0.07     2.12  9 251 -28 
 5129126330877050240  9.78  0.77   1.55   9     0.00     0.00  2 201 -62 
 6629248726789526912  9.52  0.67  30.66   8     2.65  1723.76  2  37 -56 
 6899472680187175552 12.69  1.14   5.71   8     0.64   110.48  4  46 -35 
 1007441655099965824 13.46  2.08   1.34  12     0.15     8.59 14 151  21 
 5955006932294712192 12.30  1.10   1.03  11     0.00     0.00  3 345  -8 
  552966735735929472 12.54  2.11   1.66  17     0.00     0.00  9 134  20 
 4120330730291114112 11.99  1.91   2.81   9     0.49    25.78  7   9   4 
 5698015743040715264  2.67  0.85  21.90  12     2.39  2458.37  2 243   4 
 5651490973656219776 13.08  1.71   0.95  10     0.00     0.00  7 252  16 
 5712262935531844736 12.44  1.06  26.92  15     3.60  4561.80  7 239   2 
 5278812297694617728 13.41    NA   1.17  16     0.05     0.79  2 280 -26 
 6760914973649227264 13.82  1.68   0.97  10     0.00     0.00  3   7 -15 
 2942448082647042176 11.41  1.04   1.34  14     0.00     0.00 10 225 -17 
 5109656969248221568  9.97  0.83   1.38  12     0.00     0.00  8 207 -46 
 3344644900603073664  7.59  0.64   1.59   9     0.00     0.00  7 196   0 
  429800504049159424 12.56  1.06   0.94  17     0.00     0.00  7 118   0 
 5292487812867259008 10.45  0.77   1.50  15     0.00     0.00  8 272 -17 
 2580317846362455936  7.79  0.65   2.19   9     0.13     4.41 10 133 -51 
 1637709517168157440  8.88  1.02   1.42  16     0.00     0.00  4  98  31 
   62969649398036096 12.71  1.27   1.15  10     0.00     0.00  7 162 -27 
 5408146235561889664 11.20  0.73   5.24   9     0.97   211.65  3 275   5 
 3022685626580347392  6.81  0.90   1.51  10     0.00     0.00  5 211 -13 
 4282448089104661888 11.19  1.54   1.24  10     0.00     0.00  5  38   1 
 3020664110031518848 11.07  0.89   1.17  10     0.00     0.00  4 213  -9 
 5255590715217271680  7.75  1.16   1.14  17     0.00     0.00 17 284   0 
 3025050744811941504 11.43  0.88   1.32  11     0.00     0.00  2 209 -11 
 1619736556503017984  6.72  0.57   1.72  15     0.00     0.00 18 100  47 
 3329070863853646464 12.12  0.88   0.99  10     0.00     0.00  5 200  -3 
 6026027613820758016 12.53  2.08   1.50  11     0.00     0.00  4 349   5 
 6198095170605482112 12.19  0.71   8.75   8     1.29   431.81  3 327  17 
 3120955444685055488  8.23  0.91   1.02   9     0.00     0.00  8 208  -3 
  154093771495537536 11.61  1.46   1.35  12     0.00     0.00 12 174  -9 
 3217851723649980160 11.78  1.64   1.31  10     0.00     0.00  6 207 -14 
 4560116728357402496 10.26  1.09   1.28  16     0.00     0.00 12  38  31 
 2166241595556885632 13.34  2.18   1.36  16     0.18     8.53 11  85   1 
 3453861069918635776 10.31  0.78   1.45  10     0.00     0.00  5 175   8 
 5319581256845658624  9.54  1.00   1.39  17     0.00     0.00  5 269  -9 
 4450258229498217856 10.32  0.94   1.51   9     0.00     0.00  5  19  38 
  710658659030497280  9.94  1.05   1.36  13     0.00     0.00  4 190  34 
 3131255252997637632 12.38  0.83  15.92  10     3.27  1939.33  2 206  -3 
 3128201909207323648 12.08  0.94   1.01  10     0.00     0.00  4 209   2 
 1914060563535397376 10.71  1.32   3.21  10     0.28    28.05  7  98 -24 
 5755078777310822272 12.09  2.28   1.78  12     0.00     0.72 13 232  20 
 1774513537034328704 15.40  2.64   2.58   8     0.69    37.72  3  74 -31 
 6562924609150908416  7.74  2.24   1.42  15     0.00     0.00 18 349 -46 
 5312641349913880448 12.79    NA  21.36  11     3.84  3740.71  3 275   0 
 2251311188142608000 15.85  1.86   1.06  17     0.07     0.43  2 102  19 
 4237555510387302400  7.48  0.94  30.49  14     3.46  5326.76 29  42 -15 
 2652734396587176704 11.16  1.11   5.18   9     0.43    58.22  7  66 -49 
 4479030735132272768 10.78  0.76  34.22  10     3.81  4460.53  3  38   6 
 2032764938419327616 10.14  0.69   1.42  16     0.00     0.00  2  64   5 
 4911306239828325760  5.60  1.09   2.55  19     0.23    26.67 20 289 -59 
  963337147035963392 12.34  1.79   1.18  10     0.00     0.00  8 166  12 
 6357835488360338560  8.37  1.51  10.06  18     1.18   463.47 13 314 -38 
 1329230706678296448 10.27  1.49   1.12  16     0.00     0.00 13  56  44 
 2032764831015825024  8.78  0.63   1.82  16     0.08     2.29  5  64   5 
 3209439673719874304 12.95  1.49   1.12  12     0.00     0.00  6 208 -19 
 3648629285512182912 11.53  1.31   1.31  10     0.00     0.00  6 350  49 
 3381727613874753536  5.58  0.76   2.83  10     0.29    26.02 10 190  12 
 1064350521526545664 10.19  1.06   1.43  17     0.00     0.00 18 150  40 
  420186241238648576 11.80  1.01   3.47  19     0.37    73.11 13 116  -8 
 6367418728630365312 12.70  1.92   1.32  17     0.00     0.00  9 320 -28 
  406089363996072576 13.51  1.73   0.80  10     0.00     0.00  7 132 -10 
 2306965202564506752  7.68  2.20   1.67   9     0.00     0.00  9 343 -75 
  256986073920588288  9.23  0.70   1.42  14     0.00     0.00  4 156   0 
 3448410657639298048  6.62  0.64   1.46  11     0.00     0.00 13 176   1 
 4847957293277762560  3.98  0.92  11.02  16     1.31   670.97 12 250 -56 
 1819014341733442176 16.33    NA   3.75   9     1.16    54.06  3  66 -10 
 4049291735044286976 13.62  2.27  18.36   9     4.62  2673.34  2   1  -5 
 6018047019138644480  5.19  0.79   4.37  10     0.50    78.46 14 341   7 
 3399063235753901952  4.18  0.77  10.86  11     1.30   550.51 12 188  -2 
 3111155493247158528 12.41  0.80   7.39  10     1.20   362.92  6 215   4 
  492276197847840128 12.61  2.17  22.91  18     2.72  3375.83 17 136   8 
 3009550074697300608 11.81  1.27  34.59   9     4.35 11414.86 15 215 -23 
 4093301474693288960  6.55  1.09   1.16  11     0.00     0.00  8  13  -4 
 6567428346215614208 11.45  0.84   1.34  13     0.00     0.00  5 351 -52 
 1776317182780536064  9.25  2.31   1.93   9     0.08     2.77  2  78 -30 
 5855730584310531200  7.41  0.89   1.32  15     0.00     0.00 14 302  -5 
 4996430803710813184 10.37  1.71   1.47  12     0.00     0.00 17 331 -74 
 4049182917704713984 12.62  2.11  24.87  10     3.16  2177.69  4   0  -5 
 2297135018855651072  7.43  0.90   1.29  17     0.00     0.00 10 112  21 
 2958417488309680384 12.73  0.89  29.02  19     3.07  5102.54 15 226 -28 
 4535062706661799168 13.64  1.99  28.06  16     4.69  6841.46 12  57  11 
 4689643699250419840  8.88  0.96   4.91  19     0.65   154.09  4 305 -44 
  417623760671443840 13.59  1.45  30.10  17     6.12 18275.82 10 122  -7 
 2962658549474035584  9.55  2.25   1.90  17     0.09     4.51  3 222 -32 
 3343334454540979584  8.50  0.58   1.37  11     0.00     0.00  5 194  -6 
  963335807006167552  9.53  0.87   1.24  11     0.00     0.00  4 166  12 
 3335773005698568064 12.49  1.05  20.05  11     2.13  1663.59  8 197  -8 
 5609641602602868864 10.68  0.76   1.50  14     0.00     0.00  8 239  -9 
 3165346538729784192 10.40  2.44   3.98  10     0.40    49.48  2 204  16 
 5967439140302219392 11.83  0.93   1.14  12     0.00     0.00  7 341   0 
  379555025975829760 12.97  1.19  13.98  11     2.30  1983.62  7 115 -24 
 2027102487878636416 12.91  2.10  28.36  15     4.86  7846.25 13  63   0 
 2416028063025512192 10.75  0.95  33.48  11     3.94  5001.79  7  72 -72 
 1871757983231779840 11.65  1.89   1.44  15     0.00     0.00 10  80  -5 
 4607258972297127424 11.20  1.22   1.42  14     0.00     0.00  2  58  27 
 4825448052578809728 12.01  0.90   1.08  18     0.00     0.00 15 236 -36 
 4048941295729613056 13.73  1.96   2.05  10     0.41    23.12  4   1  -6 
 5459795450683558528 12.10  2.09   1.69  13     0.00     0.00 16 265  17 
 4293318823182081408  8.10  2.38   1.39  12     0.00     0.00  9  40  -3 
 2055616844476467072  9.15  0.84   1.23  16     0.00     0.00  4  71   0 
 2885863400349980288 10.22  2.05   1.50  16     0.00     0.00  4 242 -23 
 6643581758508690560 11.46  1.06   1.54  11     0.00     0.00  4 343 -27 
  959280915500156416 12.04  1.07  13.45  10     2.43  2230.85  7 173   9 
 5894604402019860992 12.94  2.18   1.82  12     0.19    13.29 12 318   6 
 4162768550532480768  8.72  0.97   1.20  10     0.00     0.00  3  12  12 
 3332917062901609472 10.76  0.86   1.38  11     0.00     0.00  2 199 -12 
 5829698680118333056 13.41  1.75   0.86  15     0.00     0.00  5 323  -7 
  911145876981562496 12.49  1.52   1.28  13     0.00     0.00  9 183  35 
 3395691716488622976 10.51  1.45   1.25  10     0.00     0.00  7 184 -10 
 4115816002439386880 12.55  2.01   1.22  11     0.00     0.00  5   2  10 
 5226604874274630784 11.04  0.98   1.46  18     0.00     0.00 10 299 -11 
 4915385909003308032 13.17  1.93   1.10  20     0.08     2.13 18 292 -64 
 3868640875035257600 12.62  1.03  17.17   8     2.38  1352.50  4 239  53 
 1952894042921589888 12.79  1.40   1.05  15     0.00     0.00 10  87 -12 
 1752925794453337600 13.90  2.42   1.66  12     0.25    15.13  2  54 -17 
 2052233093130124928 12.27  0.80   1.05  16     0.00     0.00  8  72   8 
 5895265380327966464  9.34  2.16   1.48  14     0.00     0.00  7 314   4 
  144978858756826368  6.92  0.78   1.54  10     0.00     0.00 11 176 -17 
  888968173398206464 12.36  0.94  16.16  11     5.16  8148.15  2 185  14 
 1526729623824153472  9.78  0.91   1.59  15     0.00     0.00 10 117  78 
 2276816421933079168 12.98  1.70   1.26  18     0.00     0.00 12 109  17 
 2830099469122381056  9.64  2.08   1.64  10     0.00     0.00  4  87 -37 
 6805290953695754368 10.61  0.75   2.43  15     0.23    28.22 21  18 -35 
 5484571119849822464 10.29  1.97   1.41  15     0.00     0.00  6 266 -24 
 3954499740888230400  9.95  0.74   1.48  12     0.00     0.00  9 285  83 
 4050677768188742784 13.90  2.03   3.57   8     0.92    95.27  4   3  -5 
 4676211996471459840 12.37  2.48   1.67  16     0.00     0.00 25 275 -42 
 2236080787437262720 12.10  1.41   1.07  16     0.00     0.00 15  92  13 
 3023613133358414720 10.08  0.95   1.51  10     0.00     0.00  3 209 -15 
 1133183557196643200 10.31  0.82   1.79  12     0.06     1.17  4 128  35 
 2817994086619235072 12.76  2.22   1.68  11     0.06     1.43 16  93 -40 
 3018145953524930944 10.35  0.53   1.44  10     0.00     0.00  4 214 -12 
 4323162901629572352 12.28  0.88   6.79  15     1.10   573.54 11  53   0 
 1869457946659416064 10.35  1.03   1.26  16     0.00     0.00  7  77  -5 
 6385686530208346112 10.00  0.80   1.60  19     0.00     0.00  8 318 -44 
 5130339951196200064 11.12  2.10   1.65   9     0.06     1.29  3 201 -64 
  797074294381063296 10.27  1.05  27.90  10     2.81  2269.97  3 185  51 
 5618849183550181888 13.62  0.85  29.52  15     5.96  9062.32  7 238   0 
 5867982957793511808 12.95  1.05  18.53  13     2.83  3073.26 17 311   2 
 3195919528988725120  4.11  1.03  13.11  11     1.40   926.37  9 200 -38 
 2383712793515062144 12.43  0.88  18.05   9     5.10  8591.88  4  32 -65 
  950052984987961472 12.86  2.42   2.58  10     0.28    17.69  6 174  21 
 4134107168607042816 10.02  2.15   1.72  11     0.00     0.08 10   3  18 
 4252984544762111360 11.20  1.96   1.59  11     0.00     0.00  4  25   0 
 4177731838628465408  8.52  2.13   1.23  10     0.00     0.00  4  24   8 
  946131027011850240 12.63  0.99   1.17  11     0.00     0.00  4 179  17 
 5958721593638078080 11.20  1.56  25.10  11     2.20  1385.47  4 346  -4 
 2961023919281120384 11.05  1.56   1.75  19     0.00     2.04 22 223 -32 
 6448053436780456320 11.07  0.70   2.12  13     0.14     8.48  9 338 -29 
 3585059646364444672 12.86  1.54   2.27  12     0.19    17.58 20 277  46 
 5817589861640683904 12.57  0.65  20.65  14     2.64  3264.63 19 326 -12 
  870252393845600256 11.78  0.61   1.30  10     0.00     0.00  3 193  17 
 3350260926821417984 12.24  0.99   1.18   9     0.00     0.00  7 191  -2 
 6128202416185944192 12.94  0.95   1.00  11     0.00     0.00  5 302  15 
 3217537886095855872  7.20  0.71  14.95  10     1.80   994.78 10 205 -16 
 2132542491869203712 13.20  1.06   0.88  17     0.00     0.00  6  79  16 
 6646474706744206592  9.20  0.92   9.34  10     1.40   340.09  6 345 -25 
 5508248694734689792 12.31  1.72   1.14  14     0.00     0.00  5 259 -19 
 1872130584544682240 12.92  1.66   1.32  16     0.00     0.00  5  81  -5 
 5037096382998800384 13.05  1.60   1.05  13     0.00     0.00 19 204 -82 
 5620249931311937536 11.97  1.36  14.50  13     1.74  1355.08  4 235  -1 
 4386620081328357504 12.35  1.17   1.12  12     0.00     0.00  8  22  21 
 5567291919389718912 13.14  2.12   1.66  16     0.18    10.45 10 252 -23 
 4564314045278795776 10.03  1.36   1.40  15     0.00     0.00  8  40  37 
  969752767321089792  6.34  0.74   1.57   9     0.00     0.69  8 165  12 
 5330401074038202368 11.94  1.22   1.11  16     0.00     0.00  8 266   0 
 2843434827181967744 11.89  0.95   2.52  11     0.20    23.05 27  93 -30 
 3068788256509852288 13.83    NA   1.02  12     0.00     0.00  3 225  14 
   96331172942614528  4.97  1.01   5.10  10     0.59   116.04  9 138 -41 
 3228938722162512256 11.83  1.22  17.31  14     1.72  1827.42 10 197 -23 
 1503625448550796032  9.40  2.09   1.53  21     0.00     0.00  5  99  68 
 4240217045780769408 11.83  1.18  29.19  10     2.89  3050.14  7  40 -13 
 2997030863505590400 13.27  1.93  16.06  11     2.37  1296.51  8 217 -19 
 4560686069227422976 11.19  1.00   1.79  17     0.08     3.95 26  40  30 
 6049958248175362560 11.06  0.91   1.42   9     0.00     0.00 14 350  19 
 5232790623619591040 12.73  1.02  15.47  17     2.28  1340.02  4 291  -8 
 1172934097996796544 13.05  1.86   2.34   9     0.36    28.06  5 359  59 
 1963897783497986560  7.53  0.54   1.39  17     0.00     0.00 21  83  -9 
 3462170770780926848 11.75  1.44   1.46  14     0.00     0.00 11 292  25 
 5830241018558219520 11.81  0.91   1.48  14     0.00     0.00 15 325  -9 
 4260133874287679232 10.86  1.91   1.41  11     0.00     0.00  3  30   1 
 3138818969581754496 11.36  0.69   1.44  11     0.00     0.00  3 212  12 
 6628720755049762304 12.95  1.34   1.27   8     0.00     0.00  3  35 -55 
 4501175552127764352 14.10  1.66   0.98  13     0.00     0.00  7  40  21 
  417682412746731776 12.83  0.97  10.01  16     1.54  1120.08 14 122  -7 
 4372715451122359808 12.55    NA   1.38   8     0.25     6.58  2  25  14 
 5972277781731400448 11.89  2.08   1.75  13     0.00     0.18  5 347   0 
 4503423641091795712 10.82  2.23   1.85  17     0.09     6.11 18  43  20 
 3149435712123344512  9.07  0.79   2.46  11     0.32    31.28  2 209  13 
 6152501210837398016 10.77  0.82   1.40  11     0.00     0.00 14 302  23 
 6741204952101889280 12.19  1.52   1.21   9     0.00     0.00  6   3 -23 
 1362295082910131200  7.01  0.93   1.26  14     0.00     0.00 10  73  32 
 4560116728363865984 11.65  1.56   1.46  15     0.00     0.00 22  38  31 
 6404258346754028928 10.34  0.83   1.32  19     0.00     0.00  8 324 -45 
 5967224460648979328 13.01  0.69   6.86   9     1.19   313.69  3 346   1 
 5303041445164648320 10.45  1.20   1.16  13     0.00     0.00  6 277  -8 
 2242463692950536832 10.22  0.77   1.37  16     0.00     0.00 18  96  19 
 5513576412689329024  8.99  1.04   1.37  15     0.00     0.00  4 266 -11 
  995125299505440640 11.89  1.32   1.48  13     0.00     0.00  6 159  19 
 2918776799893970816 11.70  1.08   1.29  16     0.00     0.00  8 237 -14 
  545798229160475392 12.18  0.90   1.08  18     0.00     0.00  8 130  10 
 5928602744675704064 12.67  1.30   1.04  12     0.00     0.00  8 331  -6 
 6436443216764503168 11.54  1.48   1.41  16     0.00     0.00  9 328 -23 
 4173255138379329280 13.21  1.76   1.14  10     0.00     0.00  7  24   5 
 6007679689624236928 12.53  0.97   1.07   9     0.00     0.00  5 333  16 
 1314438839310796800  7.48  1.71   1.17  17     0.00     0.00 14  55  39 
 4757498547522422272 10.66  1.16   1.28  13     0.00     0.00  9 272 -32 
 4067100486171496320 11.52  2.37   1.56  11     0.00     0.00  5   2   1 
 5581411744635320448 11.54  1.35   1.27  18     0.00     0.00  9 243 -20 
 3117166836853404928 13.13  1.86   1.97  11     0.31    22.62  3 212  -6 
 1912090960252834432 11.26  0.98   3.77  12     0.34    45.76 10 102 -25 
  500944167702333312 11.55  1.40   1.28  19     0.00     0.00 13 138  17 
 5914113311693032960  8.37  0.70   1.46  13     0.00     0.00  8 330 -12 
 1793766359298006784 12.64  1.24  33.21   8     3.01  2700.94  5  75 -22 
 1556078952127140608 12.28  1.05   1.37  20     0.00     0.00 16 113  67 
 5201869779655341440 11.05  1.08   1.52  18     0.00     0.00  4 295 -19 
 4529073117065760000 13.06  1.56  15.46  15     3.05  2977.60 14  50  13 
 4269940835101829888 13.21  1.37   0.76  10     0.00     0.00  5  27   5 
  360615594590891648  8.52  1.07   1.59  11     0.00     0.00  6 121 -31 
  340590219380026112 10.50  1.98  29.07   8     2.78  2174.08  2 143 -14 
 2919165202376591360 11.63  0.92   1.55  13     0.00     0.00 12 237 -11 
 1062935140823485184 10.95  2.30   2.25  16     0.17    13.07  9 152  42 
 5940250077508482816 11.71  1.19   1.30  13     0.00     0.00  9 334  -2 
 4593677465371834880 12.04  0.82   2.21  16     0.13     9.34 14  48  26 
 1859794815691718528 12.25  2.20   1.67  13     0.00     0.00 11  73  -6 
 4124937001174255744 10.32  0.86   1.36  10     0.00     0.00  3  10   7 
 2122104690545294208 10.37  2.33   1.98  16     0.12     5.99 12  76  25 
 3129844510859754240 12.94  1.20   1.26  11     0.00     0.00  4 207   3 
 4050974808127815552 13.31  2.47   5.93  10     1.42   264.21  4   3  -4 
 4838365669233660288 12.26  0.73   1.35  17     0.00     0.00 12 251 -48 
 5614518933115182080 13.07  1.51  32.04  15     4.79  8131.23  8 241   0 
 6225641548951044736 11.21  1.06   1.56   9     0.00     0.00  5 334  28 
 3269362645115584640  4.60  0.84   6.29   8     0.79   187.39  4 178 -43 
 4577242377880998144  5.21  1.37   3.35  17     0.36    81.65 31  47  21 
 5718759301209433216 13.37  1.25  10.57  10     1.93  1494.28 11 234   3 
 4134730827926683776 12.86  1.77   1.28  11     0.00     0.00  5   5  11 
 3049279960999224832 11.99  0.94   1.13  12     0.00     0.00  7 222  -4 
 2553195883802687104  9.56  1.87   1.33  10     0.00     0.00  4 125 -56 
 5936799019761215488 10.11  0.85   6.21  12     0.65   164.12  9 337  -4 
 3272186087897505408 11.29  1.27   1.55  12     0.00     0.61 12 185 -36 
 3288921720024442496  2.97  0.78  18.70  14     1.98  2176.47  2 191 -23 
 4002440548098640896 11.39  2.16   2.14  11     0.13     7.05 11 227  81 
 5562997806790106752 11.64  1.48   1.23  17     0.00     0.00 13 251 -15 
 3154413995836347776 12.89  0.93   8.28  11     1.25   292.57  5 207   8 
  689910702816376320 10.27  1.30  17.51  12     1.89  1854.72 10 201  36 
 4160413362283238016 13.55  1.88   0.85  11     0.00     0.00  3  22   3 
 2043885295912608512  5.12  0.77   4.49  14     0.50   115.16 16  63  13 
  870758405415903488 12.80  0.99  25.95  10     3.80  3885.05  2 192  15 
 1143525701008243840  9.91  0.80   1.27  17     0.00     0.00  8 131  27 
 3317599903856040960 10.77  1.05   2.59  10     0.24    14.60  5 204  -5 
 2926618619904861184 11.49  0.78   2.04  16     0.12    10.24 42 231 -13 
 5967246386469796096 11.70  1.19   2.48  11     0.20    15.62  7 346   1 
 2597671777686368128 12.30  2.04   1.63   8     0.00     0.00  5  48 -56 
 5554080977943991680 11.17  0.93   1.44  15     0.00     0.00  9 256 -27 
 6705934302712314112 12.03    NA  33.41   8     2.70  1971.22  2 342 -13 
   16128048873105664 13.08  2.02   1.71   9     0.21     9.63  3 171 -37 
 4168244938769644160 13.30  2.08   1.17  10     0.09     1.40  9  16  11 
 2954061532478049664 10.06  2.13   1.63  11     0.00     0.00  4 221  -5 
 1724494760222303872 11.04  2.14  17.81  16     1.98  1704.82  8 117  28 
 4237331446227819904 12.07  1.13   3.79  14     0.40    68.88  7  41 -15 
 3432782783476281216 13.12  2.41   2.15  10     0.31    20.29  3 185   7 
 2537833232461443712 12.94  1.99   2.03  10     0.20    11.98  8 131 -62 
 5952491039203661312 13.38  1.05  12.46  11     2.53  1643.64  8 344  -4 
 2996772439616644352 11.14  0.99   1.45  12     0.00     0.00  5 218 -18 
 6747516526800144000 12.57  1.42   3.90  12     0.37    44.62 10   9 -27 
   26283932836820096 10.98  2.38   5.59   9     0.50    90.98  3 157 -44 
 2948264327364009728  7.28  0.55   1.24  13     0.00     0.00 11 227  -4 
 4107208608772866176 12.21  2.67  21.65  11     2.23  1205.31  3  23  -3 
 4322908914424393600 10.76  1.87  26.14  11     2.40  1701.76  8  52   0 
 4159901539619231488 13.80  2.51   1.52  10     0.26     9.51  2  24   1 
 5921408365185459968 12.75  1.31   1.14  12     0.00     0.00  9 336 -11 
  213240556401725312 12.63  0.95   0.97  11     0.00     0.00  9 160   5 
 2261614264930275072  4.38  0.98   9.08  13     1.30   541.42 15 101  21 
 6714862925539777280 12.41  1.06   1.08  11     0.00     0.00  7 359 -21 
 3399548494041618816  8.67  0.89  20.12  10     2.68  2036.76  4 187  -5 
 5920846652178626304  7.54  0.75   1.57  13     0.00     0.00 10 337 -13 
 4474013423034791040 12.87  1.08  11.94  10     2.54  1772.76  5  31  16 
 5714288274613638528 11.16  0.45  34.51  14     3.86  6477.54  9 237   5 
   89630989600475904 11.55  1.94   1.32  10     0.00     0.00  7 152 -33 
 3319586682709428224 11.60  2.18   1.41  10     0.00     0.00  6 202 -11 
 6742366246835893888 11.62  1.09   0.91  11     0.00     0.00  6   1 -21 
 4966440425769164032  9.64  1.21   1.10  19     0.00     0.00  9 244 -69 
  445798643052653824 13.53  1.39   0.74  15     0.00     0.00  7 145   1 
  676768820148924416  5.09  0.81   4.17  13     0.43    78.67 17 200  25 
 5129876953722430208 11.69  1.33   1.23  10     0.00     0.00  3 201 -66 
 2051459075605941504  8.79  0.65   1.45  16     0.00     0.00  5  69   8 
  107141154654406144 11.46  0.74  21.07  10     1.76  1084.04  6 144 -32 
 4503423641091793152  8.73  1.46   1.15  16     0.00     0.00  8  43  20 
 4666330101356676992  9.40  0.91   4.81  16     0.47    96.00  5 283 -38 
 3120399607197067648 11.00  1.18   1.20  11     0.00     0.00  4 209  -4 
 4499402417829098112  6.85  1.21   1.04  13     0.00     0.00 14  37  20 
 3245235305554671232 11.23  0.87  14.91  11     1.99  1698.29  5 195 -41 
 4528688008815185664 12.99  1.85   1.30  12     0.00     0.00  9  48  15 
 2281997664321754624 12.23  0.94   1.14  19     0.00     0.00 13 118  16 
  265826349267712768  8.86  0.92   1.61  10     0.00     0.00  4 156   7 
 2036774960377681408 12.74  1.81   1.27  16     0.00     0.00 11  57   9 
 3040095779032581120  9.50  0.89   1.25  12     0.00     0.00  2 228   6 
 1832950037451796864  9.39  0.74   1.41  15     0.00     0.00  3  67  -6 
 2078105327586616704  7.75  0.95   1.16  14     0.00     0.00 14  77  10 
 4254339211829994880 13.26  2.05   1.03  10     0.00     0.00  3  29  -4 
 6092919569090306816  8.22  0.74   1.46   9     0.00     0.00 12 318  12 
 1979523699163170688 13.18  1.00   0.79  16     0.00     0.00  6  96  -4 
   29775530794738560 10.12  1.03   1.19   9     0.00     0.00  3 166 -36 
  135065691983310464 11.83  1.39   0.87   8     0.00     0.00  3 146 -23 
 2934241052985789568  6.15  0.54   3.18  14     0.41    45.62 14 231  -4 
   54605909259517056  9.91  0.99   1.31   9     0.00     0.00  3 167 -32 
 3741297293732404352  7.61  2.11   1.48  11     0.00     0.00 16 351  72 
 5226266843169061760  7.11  0.65   2.68  16     0.23    18.97 16 295 -12 
 3281467301769280128  9.00  0.47   1.60  14     0.00     0.00 10 193 -25 
 2128853114963792640 10.53  1.68   3.39  13     0.27    25.58  4  80  13 
 4071418508850782976 12.39  1.92   1.34  11     0.00     0.00  3   6 -11 
 4183031587749196416 10.94  0.81  22.24  10     2.17  1403.94  7  24 -15 
 6854262720560732928 10.48  0.83   1.35  13     0.00     0.00  7  22 -26 
 5983819153451454080 11.21  1.14  34.02  10     4.06  4727.37  5 333   2 
 3160936195730804480 10.62  0.97   1.43  11     0.00     0.00  6 202   8 
 5816195788293415424  7.90  0.72   1.42  16     0.00     0.00 36 324 -11 
 4144285725784183040 11.04  1.86   1.48   9     0.00     0.00  3  12   3 
 4180433235621035776 11.50  2.04   1.53  10     0.00     0.00  4  23 -16 
 4285624303318368512 10.00  2.10   1.89   8     0.09     1.90  3  37   4 
 6232511606838403968  5.33  1.32   3.45   9     0.31    37.93  8 338  32 
 5726156471842311424  9.11  0.57   1.39  14     0.00     0.00  9 232   8 
 3040103750491735680 11.90  1.11   1.21  12     0.00     0.00  5 228   6 
  392887218643523456 12.35  0.73  25.37  15     2.85  3600.34 15 116 -13 
 1806257193659219712  7.38  0.54   2.91  13     0.32    44.81 40  52  -8 
 4513440363843336320 13.38  2.18   1.62  14     0.27    15.82 10  51   2 
 5776910478332747776  8.76  0.78   1.63  18     0.00     0.00  6 315 -22 
 5443051537858529920 10.61  2.34   1.92  15     0.10     7.62 35 275  19 
 6008689865940926464  9.87  0.90   2.30  14     0.21    16.81  6 336  12 
 3058788404417337600  9.81  1.22   6.52  11     0.80   191.16  5 220   5 
 3318883274444631296  8.19  1.09   1.40  11     0.00     0.00  5 203  -6 
 4114729337024320768 12.56  1.50   0.98  11     0.00     0.00  3   2   8 
 1831568118816706560 12.68  0.93  11.93  14     1.83  1630.92  7  65  -8 
 2056534902309501184  9.95  0.38   7.81  17     1.34   433.97  3  74  -2 
 3598849442025007104  5.30  1.20   6.86  12     0.77   315.64 15 276  54 
 5248759277665164672 12.68  1.70  23.09  13     3.20  3094.78  2 282 -11 
 4468688282068413696 12.83  1.98   1.35  10     0.00     0.00  5  30  11 
  883235388490603904 13.11  0.97  19.82   9     3.73  3091.77  3 190  15 
 3369413663464034816 12.83  1.54   1.28  11     0.00     0.00  6 195   3 
 2115351387048328832  6.13  0.81   1.59  17     0.00     1.08 17  72  24 
 1826261983123386240 10.15  1.82   1.46  14     0.00     0.00  4  58  -4 
 3037417712303328256  8.72  0.68   1.27  12     0.00     0.00  6 229   7 
 2828928008202069376  7.79  2.16   1.37  10     0.00     0.00  8  87 -38 
 3038044674449999232 10.64  1.62  22.50  11     3.10  3568.27  3 230   9 
 3099571691573495296  9.14  0.55  25.63  11     2.51  1616.19  3 218  -3 
  416572180879360128 12.92  1.37   8.24  18     1.16   692.32 20 119  -8 
 5957920668132624256  8.76  1.27   1.74  10     0.13     4.13  2 350  -6 
  692554890842416384  8.26  0.94   1.37  13     0.00     0.00 16 198  37 
 3739654932598696576 11.01  2.21   2.04  13     0.16    11.18 20 333  73 
 4307908139888346112 12.06  1.31   4.34  12     0.50    67.47  5  43  -2 
 3326326899444493440 12.42  0.73  34.33  11     2.97  2616.41  8 202   0 
 1958745197127964544 11.41  1.19   1.56  16     0.00     0.00  8  96 -11 
 6703923334602052096  9.58  1.20   6.28   9     0.91   166.80  4 345 -17 
 2963219472202349568 12.01  1.01  26.71  16     2.52  3707.76 19 221 -30 
 6796233550564702464 11.50  1.37   3.75  13     0.39    49.34  3  10 -32 
 2939572791024031488 11.45  1.12   1.54  14     0.00     0.00  9 228 -11 
 5698524507691618560 13.27  1.27  16.86  14     3.25  3099.03  8 241   2 
 1135643160413043584 10.22  0.85   1.28  14     0.00     0.00  7 139  31 
 6679695286641194368 12.96  0.78  26.78  13     4.04  6118.47  9 358 -35 
 4499759140633797760  9.68  0.59   1.62  12     0.00     0.00  8  39  19 
 4519789081415296128  9.79  2.29   1.73  14     0.00     0.00  8  53   6 
 1323661710347457408  8.22  0.93   1.44  18     0.00     0.00 16  54  47 
 5443051537858529792  9.43  1.94   1.50  14     0.00     0.00 20 275  19 
 1323157966519009792 11.37  1.56   1.42  19     0.00     0.00  8  52  48 
 1411946966435966336 13.26  1.70   1.51   9     0.22    10.01  2  75  40 
  652659794326868352 13.25  2.51   1.63  12     0.25    15.34  7 209  28 
 5948158757226105856 11.28  0.78   1.68  11     0.00     0.96 12 342 -10 
 5412250540681250560  9.15  2.32   1.79  17     0.07     1.87  6 272   5 
 6566237914427842944  7.89  0.72   1.42  10     0.00     0.00 12 358 -49 
 5998116652893855232 10.75  0.99   1.44  14     0.00     0.00 10 339  11 
 5764331481192006144 10.42  0.91   1.46  11     0.00     0.00  5 230  26 
 4150939038071816320 12.88  1.38   1.44   8     0.00     0.00  2  16   4 
  510460234688502016 12.11  1.07   3.78  19     0.39    81.84 16 126  -2 
 6427464325637241728  3.27  1.07  17.18  12     1.74  1617.69  2 329 -32 
 3430373547343405184 12.10  2.29   1.67  10     0.00     0.00  6 183   2 
 5605436206846593792 12.74  1.39   1.14  15     0.00     0.00  6 244  -6 
 6430088932909472896 12.46  1.76   1.17  15     0.00     0.00 27 331 -32 
 5257391131156245248 11.60  1.70   8.08  16     1.09   328.07  4 282  -4 
 4078830110579099520 12.57  1.59   1.15  10     0.00     0.00  4  13 -10 
 3404609034964516864  9.46  0.84   1.91  10     0.08     1.88  3 183  -4 
 4240932935230770688 11.04  0.88   1.47  13     0.00     0.00 13  42 -13 
 5481848424118748672  6.35  0.78   1.59  15     0.00     0.00 15 269 -26 
 2966316109264051072 10.05  1.77   1.47  16     0.00     0.00  9 224 -21 
 3059241227108634496 12.18  0.93   1.04  11     0.00     0.00  6 220   3 
 3326288347818354048  7.48  0.70   1.46  11     0.00     0.00  5 202   0 
 4332404120738643328 12.52  1.30  31.53  11     3.29  4891.57  6   5  25 
 1677486755483981184 10.64  0.93   1.33  13     0.00     0.00  4 122  51 
 6521180378895087360 11.39  2.02   1.81  11     0.10     3.50 18 355 -57 
 5900685285442971904  9.42  0.76   1.29  14     0.00     0.00  3 323   6 
 2108214216555519232 11.39  1.17   1.39  15     0.00     0.00  7  65  21 
 2808261755149783936 10.16  0.67   5.01  10     0.82   231.11 15 121 -36 
 3015536876855144832 12.42  1.23   1.15  12     0.00     0.00 10 211 -21 
  462144871963953792  8.90  0.77  23.39  13     3.14  3751.47 11 140   1 
 3820287514741772544 10.14  0.72   1.84   8     0.06     1.27  3 242  31 
 5414430322479092864 11.40  1.23   3.41  16     0.30    43.66 17 275  10 
 6635365275616011520 12.91  2.40   2.05  11     0.13     7.27 11 334 -18 
 3988217849796917760 11.09  1.09   1.30   9     0.00     0.00  6 219  62 
 3398281757864806272 12.71  1.49   9.82  10     1.23   384.01  5 189  -5 
 1949385050340868224 12.25  1.56   3.16  15     0.29    53.73 27  86 -13 
 5443030196164951168  9.26  2.05   1.68  13     0.07     3.08 15 275  19 
 1697467630540397312 11.67  0.89   1.03  18     0.00     0.00 12 109  38 
 2109794347906365952 11.36  1.19   1.17  16     0.00     0.00  7  68  23 
 2945575128080020864  9.95  1.71   1.41  12     0.00     0.00  9 228  -9 
 5521308041016179584 10.78  1.43   1.80  14     0.09     2.47  6 259  -4 
 4797276503090806144 11.59  1.93   1.29  16     0.00     0.00 10 254 -34 
 3229326471811900288 12.51  1.49   1.15  14     0.00     0.00 15 197 -28 
 4482654313117830016 12.83  1.23   1.13  11     0.00     0.00  7  36  14 
 3225916611376202496 12.69  1.02   1.09  15     0.00     0.00 12 200 -28 
 3022524071386734464 10.56  0.98   1.28  11     0.00     0.00  3 211 -14 
  832607211653759360 12.29  2.27   1.49  13     0.00     0.00  9 161  59 
 6677105146485584256 12.78  1.54   1.09  14     0.00     0.00 12 358 -38 
  699504663324007808 11.57  1.41   1.68  12     0.00     0.00 19 195  40 
  287811294720622208 13.57  2.59   1.97  14     0.31    27.97 10 149  18 
 3220567895327137664 11.92  1.86   1.29  12     0.00     0.00  5 203 -19 
  287980512135232512 12.25  1.78   1.34  14     0.00     0.00 12 148  17 
 5893383463098407680  8.46  0.73   1.27  13     0.00     0.00 13 318   3 
  235315348273197056 11.20  2.02   1.56   8     0.00     0.00  4 152 -17 
 1693272581363394304  5.04  0.43   7.38  19     0.93   380.45 15 125  39 
 3114776842172924672 11.12  0.74  10.60  11     1.13   425.93  6 213   4 
 5598894872883723008 12.39  1.00   1.03  15     0.00     0.00  8 245  -3 
 2019430233204685184 13.67  2.42  24.57   9     5.69  7481.35  2  57   2 
 2007223077124533376 12.81  1.53  26.75  15     3.95  4049.58  5 105  -1 
 2922614473434995968 11.65  1.18  10.67  17     1.30   799.65 16 234  -9 
 2966316109264052096  7.32  0.89   1.21  16     0.00     0.00 26 224 -21 
  193180898763373696 11.35  0.96   1.28  11     0.00     0.00  9 168   7 
 2364698805792480768 11.59  2.08   1.68  12     0.00     0.00  9  62 -78 
 6288482963508170112 11.92  1.47   1.46   8     0.00     0.00  5 319  39 
 5514394032723364224 11.54  1.03   0.98  16     0.00     0.00 10 264 -10 
  489325074278151680 11.71  2.22  12.82  16     1.46   973.85 15 141  11 
  861886205573209472 12.28  1.83   1.59  18     0.00     0.00 14 143  52 
 5283703784415515136 11.84  0.93   1.08  16     0.00     0.00 34 275 -26 
  777875893644246272 11.37  0.85  20.41  11     2.88  2506.40  6 170  64 
 3132064463496643712 12.83  1.79   1.38  10     0.00     0.00  5 205  -2 
 6768484316624233472 12.77  1.13   1.14  11     0.00     0.00  3  16 -20 
 4097207382284151552 12.00  1.89   2.58   9     0.25    16.36  3  13   0 
 2062177424198039936  8.67  1.05   1.31  16     0.00     0.00  7  76   2 
 2940856402123426176  7.31  2.08   1.35  11     0.00     0.00 15 228 -18 
 3209938366665770752  7.10  2.13   1.49  10     0.00     0.00 13 206 -19 
 2945427930964098304 10.97  1.15   1.36  14     0.00     0.00 23 229 -10 
 4487342390179139200  9.13  0.70   1.42  11     0.00     0.00 11  31  19 
 4778060445747312384 13.21  2.10   1.41  16     0.16     7.22  6 261 -41 
 6341793441911160064  9.44  1.90   1.32  16     0.00     0.00  2 304 -29 
  609161533783544448 11.27  1.00   1.58  14     0.00     0.00 13 212  31 
 4203993257242586624 12.74  3.03  18.22  11     2.04  1019.54  5  26  -4 
 5821695408014939776  9.75  0.81   1.36  15     0.00     0.00 11 321 -11 
 2283651948284716416 11.04  0.74   1.41  16     0.00     0.00  9 112  18 
 4498447148384273280 12.87  1.30   1.08  12     0.00     0.00  8  41  16 
  287980516431427200 10.59  1.16   1.28  14     0.00     0.00 12 148  17 
  425040000959067008  6.75  1.76   1.44  16     0.00     0.00 19 122  -5 
 1489632853121122176 13.41  2.39  15.95  19     2.88  2684.57  8  71  62 
 2159038656214469376 10.55  1.49   1.42  15     0.00     0.00  8  90  28 
 4049870902742646784 11.90  2.09   3.56  10     0.82   122.81  2   0  -5 
 5730371484020807808  5.64  0.74   2.75  10     0.25    26.11 11 243  18 
 5725065137830644352  9.91  0.99   1.30  15     0.00     0.00 19 234   9 
 5590737797964116480 10.55  1.36   1.11  14     0.00     0.00 11 247 -10 
  456495310642900736 12.51  0.82  14.83  13     2.08  1470.74  6 133  -6 
 3233777569758937216 10.78  1.43   1.30  10     0.00     0.00  6 200 -19 
 2966071536646382592 12.41  0.92   1.09  15     0.00     0.00 18 225 -22 
  496281997880187392 10.80  1.26   6.52  19     0.88   367.83 16 141  15 
 2929582143038215552 12.38  1.13   1.11  10     0.00     0.00  3 232  -5 
 3465517508081108224 11.77  1.07   1.53  12     0.00     0.00 13 287  28 
 6608187792013441792  9.93  2.34   1.63   9     0.00     0.00  2  20 -60 
 5605586878601601408 12.35  0.89   1.10  17     0.00     0.00  5 243  -7 
  256487136159035136  9.08  1.90   1.19  12     0.00     0.00  4 157   4 
 4362793767434602752  6.65  0.43   1.94   9     0.07     1.30  5  19  15 
 4319659032940463232  9.40  0.72   1.45  14     0.00     0.00  2  49  -1 
 4548562265603840768  9.64  2.03   1.52  16     0.00     0.00 19  40  29 
 3441580727627952512 10.57  1.31   0.88  10     0.00     0.00  3 181   0 
 3371976698084511488  8.57  0.73   1.22  11     0.00     0.00  6 193   7 
 4581697908231236992 11.86  1.65   2.36  19     0.17    16.18 19  49  26 
 2876056718701791360 13.21  1.76   0.97  13     0.00     0.00 18 113 -27 
 5479782647926975360  9.25  1.64   1.26  16     0.00     0.00  4 271 -24 
  971931926350947712  8.75  0.86   1.38  11     0.00     0.00  4 161  14 
 3618253627527608832  8.86  1.09   1.20   9     0.00     0.00  4 324  52 
 3201236698501590272  7.44  0.85   1.32  14     0.00     0.00 19 200 -33 
 6384294273609958272 13.38  1.83   0.98  19     0.00     0.00  9 316 -43 
 4178565745183291520 12.29  1.58   1.26  10     0.00     0.00  5  24  11 
 3885236147630678144 11.50  1.21   1.00  10     0.00     0.00  4 230  58 
 5984297406649971968  9.46  0.83   2.94  14     0.29    33.59  5 331   3 
 2169310744818673280  9.13  0.83   1.40  15     0.00     0.00  5  92   2 
 4211461178883753600  7.52  0.64   1.44  11     0.00     0.00  9  31  -9 
  949035180817927552 11.88  1.24   1.19  11     0.00     0.00  7 175  23 
 6429007425784303744 10.73  1.06   1.30  18     0.00     0.00 23 330 -33 
 1729810482329554560 11.80  0.82  29.23   8     2.76  3597.04 13  50 -27 
 4367026303085396352  6.10  0.85   1.44   9     0.00     0.00  9  20  18 
 3229561183184656768 10.73  1.33   1.21  13     0.00     0.00 12 197 -28 
 5896594273227951232 12.35  1.28   0.88  11     0.00     0.00  3 314   6 
 6578248915023773568 11.01  1.60   1.53  12     0.00     0.00  7 359 -49 
 6735691249205192960 11.12  1.33   2.29   9     0.28    24.23  2   2 -13 
 6420789023043900800  8.99  1.04   1.34  17     0.00     0.00  9 326 -28 
 3130361796720861312 11.16  1.02   1.40  11     0.00     0.00  7 207  -3 
 1024530470975585024 12.38  0.98  33.13  14     3.08  3832.10 11 159  41 
  966600123887017216  9.91  0.84   1.49   9     0.00     0.00  5 169  19 
 5877424081833309568 11.93  1.71  24.74  15     2.82  3154.20 10 315  -1 
 4049755797711363328 10.55  0.81   1.05  11     0.00     0.00  3   2  -6 
 5501394579762647680 10.55  1.42   1.33  15     0.00     0.00  3 261 -22 
 6380214844952702848  6.74  1.24   1.31  15     0.00     0.00 17 310 -43 
 4416009443021510400 11.83  1.37   1.01  10     0.00     0.00  6   3  41 
 2087110877571897856 11.47  1.11  10.38  17     1.05   452.89  5  84  10 
 3356477088827665152 13.20  1.71   0.92  10     0.00     0.00  2 197   2 
 1338853151408862592 11.87  1.05   1.66  18     0.00     0.00  9  58  36 
 6001204661350349696 12.77  1.69   1.38  13     0.00     0.00  7 332   9 
   48096216308510208  8.94  1.17  16.26   9     1.78  1336.22  3 176 -20 
 4972346933514848896  9.74  0.69   1.45  19     0.00     0.00 13 319 -62 
 3211500085494031872 12.62  1.43  19.33  15     2.40  2518.28 13 205 -26 
 4636275874428761856 13.31  1.68   0.98  19     0.00     0.00 10 303 -40 
 5559265690666327168  6.64  0.98   1.34  16     0.00     0.00 14 254 -16 
 5899297255071163904 12.66  0.91   1.21  12     0.00     0.00  4 319   9 
 5251196413917549056 11.61  0.99   1.00  15     0.00     0.00 16 281  -6 
 2543827112725877632 12.39  1.10   0.95  11     0.00     0.00 18 108 -61 
 5358351999659786112 12.49  0.85   1.02  16     0.00     0.00  4 280   4 
  943271339004067456 11.27  0.97  17.99  10     2.05  1117.03  4 177  12 
 2366342575676169344 12.41  1.39   1.11  12     0.00     0.00 10  76 -77 
 1571927729343569792  8.18  0.66   1.58  19     0.00     0.00 20 131  64 
 5616120681034800000 10.61  2.19   1.41  17     0.00     0.00 12 239  -6 
 4134382557611434880 10.46  0.88   1.32  10     0.00     0.00  3   4  11 
 2195886971653527168  7.76  2.05   1.41  16     0.00     0.00 26  98  11 
 2928521084254000896 11.16  1.45   1.56  14     0.00     0.89  2 234  -7 
 5753100034337971840  9.29  1.09  11.52  12     1.31   747.52  9 231  16 
 4203568678310135680  8.10  0.54   1.41  11     0.00     0.00  9  25  -5 
 4314798744888764544  7.30  0.77   1.37  12     0.00     0.00 14  47  -3 
 5599190396684348288 12.69  0.91   1.00  17     0.00     0.00  7 244  -5 
 2103089873896751232 12.53  1.00   1.03  16     0.00     0.00  5  75  14 
 6066458516112205312 10.05  0.71  32.62  14     4.69  9382.72  7 305   6 
 2934903817980369408 12.43  2.10   1.50  14     0.00     0.00 10 230  -2 
 4549237679278783872 12.06  0.86   2.07  14     0.14    10.66  5  40  21 
   30638273760796288 12.88  1.13   1.05   9     0.00     0.00  6 165 -36 
 5272882077435260672 12.24  1.18   1.04  17     0.00     0.00  5 280 -16 
   52635172106347648 11.75  1.65   1.50   9     0.00     0.00 15 172 -19 
 6641145305165014912 10.87  0.89   1.31   8     0.00     0.00  5 342 -30 
 1025217425224704640 12.53  0.89   1.08  16     0.00     0.00  4 158  44 
 6062166950418030336  9.66  1.82   1.38  15     0.00     0.00  2 305   3 
 4165724656252535168 10.84  1.07   1.29  10     0.00     0.00  5  18   9 
 5559265690666326016  5.38  0.79   3.62  16     0.39    62.00 16 254 -16 
 3125201964749690368 11.55  0.76   1.18   9     0.00     0.00  5 206  -4 
 1722395208409386624 12.38  1.49   1.10  18     0.00     0.00 10 118  33 
 6881231335610272000 13.19  1.74   1.04  13     0.03     0.22 10  31 -23 
 5335422543657379456 11.40  1.61  26.19  19     3.02  3542.26  8 295   1 
 3918640376033922816 11.82  1.25   1.31  11     0.00     0.00  3 262  70 
 3103333365668635520  9.94  1.06  20.20  11     1.94  1076.19  3 215  -7 
 1300137457209202688 13.30  1.89   1.13  16     0.04     0.53 18  43  37 
 6708210536599269888 11.15  0.85   1.57  10     0.00     0.00  5 347 -15 
 5503057896042776576 10.59  0.82   1.26  15     0.00     0.00 12 259 -20 
 6514632718428652928  9.90  2.00   1.49  11     0.00     0.00  5 338 -59 
 5651114768880973440 11.13  1.02   1.39   9     0.00     0.00  7 251  15 
  501565421834071552 12.96  0.99  31.02  18     4.97 10079.61 11 136  16 
 3258349245161406080 13.02  1.72   1.60  12     0.14     6.37 15 187 -36 
 4127146469739668992 12.99  1.63   1.12  12     0.00     0.00 10 359  13 
 3209409024833339520 11.45  0.97   1.21  13     0.00     0.00  7 208 -20 
 4843073709303881728  8.37  1.51   1.23  18     0.00     0.00 13 245 -49 
 1108794770090309888 12.49  1.21   0.98  18     0.00     0.00 22 145  28 
 3349898642039195264 12.83  2.34   1.95  10     0.09     2.26  5 191  -4 
 3354944777635331328 12.49  0.81   3.68  10     0.70   110.00  3 199   7 
 4109034455276324608  5.87  1.40   1.88  11     0.13     4.54  9 358   6 
  326844880921847040 12.17  1.10   0.98   9     0.00     0.00  7 144 -24 
 3434172531814161024 11.34  1.32   1.34  11     0.00     0.00  2 185   9 
 5995147799699999616 12.21  1.52   0.99  13     0.00     0.00 13 336   8 
 1871445554440099584  9.53  1.16   1.19  16     0.00     0.00  6  80  -6 
 2449095806512781568  8.79  0.84   8.35  12     1.00   394.64  8  93 -61 
  782221713353890816  8.56  0.75   1.17  10     0.00     0.00 10 167  62 
 1920355576843945856 16.05    NA   3.27  14     1.16   109.71  2 107 -20 
 2606172548756432896 12.65  1.07  21.80  10     2.22  1323.41  6  65 -60 
 6734303253230708864 12.71  2.21  12.25  11     1.29   494.49  3 357 -10 
 6749917035561501824  9.41  0.78   1.45  12     0.00     0.00  3  10 -27 
 4347418849668395904 11.39  0.97   1.84  10     0.09     3.92 12 358  33 
 5697186092808055680 12.55  2.16   1.52  16     0.00     0.00 22 244   2 
  360620026996556672  9.12  1.26   1.12  11     0.00     0.00  4 121 -31 
 6649921817433656448 11.78  1.57   1.27  11     0.00     0.00  6 339 -19 
 6760712521759353216 12.51  1.20  22.09   9     2.97  2345.76  6   6 -15 
  501151631802617728 12.76  1.81   1.36  18     0.00     0.00 13 137  14 
 5274724274807870336  6.92  1.07   1.14  13     0.00     0.00 14 278 -17 
 3032216369473132416 12.60  1.04   1.01  13     0.00     0.00  9 228  -1 
 2038853136126345728 11.97  1.01   1.24  15     0.00     0.00  9  63   7 
 2128215909315876352  9.39  0.96   1.16  17     0.00     0.00  3  79  12 
 4880837088995421952  9.25  1.96   1.38  18     0.00     0.00 10 228 -38 
 5518599703363144448  9.24  0.89   1.08  15     0.00     0.00  3 262 -10 
 2437077418570502400 12.29  1.53   1.16   9     0.00     0.00  4  71 -64 
 5599311793946975872  9.01  1.21   1.07  17     0.00     0.00  4 244  -4 
  570488278157310464 11.40  1.50   1.42  18     0.00     0.00  9 129  24 
 5809443584301120640  9.81  0.72   1.48  17     0.00     0.00  9 321 -13 
 6722494910622557184  9.97  0.71   1.31  10     0.00     0.00  4 353 -15 
 4535613321466330624 10.41  0.65   1.56  17     0.00     0.00 14  53  14 
 3394298532176344960  7.54  1.36   1.00  11     0.00     0.00 11 187 -10 
 1301701718658018048  7.80  0.70  13.84  12     2.29  1696.11 15  40  42 
 5401190072171631744  8.23  0.69   1.38  15     0.00     0.00 38 278  22 
 2951898969206442496 10.96  1.36   1.57  13     0.00     0.00  9 222 -10 
 4157724433557564800 12.81  1.53   4.83   8     1.20   262.02  2  20   3 
  571730107822456960  6.42  0.68  17.67  18     2.17  2220.38 16 127  24 
 3105081039401752576  8.87  0.54   1.34  11     0.00     0.00  4 213  -6 
 1328078796458810240 10.56  2.25   2.31  16     0.15    10.51 14  58  41 
  363031320420691584 11.72  1.18  31.99   8     3.17  2978.80  3 124 -27 
 4591351448523805312 10.57  2.08   1.60  18     0.00     0.00 12  58  22 
 1753275228697415168 12.40  0.78  24.74  11     2.73  3525.14 14  52 -15 
 3202688912845149440  8.68  0.65   1.36  14     0.00     0.00 14 199 -34 
 2198784352291129088 12.10  1.44   4.56  15     0.51    97.36 10 103   1 
 3283466836680393472  9.76  0.82   1.45  10     0.00     0.00  5 189 -31 
 3317885158400461952 13.49  2.76   1.91   9     0.30    16.57  5 203  -5 
 3030758898091484032 12.42  0.93   1.07  14     0.00     0.00  8 229   4 
 5943191236735787520  6.85  0.84   1.24  10     0.00     0.00 13 339   0 
 6847167606385195648  5.45  1.07   3.70  13     0.40    55.52 14  15 -29 
 2926370198994626560 11.67  1.54   1.58  18     0.00     0.00 20 232 -11 
 5013816835621197440 10.31  2.29   2.03  15     0.09     4.01 15 271 -79 
 4253711764299993600 12.24  1.39  26.33   9     2.99  2290.78  2  27  -4 
 3400292798990117888  4.81  0.70   5.11   9     0.49    88.27 13 187 -10 
 6727342343856697856 12.67  0.83  27.48  10     4.60  4961.68  2 353 -10 
 1981849097519652608 12.57  0.94  26.73   9     2.73  2732.65  3  98 -12 
 4670380667833661824 11.43  1.15   1.21  18     0.00     0.00 14 284 -42 
 4373507614893299840  9.20  0.93   1.48  11     0.00     0.00  2  22  18 
 5930280874313569664 12.62  1.16   0.91  13     0.00     0.00  6 332  -5 
   35604419890389632 10.35  0.98   1.40   9     0.00     0.00  6 161 -35 
 5163874295633689472 12.42  2.30   2.08  12     0.11     6.05  9 196 -48 
  272855565762295680  7.95  1.81   1.31   9     0.00     0.00 10 153   3 
 4316456739688577280 13.42  2.00   1.23  14     0.13     3.90  2  48  -2 
 5509206197564109696 12.10  1.70   8.76  17     0.86   310.99  8 258 -18 
  427045338372750592 12.72  1.96  30.65  18     5.40  8880.62  8 122  -2 
 3153205357677821312 12.98  1.22   1.02  10     0.00     0.00  4 209   8 
 4392762503037652224 10.95  1.39   1.53  13     0.00     0.00 10  25  26 
 6863591389529611264  9.02  1.43   1.32  12     0.00     0.00  6  17 -23 
 2224106002000507264 12.09  1.16   1.00  18     0.00     0.00  8 107  12 
 4252064627163404032 11.45  2.24   1.55  11     0.00     0.00  3  25  -2 
 5530383302613025536 11.16  0.90   1.50  17     0.00     0.00  9 256   2 
 4309169417122411008 14.32  1.69   0.95  12     0.00     0.00  8  43   0 
  429940696088223872 11.62  1.07   1.11  19     0.00     0.00 11 117   0 
 6742187674978276864 11.44  1.06   1.17  11     0.00     0.00  9   0 -20 
 1995323470782736384 12.90  0.85  21.72  17     3.88  4986.21  3 107  -7 
  513128921207095168 13.10  2.01  27.06  16     4.55  6309.37  8 127   1 
 3230087467000481536 11.72  0.69  25.27  12     2.58  2854.32 10 197 -27 
 6801811888448490624  9.38  0.79   9.31  11     1.31   675.73 11  18 -38 
 2925768663058737024 11.90  1.23  19.28  17     2.52  4226.39 23 233  -9 
 1022456104850892928  7.05  1.85   1.26  15     0.00     0.00 14 164  42 
 2910316951269216256 13.37  2.01   1.24  17     0.13     5.56 13 233 -21 
 3122360036427938944 13.26  2.24   1.37  11     0.17     6.30  7 207  -9 
 5957064148578452352 12.67  0.93   1.61  10     0.00     0.00  2 350  -7 
  514869138877621376 12.92  1.44   1.95  18     0.20    16.14 14 131   1 
 5773303564798208256  7.26  0.60   1.83  18     0.07     2.35 19 309 -18 
 1022456139210632064  6.97  1.82   1.30  13     0.00     0.00 16 164  42 
  571430731422526976 12.55  1.36   1.33  18     0.00     0.00 15 128  24 
 3671578567084350720 11.07  0.89   1.41  10     0.00     0.00  5 339  61 
 6151768798654097536  9.67  1.44   5.94  14     0.58   141.23  9 295  25 
 3038359886388799360 11.84  1.13   8.60  13     0.98   566.39 15 231  12 
 1433757497559469568 13.34  1.71   1.04  15     0.04     0.41  6  87  36 
  898639447612575104  7.41  1.06   1.16   9     0.00     0.00  9 182  23 
 4213036572895389184 13.54  2.76   1.75  10     0.32    15.22  2  33  -7 
 5646880068575867008 11.99  0.83  30.99  15     3.25  6686.41 12 248   8 
 4197805003960381696  8.13  0.91   1.09  10     0.00     0.00  6  23  -9 
 5101309850629984768 12.79  2.26   2.22  11     0.17    12.33  6 209 -51 
 5872104270943488896  8.90  0.93   1.19  15     0.00     0.00 15 310   5 
  302447890428345088  7.84  0.97   1.10  10     0.00     0.00  8 137 -31 
 5231626614453839104 12.15  0.78  30.19  14     3.07  3207.80  4 293  -8 
 3649419525134908416 12.85  0.85   1.19  10     0.00     0.00  5 344  52 
 1121561238255614464 10.13  0.84   1.47  19     0.00     0.00 14 144  34 
 4808663462121224960 10.19  1.03   1.48  17     0.00     0.00 11 243 -29 
 4152969221884292992  9.49  0.83   1.87  10     0.00     1.39  4  19   0 
 4097117364139815296 10.99  0.95   1.27  10     0.00     0.00  2  15  -2 
 3165428353563491200  9.78  0.96   5.12  10     0.62   114.12  5 203  16 
 4283348413037187840 12.97  1.95   1.36  10     0.09     1.61  3  34   5 
 6599412658431805952  8.97  0.94   3.93  10     0.51    82.97  3   9 -55 
 2936454026289203456 10.30  1.36   1.06  15     0.00     0.00 17 231 -16 
 1334152979717957632 12.63  1.40   1.13  17     0.00     0.00 13  57  32 
 6690456619260897792 10.81  1.95   1.61  12     0.00     0.00  5 359 -27 
 1398997262081156352  8.13  0.89   1.38  15     0.00     0.00 11  74  46 
 2824770686019003904  9.04  2.67   2.27  11     0.17    12.54  7  98 -39 
 2009439555118168832  9.14  2.13   1.33  17     0.00     0.00  9 111  -3 
   37710603132868480 11.64  1.07   1.46  10     0.00     0.00  7 173 -32 
 2009481748875806976  5.21  1.21   3.87  18     0.44    86.69 17 109  -3 
 4545333725803409024 11.24  1.47   1.58  15     0.00     0.00  9  32  31 
 1092545710514654464  5.48  0.80   3.57  18     0.31    81.24 37 150  35 
 5109022619758942592 12.96  2.23   2.16  12     0.18    18.13 11 206 -47 
 4063006871253993600 12.61  3.53  10.81   9     1.52   389.62  8   4  -3 
 6034774508013700992 10.42  1.52   1.27  11     0.00     0.00  8 355  12 
 3151197237126727552 11.66  0.84   1.85  13     0.09     3.51  7 208  19 
  966606751020145408 12.69  1.08   0.95   9     0.00     0.00  6 169  18 
 1266749682823046144 12.62  2.00   1.52  12     0.00     0.00  7  32  64 
  890798727114556800 10.64  0.63  14.82  10     3.20  3488.48  4 184  16 
 5152226275607685376 11.17  1.89   1.74  10     0.04     0.45  4 203 -59 
 3118272425858589056 11.77  0.81   1.04  10     0.00     0.00  6 210  -7 
 4256153367309075456 11.51  2.46  13.28  11     2.45  1264.24  5  26   0 
 3021571688160402688  7.61  0.97   2.57   9     0.48    48.60  7 211 -10 
  525222930637242624 11.71  0.99   1.10  19     0.00     0.00 10 124   3 
 2070539416273105280 12.82  2.37   1.73  15     0.07     1.77 11  81   2 
 5325892492246989056  8.62  1.17   1.15  14     0.00     0.00  9 270  -1 
  806271773569472000 13.22  2.14   5.69  11     1.16   373.96  5 181  51 
 2738129612130248192 11.33  1.13   1.26   8     0.00     0.00  7  82 -32 
 4837036943790726272 11.47  1.64   1.31  18     0.00     0.00 11 253 -45 
 5263150888430032256  3.58  1.22  12.99  17     1.21   721.40  2 284 -22 
 1851343114622517504  8.15  0.99   1.21  15     0.00     0.00 25  74 -12 
 2905064992242441088 11.98  0.79   1.20  16     0.00     0.00 11 234 -30 
 6076084809126349568 10.71  0.98  13.10  17     1.53  1242.86 10 298   8 
 1150782649550151808 10.82  0.91   1.07  18     0.00     0.00 13 127  29 
 2897069588500381568 12.16  1.12   1.30  17     0.00     0.00  9 236 -22 
 3828238392559860992  8.33  2.23   1.47   8     0.00     0.00  4 245  40 
 3328617079087341440 11.08  1.36   1.17  11     0.00     0.00  2 200  -4 
 3159988790366316416 12.19  1.20   1.13  11     0.00     0.00  5 205  10 
 3609999726881024896 11.25  1.52   1.47  10     0.00     0.00  8 316  48 
 4048037707717866880  5.76  0.68   2.22   9     0.20     9.50 11   3  -8 
 1237090738916392704  4.42  0.91   6.95   8     0.76   165.59  8  23  61 
 5604127719287053440 11.93  1.37   2.77  15     0.24    26.50 14 242 -12 
 5207414926028657024  9.19  0.93   1.28  13     0.00     0.00  5 293 -28 
 1725609974250486272  9.70  0.90   1.27  18     0.00     0.00  5 119  32 
 2084133017823809536 12.39  0.87   1.05  14     0.00     0.00  3  83   7 
 4213618519477490176 13.01  2.34   2.02  10     0.24    13.88  7  34  -9 
 1410680191601184896  8.71  1.19   1.14  16     0.00     0.00  4  75  41 
 6410004458943558272 12.28  1.44   1.15  16     0.00     0.00  8 332 -44 
 3007203682525892096 10.26  1.70   1.44  11     0.00     0.00  2 216  -7 
 3156343982338356224 11.90  1.12   1.72   9     0.12     4.34  4 206   9 
 2032412574979479424 13.10  1.87   1.12  12     0.00     0.00  4  64   4 
  995616678124874240 12.15  1.18   1.01  11     0.00     0.00  2 161  16 
 4946938113149426944  8.17  1.98   1.89  21     0.10     3.43 26 258 -63 
 5866913815823687040 10.52  1.71   1.23   9     0.00     0.00  6 312   1 
 2163133615476116096 12.20  0.88   1.28  16     0.00     0.00  6  86   0 
 4191721509187333760 13.00  1.04   0.93  14     0.00     0.00 10  34 -21 
 3577009675059597056 11.66  2.25   1.82   8     0.08     3.17  9 289  49 
  911983666186481536 11.96  2.23   1.46  11     0.00     0.00  7 183  38 
 4126996760051886976 13.66  2.30   3.69  13     0.64   121.03 11 359  13 
 4721806750810176896 13.48    NA   4.84  13     0.89   141.87  2 280 -49 
 4766689811888917888 12.69  2.06   2.14  15     0.15     9.76 11 263 -31 
 3496176844360793728 10.10  0.81   1.35  12     0.00     0.00  8 300  35 
 1896985766432012032  9.71  1.24   1.18  10     0.00     0.00  7  84 -19 
 1237090738916392832  6.42  1.53   1.32   9     0.00     0.00  9  23  61 
 6471816563116796800 11.48  0.72   1.47  12     0.00     0.00  6 341 -34 
 2911175257533670272 11.29  1.45   1.36  16     0.00     0.00 15 232 -21 
 3241592932768900096 10.50  1.31   1.19  10     0.00     0.00  3 194 -19 
 5723025990434513408  9.37  1.47  21.45  12     2.46  2678.60  2 236  11 
 5865871998528696576  7.36  1.37   1.79  19     0.08     2.98 31 309   0 
 4359529386131930752 10.72  1.03   1.37  10     0.00     0.00  4  13  16 
 3126309477897311488 12.48  1.19   0.86  10     0.00     0.00  7 210   1 
 6037069704168050048 13.51  2.18   1.37  13     0.17    11.38 31 345  15 
 5425167122242135680 12.91  1.40   1.17  17     0.00     0.00 17 269   7 
 3360175090027418880 10.16  0.86   1.51  11     0.00     0.00  6 199  11 
 4381069403034080256 11.08  1.18   1.86  14     0.08     4.01 20  19  23 
  303504074425923328  8.68  0.77   1.61  10     0.00     0.00  3 135 -31 
 5546217339513405312 11.56  1.13   4.00  15     0.47   107.15  5 253   0 
 4063873591341979264 11.54  1.28  20.47  10     3.30  2964.55  3   2   0 
 1899041887537334784 11.31  1.53   2.35  13     0.17    17.96 14  88 -19 
  778097990698009856  9.83  0.85   2.65  11     0.21    12.81  4 174  62 
 1521686782461765888  5.79  0.76   2.11  12     0.16    10.80 12 128  77 
 3108835356217130240 12.65  0.90   1.10  10     0.00     0.00  4 216   1 
  924786242141312000 12.14  1.10  31.59  12     4.06  6435.03  3 177  25 
 6639645128923820160 13.23  1.91   1.06  11     0.04     0.43  5 339 -25 
 3365093995812377984 12.99  1.00  24.06  10     3.81  3668.31  4 196  10 
  892288702809879808 12.65  1.19  15.27  11     1.63   862.38  6 187  22 
 4554884904139915392 11.87  0.94   1.52  18     0.00     0.00 27  42  27 
 6512660778684426752  9.43  0.79   1.56  15     0.00     0.00 12 336 -56 
 4555758229913985024 10.09  1.03   3.50  18     0.34    94.14 20  44  26 
 1651235193817400448  8.16  1.35   1.21  15     0.00     0.00 11 102  31 
 2985151980397167872 12.85  1.93   1.60  15     0.00     0.00 12 215 -26 
 3818634983124778240 13.13  2.17   1.99  10     0.30    21.88  5 249  60 
 4962822001721400704 12.50  0.98   1.11  18     0.00     0.00 17 254 -74 
 5632506290495812992 11.58  1.97   1.72  13     0.00     0.21 13 261  17 
 4804797819756106112 11.10  1.62   3.00  17     0.24    24.85  9 247 -28 
 5620416537375586176 12.27  1.99  29.55  14     4.14  6262.67  8 235   0 
 6639645128923818624 13.42  1.99   1.20  12     0.09     1.89  8 339 -25 
 2344819773001649024 13.29  2.15   1.18  14     0.10     3.70 17 169 -86 
 1721626615421969408  6.66  0.97  21.77  15     2.31  1796.52  9 118  35 
 2930254911015021440 11.46  1.30   8.73  15     0.90   501.87 10 234  -2 
 1350438671070291584  7.87  0.52   5.22  15     0.63   140.78 13  72  30 
 3032483585156427008 11.33  0.96   1.48  12     0.00     0.00  8 228  -1 
 2054657172667888512 12.79  1.12   1.18  15     0.00     0.00  4  72  -1 
 3177631730040862464  9.76  0.72   1.52  17     0.00     0.00 17 208 -37 
 3344553533761466496 10.46  0.73   1.44  10     0.00     0.00  7 196   0 
 3071596031248444928 11.96  1.24   1.14  11     0.00     0.00  9 229  21 
 5608630528641457792 12.70  0.92  32.70  14     3.98  6077.01  5 239 -13 
 6298443615439036928  9.42  1.36   1.14  10     0.00     0.00  7 334  40 
  438829629113960704  3.89  0.69   9.29  11     1.18   444.22  8 141  -9 
 5328657416093493888 12.72  0.91   1.03  15     0.00     0.00 12 267  -2 
  963836260891430784 10.84  0.75   1.56  11     0.00     0.00  6 172  16 
 1279014395730150528  8.62  0.87   1.37  19     0.00     0.00  7  56  56 
 5559266893257154176  8.22  1.49  17.17  17     2.11  1631.17  9 254 -16 
 1307841391587467136  9.52  1.13   1.23  16     0.00     0.00  7  48  37 
 4144234770288513280 11.03  1.14   1.28  11     0.00     0.00  2  12   2 
 5725606131913768192 12.07  1.63   1.52  14     0.00     0.00 14 232   7 
 1791650800143511936 12.25  1.36   1.03  11     0.00     0.00  3  70 -18 
 1710114419442182528 13.68  1.58   0.91  19     0.00     0.00  6 113  29 
 2093726188056436992 12.15  1.79   1.37  15     0.00     0.00 14  66  14 
 5705558491583656960 12.32  1.08   1.13  13     0.00     0.00 12 244  15 
 3039938583230568960  7.36  0.84   1.22  14     0.00     0.00 15 229   5 
 5131324181606184960 10.90  1.25  13.82   9     1.48   767.07  4 198 -66 
  273659102603749376 12.80  1.74   1.36  12     0.00     0.00 10 152   4 
 4077786055567283584  7.23  1.48   0.98  11     0.00     0.00  6   9  -6 
 6261455047853751168 12.00  0.89   1.37   9     0.00     0.00 10 350  30 
 4187837450005193088  7.25  1.12   1.04  10     0.00     0.00  8  27 -14 
 1679004558270924288 12.74  1.80   1.30  18     0.00     0.00 12 122  51 
  508869791120043776 10.60  1.09   1.05  18     0.00     0.00 13 130   1 
  420818288625338624 11.84  0.86   4.40  19     0.42    87.87  5 116  -6 
  944387686902569728  9.63  0.90   1.42   9     0.00     0.00  3 177  16 
 4523525806025434624 10.19  0.80   1.51  13     0.00     0.00  7  46  13 
  366777910588089728 10.34  0.73   1.61  11     0.00     0.00  9 118 -25 
  944251897216714368 13.60  1.93   1.36  11     0.24     5.38  3 177  17 
 5697027694400683648  9.00  0.67   1.50  13     0.00     0.00  3 244   9 
 1863566415445911936 12.58  1.56   1.81  17     0.00     0.11  7  73  -4 
 5853404670601441408 10.36  0.93   1.51  15     0.00     0.00  9 313  -2 
 6693904820866124928 10.20  1.07   2.11  13     0.17    10.84  7   2 -31 
  135277283548614784 10.84  0.94   1.64   8     0.00     0.00  4 153 -23 
 3443218896875741184 11.88  1.19   1.10  11     0.00     0.00  6 180   0 
 4053102225680063872 12.66  1.71   3.50   8     0.55    57.47  3   6  -5 
 1088813933689615872  9.65  2.06   1.70  16     0.00     0.00  9 153  28 
  283012441860984832 12.76  1.43   1.76  14     0.11     4.68  9 151  14 
 1149302088424031616  8.42  0.85   3.41  17     0.37    54.61 10 129  28 
 3369063125413928832 12.52  1.17  10.86  11     1.43   476.03  5 195   0 
 2835207319109249920  5.26  0.82   4.42  10     0.40    74.73 15  90 -34 
 3126130772901026944 13.18  1.01   1.82  10     0.22     9.36  3 211   1 
 3140847323719610752  9.55  1.06   1.28  10     0.00     0.00  2 211   9 
 4036664084514698496 11.71  0.93   1.09  11     0.00     0.00  5 352  -6 
 5591805904791108736 12.21  1.50   0.99  16     0.00     0.00 13 247  -6 
 5192661434193960960 12.50  2.23   1.55  16     0.00     0.00 14 299 -27 
  281701274245005568 13.44  1.70   1.04  13     0.00     0.00 22 153  14 
 1824561377891719424 11.34  0.76  26.26   9     2.85  2337.29  4  56  -3 
 2924249653377887616 10.75  0.74   1.45  16     0.00     0.00 10 233 -16 
 1508886435596604672  9.02  2.06   1.56  10     0.00     0.00  2  91  66 
 4343064508746082304  7.78  1.02   1.26  11     0.00     0.00 24 359  29 
 5626778109799818624 11.93  1.27   1.11  17     0.00     0.00 14 256   5 
 6062166950455775232  4.72  0.65   5.87  10     0.81   147.19 12 305   3 
  717094512905486976  7.47  0.96   1.26  13     0.00     0.00 13 187  39 
 3434858352191504000 13.26  1.79   0.96  11     0.00     0.00  5 184   9 
 5720548584578831872 12.48  0.54  34.62  13     4.35  5868.60  5 237  10 
  897765743888715392 11.44  2.38   2.22  11     0.12     4.93  6 181  19 
 5652774790921195648 10.84  1.40   4.57  12     0.61   184.74 10 250  13 
 1083498447804179456  5.66  0.56   2.78  12     0.24    26.52 11 158  31 
 4249316573945270784 12.76  1.36   2.81  10     0.29    35.99 14  48 -16 
 5717562993897326464 12.84  1.18  10.79  14     1.54   942.23 10 236   4 
 3430011872440532352 12.27  1.01   0.97  11     0.00     0.00  5 183   1 
 5957372187992762880  9.92  1.29   1.24  11     0.00     0.00  3 348  -6 
  271031957007768064 13.12  1.79   1.09  14     0.05     0.87 15 153   2 
 3531371829316077568 10.68  2.30   1.68   8     0.00     0.79  8 277  30 
 1411178510887026048  9.26  2.38  27.00  17     3.29  4395.77  9  75  44 
 3366715672383074432 12.63  0.68   9.45  10     1.85  1004.43  7 195  13 
 2913411183149615744  6.18  0.88   1.51  18     0.00     0.00 27 230 -18 
 1618217031433314432 12.20  2.10   1.55  17     0.00     0.00  7 102  52 
  551806991486755072 12.02  1.14   1.02  19     0.00     0.00  8 135  20 
  252845824228482048 12.68  1.51   1.09  11     0.00     0.00 17 159  -1 
 4106058485248279808 12.38  1.67  22.15  11     3.02  2728.76  3  22  -5 
  900485596354352384 13.40  1.61   0.93  10     0.00     0.00  4 178  24 
  959741400415893376 11.33  0.86   1.24  11     0.00     0.00  5 172  10 
 4600986400197214848 11.62  0.91   1.36  16     0.00     0.00 12  57  28 
 5066148263343873920  8.87  0.75   1.44  15     0.00     0.00 16 224 -63 
 3010580385812933504 12.87  1.59   1.24  11     0.00     0.00 10 213 -20 
 3329225693133463552 10.00  0.79   1.25   8     0.00     0.00  3 199  -3 
 3427097552448456704  8.87  1.36   2.18   9     0.27    14.53  3 184   3 
 3011300772087313920 10.83  0.83   1.22  11     0.00     0.00  4 215 -17 
 3100542495921276160  9.30  2.25   1.43  11     0.00     0.00  2 216  -5 
 6232154811019063296 12.59  1.00   1.39  10     0.00     0.00  3 336  32 
 5839162215363809024 10.29  1.34   1.26  18     0.00     0.00  9 305 -10 
 6081038727475538944 11.11  2.09   1.77  12     0.00     1.02  4 304  10 
 4211671872797771648 11.89  2.21   1.55  11     0.00     0.00  8  32  -9 
 3115828765563489792 13.21  1.66   1.58  11     0.22     9.56  2 211   3 
 3157201253513779840 11.96  0.99   9.54  10     2.55  2089.73  3 206   5 
 4098725021914615680 12.16  1.42   6.19  10     0.69   109.35  3  16  -6 
 2936443993245681024 11.46  1.74   1.60  17     0.00     0.00 17 231 -17 
 3219979248585575808 12.93  2.00   1.83  11     0.13     4.96  4 204 -12 
 1922795285768285824 10.30  0.65  26.45  11     3.27  4537.74  8 111 -18 
 4602897591925824896 12.48  1.70   4.61  16     0.45    95.16 12  57  23 
 4359551616882417536 12.51  1.31   0.95  11     0.00     0.00  9  13  16 
 6490659447933211776  9.82  0.93   1.29  18     0.00     0.00  9 324 -52 
 3908326544649797760 10.27  0.57   1.83  11     0.09     3.44  8 272  72 
 6819345937815755008 12.91  0.80  25.26   9     3.66  2976.41  5  32 -53 
 1682556878477598080 11.47  0.99   1.19  20     0.00     0.00  9 125  48 
 3198043132619825920 10.13  0.86   1.35  12     0.00     0.00 17 203 -34 
 4134317690751532288 10.34  0.92   1.40  10     0.00     0.00  4   4  11 
 5892297450504838656 12.79  2.61   2.26  12     0.21    16.02  3 314   3 
 4144298679372999168 11.44  1.94   1.45  10     0.00     0.00  4  12   2 
 4591989474507062400 13.46  1.27   0.78  16     0.00     0.00  6  59  18 
 4389844948935164544  8.53  1.99   1.39  13     0.00     0.00  5  28  20 
 3855208897392952192  8.67  2.30   1.52   9     0.00     0.00  2 244  46 
 4238446870727017216 12.27  2.02   1.38  14     0.00     0.00 17  38 -11 
  493456149920758784 13.14  1.40  13.78  17     2.09  1490.30 12 138  10 
 4489735958275104128 11.23  1.41   1.72  11     0.08     2.22 10  36  17 
 5611158683829453440 11.74  1.12   1.26  16     0.00     0.00  9 237  -8 
 4801024673806181376  8.95  0.51   1.74  15     0.04     0.79  6 253 -27 
 3231482579754467072  8.98  0.65   1.71  14     0.06     1.64  4 198 -25 
 4423865487962417024  5.68  0.85   2.34  12     0.22    21.65 10   9  41 
 2092086266467081600 12.81  2.16   3.78  14     0.32    42.79  9  64  13 
 1834029513040910336 11.56  1.15   1.25  14     0.00     0.00  4  64  -4 
  490797290285913984  9.46  0.35   2.17  19     0.15    13.24 14 140  12 
 5085954625291316224 12.07  1.36   1.39  16     0.00     0.00 23 217 -54 
  248770690538531712 10.80  0.86   1.60  12     0.00     0.00  9 149  -4 
 4559301028170819200  9.29  0.92   1.31  14     0.00     0.00 11  36  35 
 3203009214325415424  8.85  0.78   1.42  14     0.00     0.00 11 198 -35 
 4604575481028864896 12.92  2.17   3.79  17     0.39    64.91  9  60  24 
  116634720300860544 10.14  0.77   1.37   8     0.00     0.00  3 154 -26 
 1279838754572750208  7.73  1.04   1.20  14     0.00     0.00 15  40  64 
 4561405527786206848 13.42  1.84   1.05  16     0.03     0.39  9  39  34 
 2032412579317036800 10.66  1.04   1.26  16     0.00     0.00  5  64   4 
 3116083126405752832 10.78  1.14  12.08   9     2.65  1848.02  2 212   5 
   19316224572460416  5.48  1.21   3.34   9     0.35    38.24  7 163 -47 
 2783415614155983616 12.62  1.65   1.22  10     0.00     0.00  8 130 -46 
 4312679294452119808 11.86  1.53   1.24  12     0.00     0.00  4  45   1 
 4169319440805220096 11.69  1.53   1.22  11     0.00     0.00  8  16  13 
 5929913362546359424 10.53  1.51   1.21  14     0.00     0.00  5 333  -6 
 4814463007998461312 10.89  0.89   3.36  15     0.26    30.23 10 248 -40 
 5304266610365921024 11.10  0.99   1.42  16     0.00     0.00 12 275  -7 
 2081722205447961088  5.75  0.58   2.41  14     0.18    13.75 13  81   5 
 1341223694181081216 11.80  1.64   1.18  18     0.00     0.00 13  63  35 
 2962433871145965568  9.87  1.63   8.53  18     1.14   762.47 14 223 -30 
 5541348461509232384  9.63  0.84   1.28  15     0.00     0.00  3 254  -1 
 3005130965667237632 13.54  2.00   1.01  10     0.00     0.00  5 216 -14 
 5951165616635298816  7.98  2.03  13.92  10     1.88   821.82  9 342  -5 
 6051975061736973184 11.20  1.12   1.56  12     0.00     0.00  9 355  18 
 3306440204429835648  9.78  0.93   1.28  14     0.00     0.00  9 184 -22 
 4551219720787449088 12.65  1.18   1.18  16     0.00     0.00 27  42  21 
 2980492387558410112  5.29  0.81   3.86  16     0.37    78.24 19 215 -34 
 3321893531121315968 11.31  0.83   1.24   9     0.00     0.00  4 201  -7 
 6670178463747983744 12.88  1.40   0.99  10     0.00     0.00  9 349 -29 
 4661244374746578304  9.03  1.06   8.44  17     1.14   437.32  2 280 -34 
 2836166711723867904 11.50  1.06   3.59   9     0.32    36.16  7  87 -33 
 4640832529788001536 11.22  0.85   1.19  15     0.00     0.00 10 291 -40 
 3006242498907586048 12.34  1.62   1.19  10     0.00     0.00  5 217 -10 
 4864564999802065024 12.15  0.95   1.13  17     0.00     0.00 10 242 -42 
 2125517196680102912 13.26  1.20  22.73  16     4.14  4832.96  4  80  28 
 3018668354690934272 12.51  1.55   1.40  10     0.00     0.00  4 213 -16 
 6766985750994699392 12.05  1.12   1.19  11     0.00     0.00  4  13 -21 
 2051459071304926336  9.14  0.71   1.70  15     0.00     0.00  5  69   8 
 4284318461479138816 13.35  1.26   0.86  10     0.00     0.00  2  35   7 
 3001761409209387520 11.28  1.11   1.45  12     0.00     0.00  4 221  -8 
 4181867308017304576 12.04  2.26   1.69  10     0.00     0.00  5  24 -18 
  197387630251796864 11.54  1.71   1.38  10     0.00     0.00  6 165   6 
 5849347781879086336  8.53  0.65   3.46  18     0.39    62.26 12 311  -5 
 1112631000518628096 12.07  1.98   2.28  18     0.13    10.44 20 143  24 
 5752007570751605120 10.97  1.10  31.94  13     3.65  6161.78 12 233  16 
 3121613983429066752 11.46  0.93   1.17  10     0.00     0.00  3 209  -7 
 4160660580596347008  9.89  0.96   1.47  10     0.00     0.00  2  23   4 
 6221844935300345472 10.87  0.96   1.59   9     0.00     0.00  5 329  28 
 6724111050985515648 11.95  1.52   5.49  10     0.94   162.14  4 349 -10 
 5870037012964236544 12.41  0.72  25.81  18     2.85  4985.83 23 308   3 
 4975010839733444096 11.14  1.58   1.89  18     0.09     3.43  7 304 -68 
  533476998783925248 12.76  1.80   1.28  19     0.00     0.00  9 123   8 
 3005361450791929856 10.66  0.84   1.36  10     0.00     0.00  7 216 -15 
   66945178505314944  8.30  1.02   1.19  10     0.00     0.00  7 165 -22 
 1898393347473499520 12.25  2.10   1.58  10     0.00     0.00  9  86 -19 
 1724059113098439296  7.62  0.49   1.49  16     0.00     0.00 12 118  31 
 1991878322898007936 12.27  1.51   1.23  16     0.00     0.00  7 107  -9 
 3122359211794245632  6.83  1.48   1.24   8     0.00     0.00  8 207  -9 
 4119042549344859008 12.08  1.25   0.90  10     0.00     0.00  3   7   4 
 3988217162602149248 12.96  1.76   1.38   9     0.00     0.00  8 219  62 
 6882485633558785920  9.64  1.83   3.52  11     0.30    39.03  5  31 -37 
 5940530968350481664 10.47  1.37   1.20  14     0.00     0.00  6 334  -1 
 1127584878348676864  7.64  0.89  10.12  17     1.19   490.76 17 134  36 
 3321492278095887744 13.18  1.74   1.09   9     0.00     0.00  7 202  -8 
 1825712772722455296 13.31  1.36  20.31  11     4.19  3797.80  3  56  -1 
 2044549332216183296  9.88  1.14   1.10  16     0.00     0.00 11  66  11 
 6644807679614167296 12.89  2.49   2.34  11     0.22    16.05  8 344 -24 
 3041488546725638784 12.57  1.85   1.17  13     0.00     0.00  3 226   5 
 3669380918219069952  8.01  0.80   1.37   9     0.00     0.00 10 349  58 
  391463248006534016 11.53  0.78   7.55   9     0.91   357.72  5 120 -13 
 4286583489800632832 12.37  1.04   1.13  11     0.00     0.00  2  37   6 
  942079777637018752  6.33  0.69   2.65  10     0.21    12.91  7 179  13 
 4490721567368465408  9.20  1.40   2.09  11     0.19     9.46  5  32  21 
  431345700152035840 10.45  1.11   1.24  18     0.00     0.00  8 118   0 
 6401464693866921472  4.00  0.69  11.40  15     1.58  1054.37 14 328 -40 
 3106798751443445376 12.25  0.88   1.03  11     0.00     0.00  3 213  -3 
 3346357389962960256 11.45  1.10   1.39  10     0.00     0.00  5 194  -6 
 2110851841871394048 10.89  2.18   1.69  11     0.00     0.00  5  70  20 
 4081824703529729408 10.03  0.80   1.60  10     0.00     0.00  2  14 -11 
 2131593785132997632  8.70  0.71   1.32  14     0.00     0.00  6  78  18 
 2891016261593378176 13.50  1.53   0.85  16     0.00     0.00 10 237 -23 
 6292387127436018688 12.13  1.81   1.35  10     0.00     0.00  6 319  41 
 2080702820726568832  7.66  0.73   1.18  15     0.00     0.00 15  79   4 
 3339993206205348736 12.25  1.58   1.19  10     0.00     0.00  3 195  -9 
 4179413880964812416 12.08  1.32  18.35   9     2.02  1106.09  3  19 -16 
 4471087175915086080  6.63  0.80   1.32   9     0.00     0.00 10  31  12 
 5140721608705650560 12.24  2.45   6.17  11     0.66   170.40 10 177 -75 
  654696575194236288 12.36  1.31   1.04  13     0.00     0.00 15 206  21 
 2041630300642968320 16.69  2.22   1.24  12     0.32     3.43  3  59  14 
 6645790363833343232  9.51  0.90   1.48  11     0.00     0.00  7 346 -29 
 5419289304879175424 12.82  1.31   1.11  17     0.00     0.00 14 270   9 
 5639282237067225856 12.33  2.37   2.31  17     0.15    11.65 11 254   5 
 1250801855073489280  8.62  1.41   1.19  12     0.00     0.00  3  21  74 
 5985427051741294080 11.14  0.93   1.40  13     0.00     0.00  6 328   3 
 4800011091587678592 12.90  0.99   1.73  17     0.12     5.86  8 251 -35 
 3055198494652019968 12.27  0.99  22.82  14     2.74  3216.05  9 223   5 
 2925245467319467008 11.82  1.50   1.33  17     0.00     0.00 20 233 -11 
 4550360418089700608 14.45  2.33   1.45  13     0.19     9.24 11  41  23 
 1092897519875582592  8.68  1.66   1.43  20     0.00     0.00  9 148  36 
 4300169639576264320 13.66  2.07   1.31  12     0.16     5.77  4  48  -9 
 5975663354131618304  9.38  2.30   1.65   9     0.00     0.00  2 351   1 
 6160604130496988800 12.26  1.79   1.38  12     0.00     0.00 11 301  31 
  979235226180420096  9.02  0.88   1.45  10     0.00     0.00  3 166  21 
  273119448553834880 10.59  0.96   1.09  14     0.00     0.00 11 153   5 
 4558384688313654912 13.46  1.28  17.94  13     2.88  4009.23  4  36  31 
 4879729258014013568 11.51  1.12   1.46  17     0.00     0.00 11 230 -37 
 2944362160592260736 12.57  1.40   1.09  14     0.00     0.00 11 224 -15 
 4274335235182694144 12.17  1.35  21.23  10     4.14  5106.76  2  27   9 
 4555331550679917568 13.42  1.09   0.82  17     0.00     0.00 17  43  27 
 5642543830927413760 12.83  1.04   8.12  16     1.13   620.51 14 252   8 
 4807375895348209792 12.45  2.41   1.93  18     0.09     3.76  9 244 -32 
 5721720079858758400  9.18  0.85   1.47  12     0.00     0.00  5 236  11 
 4532530668824000512 11.41  1.27   1.33  17     0.00     0.00 10  53  11 
 2938904524172464896 12.36  1.44   1.15  14     0.00     0.00 14 229 -13 
 4866978844438656768  7.24  1.10   1.28  17     0.00     0.00 20 237 -39 
 4088854495524564608 12.04  2.25   1.35  10     0.00     0.00  4  20 -11 
 4809775721211763200 10.46  0.69   2.08  18     0.17    12.70  4 241 -30 
 3066710282611675776  5.45  0.64   3.49  11     0.34    62.21 19 227  18 
 1995066395528322560 13.32  0.85   0.85  16     0.00     0.00  2 115  -5 
 4166110649261069312 11.85  1.63   1.23   9     0.00     0.00  3  13  13 
 2960883628469355008  8.71  1.67   9.80  11     1.59   766.57 10 224 -33 
 6449054065377678464 10.83  1.34   1.29  14     0.00     0.00  7 342 -31 
 1789231256087445120  6.83  0.65   1.75  11     0.00     0.00 11  67 -19 
 1939144718734910208  9.10  0.83   1.16  17     0.00     0.00  9 110 -14 
 1298694726154793856 10.36  2.06  20.12  16     1.79  1687.19 12  40  41 
  418086483269878144  9.79  1.34   1.25  17     0.00     0.00 22 119  -8 
 2986344877497587328 10.10  1.19   1.24  13     0.00     0.00  8 215 -30 
 4270446404294208000  7.67  1.30   1.10  10     0.00     0.00 10  28   3 
 3372287649418102016 11.39  1.86   1.52  11     0.00     0.00  6 193   3 
 5711504341228075008 12.82  1.05  31.61  14     5.18  9369.47  7 239   2 
  960104651569501696  8.58  0.74   1.36  10     0.00     0.00  2 171  12 
 2568335299923482624 10.13  1.05  19.09   8     2.37  1592.27  2 147 -53 
 5415813748622546048 13.44  1.95   1.12  16     0.08     2.00 11 276  11 
 6039246286200474240 11.86  1.92  12.70  10     1.39   895.46  8 349  15 
  425851195719880704 12.44  2.10   1.32  16     0.00     0.00 10 124  -3 
 4899704120115989888 12.49  1.20  29.00  15     3.30  5050.03  7 217 -40 
 1109980662099748992 12.37  0.95   1.25  17     0.00     0.00 16 143  26 
  330048896460188160 11.10  0.92  20.57   9     1.91  1214.68  7 138 -25 
 2118610751830501376 10.36  0.83   1.39  15     0.00     0.00  8  74  22 
 2552925644460225152  5.44  1.11   2.64  11     0.22    32.90 23 121 -57 
 5716940326715839360 12.25  0.65  16.70  15     1.61  1244.03 13 235   3 
 5101676365959144832  7.29  0.84   9.61  12     1.12   338.05  9 209 -52 
 1959223381607211136 12.62  1.26   1.04  17     0.00     0.00 19  90 -11 
 3023711269067191296  5.79  0.83   2.62  11     0.21    16.40  8 209 -15 
 4094312750430146176 12.26  1.17   5.83   9     1.24   405.66  3  10   0 
 4221163269481517312 11.00  1.78   1.51  13     0.00     0.00 11  36 -17 
 5944414031106584320 12.20  1.17  24.84  12     2.93  4037.36  9 339   2 
 4594562464855882240 11.71  0.87   1.46  17     0.00     0.00 15  51  26 
 4536122356687437568 10.59  1.62   1.29  17     0.00     0.00 15  54  13 
 6025436523233548544 12.10  1.32   1.40  10     0.00     0.00  7 348  10 
 6431227855157855104 13.60  1.97   1.14  19     0.08     2.12 11 322 -22 
 6179056233418543616 11.87  2.41   1.94   8     0.11     4.03  7 306  28 
 5720822809653950976 10.37  0.91   1.47  14     0.00     0.00 11 237   8 
 4365939745079537280 12.67  1.32   0.97  13     0.00     0.00 10  17  21 
 3315403904256700672 10.48  1.87   5.63  11     0.73   154.42  5 206  -7 
  346489752096376192 12.28  1.05   1.14   8     0.00     0.00  3 136 -16 
 4343064577465522816  7.26  0.90   1.34  12     0.00     0.00 24 359  29 
  891643736161459200 10.78  0.86   1.55   9     0.00     0.00  4 182  17 
 3747874705432998528 12.13  1.69   1.19   8     0.00     0.00  7 262  34 
 3224259402538186752 12.31  1.29   0.97  11     0.00     0.00  5 200 -14 
 6773688481251238272 11.38  1.79   1.51  13     0.00     0.00 13   2 -41 
   84385460143028480 12.96  1.35   1.14  10     0.00     0.00  4 158 -34 
 1807101820438206464 12.50  2.22   1.61  15     0.00     0.00 13  52  -7 
 1833073388925604224 13.23  1.03   0.78  13     0.00     0.00  6  61  -4 
  289697747434140544  7.08  0.74   1.46   9     0.00     0.00  8 132 -40 
  198614410349857152 10.87  1.09   2.69  11     0.21    19.44 12 166  -3 
 4555237645515991808  8.98  0.64   1.47  17     0.00     0.00 22  43  28 
 4099857170950792064 13.32  2.04   1.13  10     0.11     1.85  3  16  -4 
 3020184375066826496 11.70  1.45   1.55  10     0.00     0.00  8 212 -11 
 1825978687057850624 12.79  0.91   1.05  15     0.00     0.00  8  56   0 
 5032001417914429056 11.25  1.40   1.10  10     0.00     0.00  4 320 -86 
 4131426142645056896 12.07  1.63   1.30  11     0.00     0.00 14 358  19 
  240259375324767744  7.83  1.13   1.23  11     0.00     0.00 21 147 -14 
 4374963089115400576 11.99  1.08   1.20  10     0.00     0.00  9  24  19 
 3108344527354371712 11.96  0.80   1.02  11     0.00     0.00  3 217   3 
 4271300003282158976 12.27  1.57   0.98  11     0.00     0.00  6  28   5 
 4785713458992582272  5.25  0.57   3.94  16     0.37    69.37 15 255 -37 
 4516467589914852864  7.85  1.20  24.19  10     3.69  2775.35  7  53   4 
 2123860816773198208  9.41  0.87   1.59  17     0.00     0.00  8  78  26 
 6644143299713298176 11.75  0.86   1.33  11     0.00     0.00  5 342 -24 
  308828253324985984 10.69  2.13   1.55  10     0.05     0.96  9 129 -33 
 3105369180167265792 11.11  1.16   1.34  10     0.00     0.00  7 215  -3 
  481423094667311616 13.19  1.31   0.77  18     0.00     0.00 23 145  18 
 2935478518964837248 10.82  0.93   1.48  12     0.00     0.00 10 229  -4 
 5646437721303596800 11.00  1.30   3.07  16     0.30    46.86 12 249   7 
 2918972135006872960  9.10  0.67   1.51  16     0.00     0.00 10 238 -12 
 5259643961739407872 12.27  1.46   1.09  16     0.00     0.00 17 281  -1 
 3441692602934704768 12.12  1.05  16.57  10     1.75   849.99  3 180  -2 
 1826427803219556992 11.80  0.85  22.62  14     2.28  2307.88 10  58  -3 
 6359492452384805504 11.18  1.68   1.49  17     0.00     0.00  8 311 -25 
 3093380483331664896 10.96  2.24   2.56  11     0.18    11.77  3 218  22 
  873931909508892800  8.24  1.27   1.32  13     0.00     0.00 11 195  24 
 5938742337829520256  8.99  1.38   1.21  12     0.00     0.00  5 339  -4 
 1039344740892636032  9.25  1.09   2.95  14     0.39    55.19  9 155  40 
 5555009618592879616 10.05  0.81   1.44  15     0.00     0.00  4 253 -25 
 4313869756307345664 11.45  1.56   1.42  12     0.00     0.00  2  45   3 
 5766117397315104384 12.83  2.06   1.50  17     0.00     0.00  8 302 -24 
 1392907032814774528 10.84  2.28   1.77  17     0.00     0.58 15  69  58 
 4082721046014185472 13.06  1.63   1.17  10     0.05     0.45  5  17 -15 
  248134730439570944 10.38  0.91   1.19  13     0.00     0.00 11 150  -6 
 4366655286630587264 13.16  2.40   6.29  12     1.05   297.24 10  18  20 
 2988305826422644224  5.18  1.14   3.46  12     0.35    53.50 13 214 -26 
 3738099879558957952  8.21  2.09   1.42  10     0.00     0.00 15 333  70 
  968701801708280448 11.80  2.15   1.63  10     0.00     0.00  6 167  14 
 2038228961432629376 12.79  2.00   1.50  16     0.00     0.00  3  61   7 
 4309243427999669248  7.69  1.32   1.44  10     0.00     0.00 11  44   0 
 2185235448459177600 12.59  1.63   1.21  16     0.00     0.00 12  89   9 
 3154610636614026624 11.60  1.34   1.23   8     0.00     0.00  3 206   7 
 4141896585720925952 13.74  2.03   1.03  10     0.00     0.00  3  11  13 
 4202524691996492672 11.62  1.87   1.46  10     0.00     0.00  5  24  -6 
  809623226746037760 11.67  1.61   1.19  12     0.00     0.00  5 174  52 
  172749223939191424 11.46  1.75   1.72   9     0.07     1.56  5 166 -10 
 2931994750732286848 11.50  0.60  11.76   9     1.72   917.28  3 232  -7 
 4371920504220784384 10.77  1.01   1.39  10     0.00     0.00  5  24  14 
 5499798776075564672 13.71  1.97   1.13  15     0.09     1.83 10 262 -26 
 3221082810366413696 12.44  0.84   1.02  10     0.00     0.00  5 203 -17 
 4278064542422042496 12.55  2.10   1.91   9     0.04     0.50  3  33   7 
 2994437527894182272  8.49  1.19   2.11  12     0.21    12.94 10 220 -15 
 4444985594504544640 12.67  1.46   1.11  15     0.00     0.00 11  30  29 
 2248855772520651648 10.13  0.91   1.49  16     0.00     0.00 13  98  19 
  395385721379440128 12.37  0.86  28.60  18     3.12  5163.61 15 116 -11 
 5902065103817402240 11.46  0.88   2.25  14     0.16     8.45  2 324   6 
 3018608946703318016 12.73  1.06   1.10  11     0.00     0.00  5 213 -16 
 2091406497700682880 10.18  0.86   5.82  17     0.58   149.58 12  63  15 
 3103052337368848896 10.74  0.77  22.45   8     3.19  2920.87  2 216  -7 
 4013618045867915520  8.13  0.76   1.44  12     0.00     0.00  6 190  81 
 4077188234822219008  9.43  0.86   1.11   9     0.00     0.00  2   7  -5 
 2955157097033997056 11.97  1.34  24.01  18     2.71  3767.82 12 230 -30 
 4274885064028011008 13.25  1.31   0.74  11     0.00     0.00  5  28   8 
  196124257030748544 10.87  0.83   1.33  11     0.00     0.00  3 167   7 
 5436569882455094656 12.60  1.11   1.13  17     0.00     0.00 13 265  12 
 2988480545692036224  9.40  0.70   1.58  14     0.00     0.00  7 214 -27 
 5174322615330339456  9.37  1.44   1.11  10     0.00     0.00  5 185 -55 
 3322431943925983488 10.56  1.10   0.99   9     0.00     0.00  6 200  -6 
 4074860774840893568 11.43  1.72   1.16  11     0.00     0.00  3  10 -10 
 4400452830957830656  6.36  0.75   1.93   9     0.09     2.82 11 359  38 
 2938009452987423488 12.72  1.34   1.15  17     0.00     0.00 39 228 -16 
 2886084092949006208 12.63  1.23   1.01  18     0.00     0.00  9 241 -24 
  701100673170441344  9.82  0.82   1.27  10     0.00     0.00  3 192  46 
  429747663070411648 12.61  1.71  29.20  10     4.91  3862.78  4 118   0 
 5263150888430032384  8.59  0.93   2.80  15     0.27    24.28  5 284 -22 
 2417456431710276096  6.88  0.78   1.44  10     0.00     0.00 16  81 -74 
  188771135583573504  4.48  0.78   6.13   8     0.70   226.84 22 167   1 
 4657639767650392192 12.99  1.23   0.91  18     0.00     0.00  2 280 -31 
 4306487497803508736 10.18  0.99   1.15  10     0.00     0.00  2  42  -1 
 2396530698208685312  7.25  1.74   1.32   9     0.00     0.00  7  37 -64 
   54902498225298944 13.32  1.82   1.08  10     0.09     1.67  5 167 -32 
 4675272322050917376  9.87  0.89   1.24  11     0.00     0.00 10 275 -40 
 6519227714961476352  8.72  1.34   1.19  13     0.00     0.00  9 347 -57 
 4322521714537666304  8.67  0.59   1.45  14     0.00     0.00  9  52   0 
 5643718869565236352  9.44  0.74   1.40  17     0.00     0.00  6 251   5 
 3106988211040874368 13.27  1.21   0.83  10     0.00     0.00  4 213  -2 
 5774643113556172800 11.20  2.28   2.04  15     0.11     6.38  8 312 -23 
 5951165616611763456  5.27  0.95   2.96  11     0.30    29.22 12 342  -5 
 5701271049069400960 12.23  1.91  29.92  14     4.81 11901.20 14 241   8 
 5694679408146511232 10.59  2.27   1.84  10     0.08     2.59  7 245   4 
 6210681043988568320 12.66  1.42   1.00   9     0.00     0.00  2 335  22 
 1263715309904277632 12.50  1.65   1.32  13     0.00     0.00 13  34  58 
 6738135974628356480 12.64  1.06   1.14  12     0.00     0.00  6   0 -25 
 1829236505631372288 10.95  1.42  26.91  13     3.15  4787.58  6  62  -8 
 1373471446806995456 10.15  1.36   1.37  17     0.00     0.00  9  59  49 
 5447401068419162240 12.57  1.95   7.33  12     0.72   214.74 17 272  19 
 3725667839022746624  8.76  1.13   1.09  10     0.00     0.00  3 336  68 
 6088054505011960832  6.75  0.83   1.59  10     0.00     0.00  7 307  17 
 6761646251969319040 11.48  1.32   0.91  10     0.00     0.00  2   6 -13 
 6630684654618687872 12.65  0.71  28.18  13     3.29  4953.76  8 331 -20 
 2432574269914995200 11.08  1.92   1.35   8     0.00     0.00  6  72 -68 
 1303675097215915264 11.47  2.21   2.29  17     0.16    13.83 15  44  44 
 2922983119064439168 11.49  1.70   1.63  17     0.00     0.91 11 235 -14 
 6017817491773302144 13.89  2.13   1.05  10     0.00     0.00 10 343   6 
 3445771348692164224 12.85  1.12  29.20  11     4.31  4166.60  2 177  -3 
 6861594538971389440 13.90  2.73   1.81  11     0.29    18.16  5  26 -30 
  370121010052326400 11.95  0.82   1.90   9     0.00     0.00  6 128 -23 
 4352734507349058176 10.31  0.90   1.41  14     0.00     0.00  9  10  24 
 4468275995268525056 12.01  1.86   1.37  10     0.00     0.00  2  29  10 
 1744557411455720192 12.85  1.09  29.84  11     2.47  2857.33  6  59 -23 
  160305290637825920 12.23  1.36   1.10  13     0.00     0.00 11 171  -7 
 1978681198382867456 12.85  1.56  34.68  16     5.97 10620.14  5  92  -2 
 3988313541668451584 13.24  2.22   1.49  10     0.20     8.91  3 218  61 
 3029242186215481216 11.23  0.65  34.06  14     3.75  7350.86 13 233   4 
 3381378553294331136  9.21  0.54   3.04  11     0.55    61.72  6 190   9 
 4590927651213604096 10.49  0.71   1.59  13     0.00     0.00  7  57  21 
 1614731957530945280  2.85  1.37  18.90  17     1.83  1559.12  3  93  48 
 6575677565346829696  9.45  0.97   1.24  15     0.00     0.00  8 354 -44 
 5711641406529991168 11.28  0.79   1.48  15     0.00     0.00 10 239   3 
 4590372986254909312 10.00  0.77   1.51  15     0.00     0.00  8  55  22 
 2195115561163064960  3.03  1.13  13.07  11     1.49   806.10  2  97  11 
 5401367986897235584 12.34  1.54   1.63  13     0.00     0.00 27 278  21 
 4163342491298898944 12.12  1.83   1.07  10     0.00     0.00  5  14  11 
 4585331656720286336 10.93  1.51   1.45  18     0.00     0.00 12  54  16 
 4311983376654646656  8.79  1.75   2.10  12     0.13     5.42  4  43   4 
 4188969431580611456 11.32  2.00   2.01  13     0.12     6.14  4  28 -20 
 1335261012560897536 11.01  1.78   1.63  17     0.00     0.78 15  58  34 
 4252772579608962816  5.84  1.17  11.98  11     1.49   547.32  7  25  -1 
 3216729573251961856 10.42  2.26  30.23  11     3.31  4335.17  6 206 -19 
 3216618969252083200  9.65  0.87   1.15  11     0.00     0.00  3 206 -15 
  447201924824978176 13.36  2.10   1.17  13     0.14     3.93 16 142  -3 
 3024038335120778752 13.19  1.41   0.70  11     0.00     0.00  5 208 -15 
 1422753512172828544 11.31  1.40   1.42  15     0.00     0.00  6  87  29 
 4341906894799360256  8.10  0.70   1.32  10     0.00     0.00 10 359  27 
 1939192650569556224 11.17  0.97   1.55  18     0.00     0.00 16 110 -14 
 3315967988080646400 13.79  1.82   1.04  11     0.00     0.00  2 204 -10 
 4076845973126125184 12.44  1.44  31.87  11     3.93  3880.04  4  10  -7 
 1125591085810953344 10.69  0.69   2.45  16     0.19    15.06 10 135  33 
 6860128683815428608 10.20  1.18   1.28  13     0.00     0.00  8  23 -28 
 4201391503497603840 12.77  1.31   0.94   9     0.00     0.00  2  27  -9 
 4496046772763737728 11.11  0.84   1.20  11     0.00     0.00  8  37  18 
 1929092777274267776 12.37  1.45   1.16  15     0.00     0.00 14  98 -17 
 3725667804663017728 11.93  2.38  19.05  10     2.20   999.81  6 336  68 
 2802397960855105920  5.63  1.02   2.28  13     0.17    17.23 21 119 -41 
 3379000721959485568 10.00  1.35   5.92   8     1.19   356.95  4 192   7 
 2607831505644637184 12.49  0.91  12.14   8     1.71   677.53  4  55 -55 
 1108038069869082368 11.25  0.64  26.44  19     2.61  4421.19 29 148  28 
 5979916814982353664 13.88  2.59  13.33   9     3.19  1499.06  4 353   3 
 1858219151114884352  7.98  1.34   1.99  15     0.13     6.50 37  72  -9 
 1101407430636864512 10.97  1.19   1.38  17     0.00     0.00 17 150  27 
 1907934359624914816  9.93  0.96   2.72  15     0.26    34.27 14  95 -17 
 2993332587429403264 12.11  1.91   1.38  11     0.00     0.00 18 222 -14 
 2117279002732678656  7.31  0.98   1.43  13     0.00     0.00 14  73  19 
 3091982587439255168 10.44  2.31   1.79  10     0.10     3.38  4 220  23 
 4270933968984001664 12.13  2.36  22.11  10     2.14  1253.53  6  26   7 
 4224388549397995520  7.62  0.76   1.77  12     0.05     0.93 23  41 -25 
 6712231927354522368 12.29  0.99   1.33   9     0.00     0.00  3 353 -21 
 4055585060376248832  9.59  2.23   1.50  10     0.00     0.00  2 357  -1 
 4502245514383059584 11.65  0.62  22.61  11     2.18  1768.62  9  43  18 
 4400110058207596416 11.68  1.36   1.28  10     0.00     0.00  9 357  38 
 6633610871672592000  8.95  0.86   8.15  12     1.05   511.91  4 337 -23 
 6028106652862986624 12.81  1.78   9.14  10     1.29   665.10  7 352   5 
 3425270400345129088 11.60  0.70   1.09  11     0.00     0.00  9 187   1 
  567517672617377536 10.56  1.12   1.24  18     0.00     0.00 11 129  17 
 4185616500930919296 12.92  1.38   1.22  11     0.00     0.00  5  23 -12 
 4809343097744750592 10.75  0.77   1.47   9     0.00     0.00  6 243 -29 
 3352156862823822592 11.81  1.42   3.24  10     0.49    36.12  6 200   1 
 4334826520950253184 12.84  1.27   1.25  10     0.00     0.00  5   9  17 
 4101624159180751104  9.37  1.28   1.14  11     0.00     0.00  2  21  -8 
 3007669738016378880 10.51  1.41   1.09  11     0.00     0.00  3 215 -11 
 6176176719839878912 10.66  0.93   1.27  10     0.00     0.00  6 315  32 
 3422355801174647168 12.93  1.91   1.67  10     0.13     4.02  5 177  -5 
 1851798067618616448  9.74  0.66  10.16  11     1.15   420.56  5  77 -13 
 1797619876971810944  8.80  0.86   1.27   9     0.00     0.00  5  76 -20 
 3117919555641532544  8.70  0.84   1.87  11     0.11     3.21  5 210  -9 
 2897900372614905984 11.16  1.98   5.31  16     0.53   132.96 10 234 -21 
 3407785622839603968  9.81  2.27   1.61  10     0.00     0.00  2 183 -11 
 6767929995261470976 13.11  1.75   1.15  11     0.07     1.11  6  14 -20 
 5857110471404372736 10.03  1.59   1.27  17     0.00     0.00 10 304  -5 
 5602386058511578368  9.09  1.80   1.01  16     0.00     0.00  3 242   1 
 2933107731372185472 13.56    NA   5.53   9     1.11   272.75  2 230  -9 
 5581272175377836032 11.58  1.20   1.36  17     0.00     0.00  8 244 -18 
 4530301305914578176  8.79  0.84   2.09  17     0.10     5.13 12  51  16 
 4275193889350151680  8.61  1.23   1.16  10     0.00     0.00  3  27   9 
 4277673322434389248 10.23  0.73   1.19  10     0.00     0.00  7  30   9 
 6095589041579684224 12.60  1.02   0.96   8     0.00     0.00  3 315  15 
 3104833232667982080 12.52  0.76  28.21  11     2.71  2347.10  4 214  -5 
 6247290417511847680  8.07  0.89   1.27  12     0.00     0.00 23 352  24 
 2820069517896275840  8.79  1.11   1.89  12     0.17     8.64  7 101 -42 
 6076026431934470400 11.25  0.81  29.97  19     3.30  4812.31 10 298   7 
 4832758396153250176 11.99  0.78   1.21  18     0.00     0.00 14 259 -51 
 5516303094147580672 11.69  2.02   1.41  14     0.00     0.00  5 263  -6 
 4599807307117758720 12.29  1.54   1.17  18     0.00     0.00 13  53  32 
 5994771148252505216  7.65  1.38   1.09  14     0.00     0.00 22 335   8 
 3102859510519212032 12.80  0.71  32.05  11     4.67  4323.73  3 216   0 
 3366755181785812736 12.39  0.55  20.82   9     2.05  1110.87  3 195  12 
 6348074402086573440 10.00  0.99   1.99  17     0.11     5.84  9 309 -31 
 6581242885184921728 11.20  1.83   2.00  13     0.12     5.92 11 359 -41 
 6905258993271200384 10.43  0.84   1.31   8     0.00     0.00  3  34 -24 
 2728630523156688640 11.14  1.41   4.76   9     0.35    45.36  5  72 -34 
 5694783831692549504 12.45  0.85   1.14  15     0.00     0.00 14 244   5 
 5355799586503538176  7.51  0.68   1.37  16     0.00     0.00 22 281   2 
 3733245913680131840 11.14  0.87  15.32  11     1.57  1373.78 14 324  72 
 1736838805468812160  7.81  1.51   1.21  10     0.00     0.00 21  56 -25 
 6258683385194053504 13.30  1.59   0.89  10     0.00     0.00  5 347  32 
  440052419183793664 10.15  2.07   3.33  12     0.33    34.11  5 142  -6 
  248770587459316736 11.75  0.98   1.31  12     0.00     0.00 11 149  -4 
 4412357410855461248 11.65  0.77  25.05  12     3.43  3628.13  7  15  36 
  682095339806345984 10.68  2.18   2.59  13     0.21    19.80  6 195  25 
 5173249869938884864 12.01  2.40   1.95   9     0.08     2.62  9 187 -56 
 5917286055580257920 11.71  1.49  26.17  14     2.98  3642.54  4 333  -9 
 6499510722695702144 12.80  2.24  12.81  17     1.33   899.17 13 327 -58 
 4276095179649093120 11.17  0.96  30.10  11     3.15  2937.94  2  30   9 
 6048887461286217984  9.07  1.00   1.41  12     0.00     0.00 16 351  18 
  934289561658337792 10.28  1.39   1.24  12     0.00     0.00  6 169  29 
 1510834911934401152  8.25  1.68   1.30  19     0.00     0.00 24 100  64 
 4123043569072081792  8.15  0.65   1.35  10     0.00     0.00  8   7  10 
 2588479894837159808 11.99  0.93   1.08   8     0.00     0.00  4 139 -47 
  740735868326858368  7.80  0.81   1.40   8     0.00     0.00 13 199  53 
 6083499086598987904 10.70  0.70  30.25   9     4.50  6661.61  3 309  14 
  203117765163988352 10.77  1.76   1.43  11     0.00     0.00 10 162  -3 
 6741588823396922752 11.59  1.41   1.48  11     0.00     0.00 17   6 -25 
 6735369328496443008 10.59  0.86   1.37   8     0.00     0.00  5   1 -13 
 3127131637717846016 12.43  1.27   1.01   9     0.00     0.00  6 208  -1 
 1287377556050427776 11.38  1.78   1.56  19     0.00     0.00 14  55  67 
 1804823941580065920 12.00  0.79   1.27  13     0.00     0.00 11  55 -12 
 4102921303697167616 10.84  1.21   1.21   9     0.00     0.00  4  16  -4 
 6112978887421216384 12.78  2.18   1.76  10     0.00     0.00  3 312  20 
 5921315623947467520 13.22  1.69   0.89  12     0.00     0.00  4 337 -12 
 2031727888467900416 12.34  1.54   1.04  16     0.00     0.00  6  65   1 
 5976269116333421440 13.12  1.32   0.75  10     0.00     0.00  4 354   1 
 2927911542505230848 10.84  0.90   1.43  15     0.00     0.00 15 236  -5 
 4852870701504645376  6.69  1.01   1.41  17     0.00     0.00 24 245 -56 
 5596589574957336576  7.89  0.79   1.31  16     0.00     0.00 18 248   0 
 3059729311493473280 11.01  0.84   1.10  11     0.00     0.00  5 219   3 
 6449504968225730560 11.00  0.82   1.61  17     0.00     0.00 26 330 -37 
 5566867125647181568 11.75  1.10   1.24  17     0.00     0.00  7 253 -26 
 2367235447837510272 12.81  1.19   0.96  12     0.00     0.00 15  91 -79 
 4878356762561949056 10.49  1.25   1.21  18     0.00     0.00  5 230 -39 
 3030402278365886592 13.01  1.22   0.95  12     0.00     0.00  5 231   4 
 6153835399477805056 11.17  0.73   1.55  12     0.00     0.00 13 301  25 
 1379500756257031808  6.44  0.96   1.31  18     0.00     0.00 21  62  48 
  470789889514823552 12.87  1.75   1.39  15     0.00     0.00  7 148   6 
 3018965776882444416  9.22  0.83   1.48  11     0.00     0.00  7 212 -15 
  676689831406224128  8.84  1.70   1.29  12     0.00     0.00  6 201  25 
 5938527658193928320 12.53  1.02  29.36  10     3.81  5233.15  5 338  -3 
 4085133134030406656 13.42  1.91   2.19  11     0.44    30.89  2  14  -9 
  499056306236909696 12.44  1.70   1.28  19     0.00     0.00 10 139  17 
 5931261599974567040 12.08  0.88  24.06  13     3.02  4653.02  9 328  -4 
  902165272165792640 11.99  1.24   1.26  13     0.00     0.00  9 189  29 
  952326504452337792  5.08  0.72   6.69  10     0.81   217.56  9 172  17 
 4860211178570560256  9.69  1.38   2.22  17     0.14     9.58 10 236 -53 
  907340329799610112  8.56  0.85   1.35  12     0.00     0.00  5 183  29 
 3487062064765702272  6.57  1.36   1.20  13     0.00     0.00 25 288  33 
 3548340149884360704  8.37  0.69   1.52  14     0.00     0.00 11 278  43 
 2884020756300548096 13.08  1.91   2.53  16     0.40    46.41 11 244 -25 
 3054877510278772480 13.24  1.12   0.63  11     0.00     0.00  4 222   3 
 3413674267816244608 10.55  0.98   1.69  12     0.00     0.00 10 177 -12 
 5726093696598671744  9.15  0.89   1.16  14     0.00     0.00  4 233   9 
 4295907623303819008 13.51  1.48   7.43  13     1.36   497.47  5  44  -5 
 4472501354027102464  8.78  0.78   1.33  11     0.00     0.00  5  28  15 
 4501513716373690368 12.25  1.56   1.20  12     0.00     0.00  8  41  17 
 3130665678546811904 12.61  1.89   2.87  11     0.36    33.44  4 207   0 
 2924689939068674944 12.24  1.73   1.27  17     0.00     0.00 18 232 -13 
  827465242447332864 11.61  1.97   1.39  14     0.00     0.00 11 162  50 
 5717682222186797184 13.01  1.25  30.09  15     5.60 10642.75 14 235   3 
 5160075762132996992  5.80  1.03   1.74  10     0.11     4.18 10 192 -58 
 2964001014514075520  5.86  1.16   1.97  18     0.10     6.56 23 226 -24 
 2304806620720326272 11.93  2.10   1.71  18     0.00     0.00  9 118  26 
 4468662306105874176 12.13  1.25   1.11  10     0.00     0.00  8  30  11 
 3005432021398373376  9.54  1.13   1.09   8     0.00     0.00  4 215 -15 
  262487308550679040 10.73  1.69   4.99  12     0.51   100.81  7 158   7 
 4308172297540177792 11.18  0.97   2.21  11     0.20    10.69  6  44  -2 
 2893133714830914304 13.21  1.29   0.88  18     0.00     0.00 12 239 -19 
 1858162251387183488  8.07  0.94   1.25  14     0.00     0.00 25  72  -9 
 4041597077808849152 13.24  2.42  13.54   8     2.67  1096.46  2 356  -4 
 5981402804844310784 12.90  2.26   1.74  14     0.14     6.93  8 330   0 
  470036341792250752 12.87  1.28  21.74  15     3.59  4846.20 17 145   4 
 3314948500283223936  9.77  0.97   1.30  11     0.00     0.00  3 205 -11 
 3450877068376599680  9.05  1.03   0.91  10     0.00     0.00  2 177   6 
 4673947174316727040  7.68  1.38   1.04  18     0.00     0.00 31 279 -45 
 3712538708114516736  6.83  0.99   1.24  10     0.00     0.00  9 321  64 
 4894385511791293312 11.85  1.19   1.17  19     0.00     0.00 12 223 -40 
  505452852570429696 11.29  1.30   2.00  15     0.11     5.89 13 132  -3 
 3447450783987984768 12.22  1.39   1.11  11     0.00     0.00  6 174  -1 
  470339330267531520 13.14  1.27   0.69  14     0.00     0.00  7 146   6 
 4550763526539955712  8.74  2.12   1.55  14     0.00     0.00 11  42  24 
 3065896266049916672  7.28  0.76   1.42  12     0.00     0.00 25 228  16 
 3323368281154260736 10.36  1.79   1.22  11     0.00     0.00  5 199  -6 
 6020547961416219136  9.35  0.97   1.26  10     0.00     0.00  4 345   8 
 4238621005872738944 10.81  1.26   1.25  13     0.00     0.00  9  39 -13 
  255748328766180992 11.38  0.97   3.04  11     0.31    31.83  5 158   2 
 4529939944544707712 10.83  0.89   1.34  17     0.00     0.00 21  49  17 
 4110493197968056192  8.25  0.78   1.47   9     0.00     0.00  7   1   5 
 3519785523672576384 10.28  2.36   2.13   9     0.12     8.98 13 294  44 
 5304146557437627392 11.89  0.97   1.15  13     0.00     0.00 11 275  -8 
 4166821900142915584 11.39  1.20   1.03  10     0.00     0.00  5  15  12 
 6005425828227821952 10.65  2.12   1.53   9     0.00     0.00  3 330  15 
 4185791121430123264 12.13  0.88  23.70  11     2.96  2873.15  2  24 -12 
 4370941487897576320  5.97  1.32   6.84  10     0.76   257.65  9  24  12 
 2950817767018276864  9.60  0.60   1.34  11     0.00     0.00  5 224  -9 
 5617684152207450880 11.54  0.77   1.46  16     0.00     0.00  3 237  -5 
 5950252403499725952  9.41  1.00   1.37  11     0.00     0.00  2 342  -7 
 4275404136588482688 14.06  1.60  23.52  11     4.97  4611.60  4  27  10 
 5207784155778960896 10.57  1.16   1.34  18     0.00     0.00  8 292 -27 
  530706366918780544 13.67  1.77   0.94  19     0.00     0.00  9 118   7 
 4244515281545588864  9.45  0.64   1.60  10     0.00     0.00  3  46 -16 
 5333389168698595200 11.88  1.19   0.95  18     0.00     0.00  9 295  -3 
 6706013158307868032 12.29  1.33  12.05  11     1.43   559.71  5 343 -14 
 2733840455925562624 11.93  1.76   1.83   8     0.07     1.55  7  75 -35 
 6687752920167558656  8.75  0.93   3.76  11     0.43    58.99  7   1 -30 
 5541018882886395904 10.92  0.76   1.47  17     0.00     0.00  8 255  -2 
  156555444887074432 12.59  1.36   1.02  12     0.00     0.00 15 173  -8 
 6860739222003956224  9.67  0.77   1.49  13     0.00     0.00 11  25 -29 
 1072718182970553728 10.79  0.66   1.61  18     0.00     0.00  8 137  44 
  987087491549682176  9.47  0.87   2.54   9     0.25    18.83  3 162  26 
 1883517436186003840 12.44  1.05   1.21  12     0.00     0.00 15  94 -28 
 4801105586693968512 11.73  1.25   1.09  15     0.00     0.00  7 253 -28 
 3321613980289616384 10.71  1.07   8.82  11     1.01   323.82  3 201  -7 
  437675206327111680 11.18  1.32   1.59  12     0.00     0.00  3 143  -9 
 4801888993024808832  8.48  0.49   1.70  17     0.00     0.22  9 250 -28 
 3213958769587525888  7.48  1.30   1.20  11     0.00     0.00 15 204 -21 
 4700436848970854400 11.69  1.02   1.04  16     0.00     0.00  9 286 -50 
  261219193686934784 12.99  1.19   0.91  11     0.00     0.00  6 159   5 
 4258056793738351360 13.27  1.85  11.37   9     1.80   589.61  3  28   2 
 4322784016783790848  9.13  0.84   1.18  13     0.00     0.00  5  52   0 
 5729828256557303552 13.70  2.37   1.67  11     0.22    10.76  6 243  17 
 4498382277197957632  8.55  0.98   1.12  11     0.00     0.00  4  41  17 
 6668048469206316288 13.21  2.43   1.71  12     0.24    16.77 12 350 -34 
 4525571992862959104 12.37  1.26   6.64  16     0.89   390.11  8  49  12 
 1865807739846604160 13.22  2.08   1.28  16     0.11     4.21 11  76  -8 
 1643745045730263808 12.59  1.54   1.21  15     0.00     0.00 11 101  39 
 1471777269618346240  8.36  1.81   1.16  18     0.00     0.00 24  76  76 
 2955204960149442944  6.35  0.68   1.74  18     0.00     0.40 22 229 -30 
 2086977660562460928 10.52  1.56   1.12  16     0.00     0.00  9  83  10 
 6718894388002453120  5.96  0.86   1.54   8     0.00     0.00  9 359 -19 
 4465048383175747584 11.79  1.59   1.37  14     0.00     0.00  9  29  41 
 4192943955656058880 10.53  0.86  32.46  11     3.34  3914.05  6  27 -15 
 4591049770021736448 11.51  0.94   1.18  18     0.00     0.00 16  58  20 
 3941404870934850304 11.87  0.80   1.20  14     0.00     0.00 17 328  81 
 2042774784866405376 11.63  1.41   1.99  16     0.12     6.45  6  62  11 
 1807912882065195776  7.55  1.15   1.23  14     0.00     0.00 26  56  -8 
 1914972780229886208 12.91  0.95   1.15  15     0.00     0.00 21  99 -22 
 3431355342507684736 11.87  1.05   0.98  11     0.00     0.00  6 182   3 
 4882562978653072768 12.82  2.29   1.58  17     0.00     0.00 18 233 -46 
 1489632754338029056 11.12  1.52   1.46  20     0.00     0.00 16  71  62 
 5955865479090374144 14.44  1.93  13.38  11     3.09  1354.69  3 347  -5 
 6676790029026924544 12.32  1.84   1.36  13     0.00     0.00 15 357 -39 
 3211461469444773376  5.87  1.25   1.82  15     0.06     2.30 20 205 -27 
 5425628298649940608  9.63  2.54   2.19  17     0.16    11.48  9 268   8 
 3439546768555827072 12.05  0.97  11.39  10     2.25  1513.32  5 180  10 
 5960730126501665664 12.31  1.58  25.80   9     2.96  1949.63  4 349  -4 
 3478160727866058368  8.89  2.21   1.69  15     0.05     1.70 15 284  27 
 5939534840858875264 12.90  1.05  22.21  10     3.76  3166.70  4 337  -1 
 3051329867294014976 13.00  1.01   0.91  11     0.00     0.00  4 223   0 
 2046207670631964928  6.15  0.96   1.34  16     0.00     0.00 20  66   8 
 1057318835428596096  8.52  1.96   1.39  18     0.00     0.00 12 136  48 
 1966497372583076352 11.78  0.76   1.27  16     0.00     0.00 18  88  -8 
 6421518377211390208  5.73  0.71  17.97  18     2.04  2449.45 28 326 -26 
 3210312170555686272  6.95  0.79   1.46  12     0.00     0.00  9 206 -23 
 3054112829998278784 11.70  0.81  24.69  11     2.65  2544.94  6 224   6 
 5830764317377833984 12.95  0.90  11.74  16     1.41   879.74  9 327  -9 
 6895586383323324928 12.20  1.37   1.00   8     0.00     0.00  5  40 -37 
 1637110042813188608  6.21  0.96   1.57  16     0.00     0.93 13  97  33 
 4522530679285058432 10.41  0.83   1.50  12     0.00     0.00  8  45  13 
 3173455784877349504 11.15  0.99   1.68  15     0.00     1.08 18 213 -34 
 4069752714391196800 12.85  2.36   7.96   9     1.38   426.61  2   8  -1 
 6651058467639413248  8.08  1.36   1.17  10     0.00     0.00  9 340 -19 
 6650089076341239424 12.56  2.25   1.56  10     0.00     0.00  7 340 -20 
 2921779325631149312 10.89  1.76   1.40  15     0.00     0.00 11 235 -10 
 1842962568271261568  9.20  0.77   1.61  13     0.00     0.00  5  69 -12 
 3009908378049913216  6.18  0.75   1.70  15     0.00     1.32 36 214 -24 
 3293037741802934784 10.48  1.88   1.46  15     0.00     0.00 10 188 -22 
  436648129326142336  3.82  0.77  12.48  13     1.75  1240.34 11 144  -7 
  999934361503498880  9.68  1.67   1.08   9     0.00     0.00  6 160  22 
 3091837726782149504 12.21  1.37   1.08  11     0.00     0.00  8 221  22 
 1236929488664453376  5.74  1.04  21.49   9     2.03  1259.34  6  23  60 
 6424145832042068864 11.65  1.28   1.20  18     0.00     0.00 15 327 -32 
 4169039512016464384  9.87  1.13   1.04  11     0.00     0.00  4  18  12 
 4392569092069162624 13.03  1.94   9.68  14     1.46   784.72  9  24  27 
 1155587858959873024  7.52  0.75   2.52   8     0.25    15.00  6   3  49 
  523951998277255808 13.65  1.62  12.72  19     2.16  1271.73 13 121   0 
 5355732756817707008 12.03  1.53   0.91  14     0.00     0.00  5 281   2 
 3218943126380795904 11.94  1.48   1.13  11     0.00     0.00  7 205 -12 
 1077669318190256384  9.35  0.74   1.51  18     0.00     0.00  4 136  40 
 3712538811193759744  7.10  1.06   1.36  10     0.00     0.00  9 321  64 
 2038186492795045632 13.73  1.65   0.90  16     0.00     0.00  6  60   7 
 3101920046552857728  9.09  2.33   1.82  11     0.08     1.86  4 217  -2 
 3447082516311723904 11.16  1.44  30.15  11     3.51  3668.12  3 175  -2 
 5743705394673617664  8.78  1.90   1.35  10     0.00     0.00  9 238  24 
 3140046192059108736 12.86  1.75   2.00   9     0.19     8.10  7 212  10 
 3113960489150272896 12.49  1.21  25.55  11     2.89  2375.17  5 212   0 
 4999655984848620416 13.18  1.65   0.94  14     0.00     0.00 15 304 -77 
 4214108253128844800  9.29  0.96   1.16  11     0.00     0.00  4  35 -10 
  961700047236868736 10.62  1.65   1.29  10     0.00     0.00  5 170  13 
 5916566287786924416  8.51  0.88   1.78  12     0.18    11.95  7 333 -10 
 6814403053228448000 10.54  1.36   1.48  10     0.00     0.00 11  23 -45 
 4847829165813317504 10.50  1.98   5.23  18     0.49   121.62  9 250 -55 
 2922311695416355200 11.81  1.34   4.30  18     0.46   100.82 17 235  -9 
 5518432474513387008 11.04  0.77   1.49  16     0.00     0.00 10 261 -11 
 2097863517172455552  7.91  0.54   1.45  15     0.00     0.00 14  67  19 
 5628557768145829888 12.46  1.26   1.06  17     0.00     0.00 11 256   8 
 3416437748559074816 12.04  1.85   1.30  11     0.00     0.00  6 182  -6 
 4291123545113039616  8.71  1.75   1.27  14     0.00     0.00  7  42  -7 
 4703237305086965376  8.01  1.04   1.27  19     0.00     0.00 11 309 -46 
 2112738122787629056 10.09  1.16   1.25  17     0.00     0.00  8  68  24 
 5698540588050405888 14.05  2.06   1.22  15     0.11     2.94  5 241   1 
 4230527260255237504  9.78  0.84   1.20  10     0.00     0.00  4  44 -19 
 6117754272585766016  9.37  1.74   1.39   9     0.00     0.00  3 321  22 
 6037547682484171008 11.05  2.20   1.94  10     0.09     2.77  7 347  13 
 6472858766996632704  6.11  0.69   1.86  13     0.08     3.07 16 343 -32 
 3101923001490347392  6.22  1.29   1.26  10     0.00     0.00  9 217  -2 
 2855386174976559488  9.16  1.30   1.30  11     0.00     0.00  7 114 -36 
 3410775783367578880  9.77  0.78   1.46  12     0.00     0.00 10 178 -18 
 2026408043220034176 10.16  1.85   1.55  16     0.00     0.00  6  62   5 
 4180095994783022720 11.18  0.99   1.12   9     0.00     0.00  8  22 -18 
 3452720124742435328 12.83  0.98   1.37  11     0.00     0.00  4 178   9 
 3330937422279085824 12.11  1.08   1.10  10     0.00     0.00  4 199  -1 
 4471451045548313344 12.93  2.07   1.76  11     0.12     4.51  9  32  12 
 5703040197638292352  9.29  0.73  17.92   9     2.73  1896.45  3 243   9 
 4072260704719970944  9.05  1.78   1.27  11     0.00     0.00  4   8 -11 
  599784559320519424 13.33  1.88   3.97  12     0.73   119.01  8 215  26 
 3918699990181185408  7.80  0.59   1.59  12     0.00     0.00 19 266  70 
 4439829778324971904 12.49  1.63   1.29  14     0.00     0.00 19  21  36 
 5461620846141553024  6.74  0.85   1.37  11     0.00     0.00 14 268  23 
 3325389939443373824 10.50  1.39   1.16  11     0.00     0.00  7 203  -2 
 2929785350836118784 12.97  1.48   8.13  14     1.13   530.36  9 234  -2 
 2091791601647748864  9.06  0.65   1.58  17     0.00     0.00  4  63  16 
 3231329541479389440 10.33  2.18   6.82  14     0.74   287.43 11 194 -27 
 5293529153457362304 12.67  1.09   1.07  16     0.00     0.00 10 271 -18 
 2354310963530026880 13.17    NA   0.92  13     0.00     0.00  2 160 -81 
  950689984474189184  7.40  0.70   1.38  10     0.00     0.00  7 175  18 
 2488063082715769728 13.27  1.85   0.97   9     0.00     0.00  3 168 -61 
 3124963954842553600 10.17  1.20   1.09   9     0.00     0.00  6 207  -5 
 1082113436815158912 11.81  1.11   1.23  14     0.00     0.00 12 160  29 
 2889541782140976768 12.84  1.41   1.24  16     0.00     0.00 14 239 -24 
 4431838321653479296  9.43  1.61   1.25  13     0.00     0.00  7  15  32 
 5729829012471549056  7.23  0.64   1.62  11     0.00     0.00  9 243  17 
  585325118125769472 13.16  1.28   0.78  12     0.00     0.00 10 219  31 
 2243413980238711296 12.94  2.31   5.56  13     0.66   125.03 18  97  13 
 5925209583053212800  8.87  1.91   1.54  11     0.00     0.00  4 339  -9 
 3321816359148094592 10.21  1.01   4.23   8     0.56    54.57  2 200  -9 
 2180987592669762560 10.52  2.25   1.77  13     0.06     1.19  6  87   7 
 3429875846531869056 11.09  1.35   1.16  10     0.00     0.00  3 183   0 
 6612887104710588928  6.49  0.68   1.63   8     0.00     0.00  7  14 -53 
 1825338904412057088 13.15  1.52  19.99  14     3.95  4474.06  2  55  -1 
 3244915072792668416  8.42  1.72   1.31  11     0.00     0.00 14 196 -42 
 3165287719154543232  8.53  1.38   1.17   9     0.00     0.00  5 204  15 
  491303267494914048 12.85  1.27   9.83  16     1.20   671.65 17 137   6 
 4678664766394767616  4.06  1.21   9.06  15     0.89   421.31 13 270 -42 
 5880750589871549312 12.93  1.81   1.44  14     0.00     0.00  8 319   1 
  151650076838458112  7.72  1.38   1.54  10     0.00     0.00 11 172 -13 
 3507879565090229888  4.48  0.87   8.36   9     0.84   318.56  7 311  44 
 5968088543689283072 13.82  1.95  19.40  11     4.01  3155.17  2 343   1 
 4896680845392324224 10.61  0.91   1.36  16     0.00     0.00 13 222 -44 
 5893494788648945280  9.72  0.82   1.15  12     0.00     0.00  5 318   4 
 5835498883232034816  6.85  1.06   1.15  13     0.00     0.00 24 327  -3 
 4315804351350378496  4.94  0.90   4.00  13     0.43    84.60 17  47  -1 
 3741199123664106496 12.56  2.08   3.53  10     0.33    38.48 11 350  72 
 3017913677396334976 12.09  1.06   1.11  10     0.00     0.00  6 214 -15 
 4116939050560832896 14.64  2.59   8.24   9     1.62   274.88  4   4   3 
 4367567915641507072  8.97  0.80   1.25  12     0.00     0.00  6  19  20 
 6056115135337482496 13.74    NA   2.22   9     0.35    26.72  4 304   2 
  181517829171155328  7.51  0.61   1.58  10     0.00     0.00  9 172  -3 
 5562061542577445760  9.49  1.71   1.26  16     0.00     0.00  9 253 -18 
 3451773131696397440 11.45  1.05   1.39  11     0.00     0.00  6 176   5 
 3327427510586759424 13.46  1.86   0.94   9     0.00     0.00  5 201  -1 
 5384128877227308416 13.26  2.08   1.30  14     0.15     7.69 13 287  19 
 3228672880868985984 13.04  1.65   1.22  12     0.00     0.00  8 199 -22 
 1549628087344009216 11.10  1.49   1.36  20     0.00     0.00 18 102  72 
 4900108950847893376  3.99  0.76  10.61  10     1.18   448.48  6 308 -51 
 3089445193778753792 11.76  0.87   1.33  13     0.00     0.00 12 216  15 
 6886620175236490112 11.97  1.85   2.01  12     0.12     7.57 18  32 -34 
 6051225091725760896  8.92  0.81   1.99  11     0.17     8.91  7 355  16 
 3167243166226569984 10.66  1.11   1.20   9     0.00     0.00  2 202  10 
 1340753348019064064 10.42  0.96   2.33  16     0.19    16.74  4  62  34 
 1347657868724989568 11.85  0.72   1.72  18     0.00     0.31  8  68  31 
 3209949503518273024  7.08  0.74   1.46  11     0.00     0.00 12 207 -22 
 4038724053986441856  5.79  0.78   2.06   8     0.12     3.28  9 356  -7 
 1817792135773696512 13.77  2.44   1.55  13     0.21    12.59  4  65 -12 
 2124052372314582400  9.02  0.98   1.30  16     0.00     0.00  7  78  24 
 2078878456059034880  8.33  1.07   1.26  16     0.00     0.00  6  78   8 
 2275101282577211904 12.27  1.04   1.13  18     0.00     0.00  8 106  17 
 2997159987402374656  8.27  0.69   1.37  12     0.00     0.00  6 220 -17 
 3223679105213539456 12.02  2.06   1.68   9     0.00     0.58  8 201 -16 
 5071894925290324864 11.13  0.82   1.20  11     0.00     0.00  9 220 -59 
 2955685790328048384 12.92  1.23   7.10  17     0.93   355.45 12 229 -32 
 3162410743903227136 13.09  1.62   1.00  10     0.00     0.00  2 206  14 
 6353228599063022976 11.78  0.96   1.23  19     0.00     0.00  9 308 -38 
 6407181501495421440  9.91  1.01   4.43  20     0.44   105.39 10 327 -50 
 1642641410934267008  7.90  1.84   1.22  18     0.00     0.00 13  99  39 
 5448951379811986944  8.29  0.74   2.64  13     0.27    27.77 17 271  22 
 6658093078614423040 11.55  1.46   1.48  12     0.00     0.00 18 346 -23 
   36590651757883392  8.65  1.45   1.05   8     0.00     0.00  7 175 -32 
 1395381071416346368  9.90  0.64   1.64  18     0.00     0.00  7  74  56 
  215412263665992448 10.27  2.00   1.67  11     0.00     0.68  8 159   9 
 5882981254119259136 11.73  1.03   1.45  15     0.00     0.00 10 322  -1 
 3333428301449424128 12.01  1.70   1.48  10     0.00     0.00  9 198 -10 
 6051911560640126976 12.51  1.31   1.33  11     0.00     0.00 13 355  18 
 2029048829599942272 10.63  1.25  31.31  13     4.96  7768.44 11  66  -2 
 6255542870747047168 10.95  0.90   1.32   9     0.00     0.00  7 341  30 
  708277288643796224 12.58  1.60   2.39  13     0.20    16.39 13 193  31 
 3315373564607612416 11.60  1.93   1.49  10     0.00     0.00  5 206  -8 
 2044828161518914304  9.57  1.13   1.30  16     0.00     0.00  7  65   5 
 3153993604436313728 10.20  1.29   1.18  11     0.00     0.00  4 207   5 
  392846266134111360 11.70  0.95  32.01  16     4.02  9114.61 20 117 -13 
 1592532817765682304 11.85  1.04   1.04  16     0.00     0.00 10  85  56 
 6654392874092144256 11.10  0.90   1.40  11     0.00     0.00  5 342 -18 
  411681621877440128  9.86  0.89   1.40  12     0.00     0.00  7 126  -7 
 2037777714981109504  9.65  1.14   1.02  14     0.00     0.00  6  60   9 
 4510821735139006848 12.24  2.02   3.00   9     0.25    14.65  3  47   8 
 2094226779384668544 10.64  1.11   1.35  18     0.00     0.00 11  61  17 
 3106856888120048768 13.24  1.85   1.00  11     0.00     0.00  3 213  -3 
 5110394397953149824 10.33  1.12   1.40  14     0.00     0.00 11 206 -44 
 4202778640489923456 12.13  1.62  16.44  10     1.73   706.21  9  24  -5 
 4247933487100413056 12.34  1.57   1.09  11     0.00     0.00  9  46 -14 
 3117368043183122816 12.58  2.37   1.60  10     0.00     0.00  5 212  -7 
  395882631915196288 12.48  0.76  19.64  17     2.61  3670.22 14 116  -9 
 4964643720690208768 11.01  2.08   1.60  22     0.00     0.00 10 250 -70 
 3089210138809304576 12.87  1.25   1.19  14     0.00     0.00 14 216  14 
 2344290701750814464 12.72  1.00   1.11  13     0.00     0.00 28 180 -88 
 4300686719276459648 12.26  1.38   1.11  13     0.00     0.00  6  50 -10 
 4287623967079142144 11.82  1.07   1.10  12     0.00     0.00  6  38  -8 
 2987696078505244416  9.63  0.88   1.36  15     0.00     0.00  6 213 -29 
 3149334419615381888 11.22  0.72   1.57  10     0.00     0.00  5 209  15 
 2984656203733095936 11.55  2.11   2.38  15     0.16    21.46 18 217 -23 
  526053646029398528 11.34  1.15   1.65  17     0.00     0.00 10 123   3 
 5615896380661442816 13.75  1.52  13.00  15     2.47  1347.56  4 238   0 
 3321048384636560896 10.53  1.23   1.54   9     0.00     0.00  6 200  -9 
 6460624393739068544 11.89  1.25  22.76  13     2.42  2850.28 15 338 -47 
  579567598502090240  7.64  1.31   1.58   8     0.00     0.00  5 226  33 
 4415942196718463872 12.74  1.15   1.07   8     0.00     0.00  7   3  41 
 3204321030479558016 12.06  0.83  15.24  13     1.60  1143.50 13 199 -33 
 5336584723134534400 13.02  1.33  18.96  18     3.64  3792.88  6 292   2 
 6429410156277138304 10.67  0.86   1.36  16     0.00     0.00 20 332 -33 
 4042102024165074560 11.41  0.98   1.54   8     0.00     0.00  2 356  -5 
 4172242251954668928 13.08  1.37   0.90  11     0.00     0.00  6  21   8 
 2274401001046023168 11.52  0.85   1.27  18     0.00     0.00 11 104  17 
  175612176122979840 10.56  1.14   1.33  11     0.00     0.00 21 164  -5 
  917021667120592128 11.14  1.83   1.63  14     0.00     0.00  9 175  37 
  233832008308750080 11.76  1.54   1.23  11     0.00     0.00  8 155  -2 
 3334756438479570560 11.81  1.05   1.17   9     0.00     0.00  5 196 -12 
 4209694538576043136 12.21  2.18   1.62  13     0.00     0.00 26  35 -13 
 6033370805307592192 11.67  1.47   6.53  11     0.87   334.86 14 355   9 
 5114199464098154368  9.73  1.05   1.16  12     0.00     0.00  3 202 -48 
 4475324281414876288 13.49  1.37   1.99  11     0.32    20.72  5  34  13 
  216569469589042176  8.74  1.28   1.26   9     0.00     0.00  4 160 -18 
 3177536033873454848 10.00  1.18  30.21  16     3.07  4504.89 13 209 -36 
 6409473742721612544  9.06  1.56   1.28  13     0.00     0.00 18 331 -45 
 1187851653287128576  9.13  2.29   1.99   8     0.07     1.89  4  18  59 
 2052216913998526336 13.19  1.78   4.59  16     0.87   207.22 14  72   8 
  845186479373158912 12.60  1.99   1.37  19     0.00     0.00 11 136  58 
 3409711211681795584  9.00  2.31   1.74  11     0.06     2.32  7 180 -17 
  984873869700410112 13.28  1.47   1.96  13     0.41    47.45 12 163  30 
 4373188928321176832  8.38  0.67   8.37  10     0.89   195.73  9  22  17 
 5841388451530562560 12.55  2.11   4.60  16     0.45    82.23  6 300 -11 
 1274969872270368512 10.21  1.68   1.29  20     0.00     0.00 25  44  59 
 1140760012650505856 10.99  1.08   1.25  16     0.00     0.00 10 135  25 
 5065828782200335616 11.60  1.49   5.65  16     0.75   248.59 14 225 -66 
 3478127463341507072  5.72  1.00   2.13  14     0.17    19.06 23 284  27 
 2892904187481797504  9.47  0.95   2.34  15     0.17    11.06  9 239 -20 
  198228619207418752  7.56  0.96   1.24  12     0.00     0.00 16 167  -4 
 2928798848387843456  7.52  0.71   1.28  17     0.00     0.00 29 233  -7 
 6757756656546749184 11.92  0.98   1.25  11     0.00     0.00  7   6 -18 
 4955395178633330304  9.65  1.91   1.37  20     0.00     0.00 11 278 -69 
 6086554771144461312 10.07  1.23   1.09  11     0.00     0.00  5 306  16 
  985195030175894912  9.02  1.11   1.21   9     0.00     0.00  5 164  28 
 2761165175302182656 13.05  2.64   2.33   9     0.30    24.49 10  90 -48 
 4120105948884490880 12.22  1.59   1.00  10     0.00     0.00  4   8   5 
 1536232908980349952  9.96  1.82   1.42  15     0.00     0.00 11 151  73 
 3445393421635901184 13.03  1.84   1.35  11     0.05     0.63  7 178  -3 
 4122133830616441728  7.65  0.93   1.11  10     0.00     0.00  8   5   9 
 5359674913994327296 11.97  1.69   1.18  16     0.00     0.00  7 285   6 
 5614769415603711744 12.55  1.11   3.05  13     0.28    32.33 11 240   0 
 4912580642524184960  5.35  0.71   3.86  20     0.39    78.12 24 286 -61 
 5296951726996217984 11.96  1.48   1.44  18     0.00     0.00 12 281 -10 
 4219998165113880192  9.25  1.26   1.32  13     0.00     0.00  7  35 -18 
 6352012436124139136 10.79  1.41   2.04  16     0.12     6.54 11 309 -36 
  487773117914262400 12.13  1.65  26.87  14     3.29  4410.39 14 140   6 
 3154610636617646848 11.79  1.35   2.49  10     0.33    20.77  4 206   7 
 4254600929960741120  7.38  0.57   1.22  11     0.00     0.00  6  29  -3 
 6377858213577369088 11.45  1.84   1.44  17     0.00     0.00 12 307 -41 
 5209903017765189760  9.05  1.21   1.45  17     0.00     0.00  5 290 -24 
 2252238523122400256 11.21  1.77   5.77  16     0.58   142.93  8  92  22 
  565449456886187136 10.53  0.85   1.40  14     0.00     0.00 11 124  17 
 2129738251882205184 11.88  0.87   1.23  14     0.00     0.00  7  80  14 
 2134603247238373632 12.35  1.12   1.02  15     0.00     0.00  3  83  19 
 4177371022718150656 12.42  1.21   1.25   9     0.00     0.00  4  22  10 
 5726093696598671872  9.08  0.88   1.17  14     0.00     0.00  5 233   9 
 4955395178633330432  9.87  1.98   1.60  20     0.00     0.00  9 278 -69 
 2099408640243333632 13.78  0.74   3.73  12     0.57    68.54  2  70  12 
 3049420015592496768  9.32  0.85   9.40  12     1.34   416.77  6 222  -3 
 4373177177290654336 11.01  1.15   1.20  10     0.00     0.00  5  22  17 
 3032628067857508736 10.14  0.99   1.22  11     0.00     0.00  5 228   0 
 4034171629042489088  6.18  1.01   1.43  10     0.00     0.00 13 168  73 
 5916030993110336896 12.65  1.49   1.11  13     0.00     0.00 13 332 -10 
 1999190457479628288 12.02  0.94   1.10  18     0.00     0.00  3 115  -3 
 4540584071792701952 11.94  1.70   1.32  14     0.00     0.00 12  33  26 
 3279634450245227008  9.73  0.80   1.59  14     0.00     0.00 14 193 -28 
 4198771234175883264 10.06  0.91   1.21  11     0.00     0.00  2  22  -7 
 5095916608657058176 10.29  0.94   1.39  13     0.00     0.00  7 213 -44 
 4031586157514097024  8.85  2.16   1.56  12     0.00     0.00  5 176  74 
 5593638382661112832 12.69  0.84   1.46  17     0.00     0.00  8 250  -3 
 4271301927427536000 12.93  2.08   1.73   8     0.14     4.50  3  29   5 
 3386899372973899904 13.63  1.82   5.80  11     0.86   176.13  5 192 -14 
 2395413147718069504 10.33  2.32   1.63   9     0.00     0.00  3  61 -69 
 6396867773189476096  8.09  0.91   1.40  20     0.00     0.00 19 323 -40 
 4400925346079797888 11.57  1.92   1.44   9     0.00     0.00  4   1  38 
 1328392535220313472 10.66  0.86   1.22  17     0.00     0.00 12  60  41 
  169712922581194496 10.81  1.10   1.34  10     0.00     0.00 23 164 -12 
 4731186684506869248 12.92  1.53   1.25  17     0.00     0.00  9 267 -46 
 3234412606443085824  7.54  1.21   1.74   8     0.00     1.88  9 199 -18 
 2950723007159996160 10.48  1.05   1.25  12     0.00     0.00  8 224  -9 
 2814457541828905728  9.40  1.39   1.31  13     0.00     0.00 14  95 -42 
 4589692418618212224 11.74  0.76  24.26  16     2.95  4288.74 11  56  21 
 6095104741070419328 12.35  1.20  22.05   9     2.26  1904.76  6 314  13 
 2824958015312906240  7.88  0.81   1.51   9     0.00     0.00 12  94 -39 
 3045883195920819712 11.17  1.86   1.77  12     0.09     2.74  4 224  -3 
 4536284813825623040 12.67    NA  10.18  13     1.40   925.29  2  52  15 
 5824430954274218240 12.92  1.35  16.24  17     2.75  2836.81 10 316  -8 
 4366980879510847232 11.26  1.67   1.55  11     0.00     0.00  3  20  17 
 4258121978471892864  8.54  0.63   1.34  10     0.00     0.00 10  28   2 
 5981928023489022976 11.10  0.83   1.30  12     0.00     0.00  5 328   1 
 4496250461589918080 11.19  2.20   2.00  11     0.11     4.85  7  38  18 
 5302132595730003200 11.91  0.98   1.20  13     0.00     0.00 15 275 -11 
  988450409228015360 12.20  1.84   4.60  12     0.49    75.65  6 160  24 
  948466531444767488  8.60  1.15  19.94  10     2.04   997.48  4 177  22 
 1750960584922554880  9.80  1.24   1.25  12     0.00     0.00 10  55 -20 
 5365017273498316928 12.84  1.39   1.07  17     0.00     0.00 12 279   7 
  174156255225869440  6.60  0.85   1.46  11     0.00     0.00 15 167  -5 
 1807156456725303424 11.78  1.90  18.85  12     2.24  2772.48  9  53  -7 
 2929051285078907392 12.85  1.49  11.73  16     1.63  1630.44 21 234  -6 
 4499391624572320128 11.85  1.92   1.30  13     0.00     0.00  9  37  20 
 4331733246846536192 12.77  1.54  22.63  11     2.03  1509.99  8   2  25 
 5073203176624642304  8.57  0.74   1.50  14     0.00     0.00  6 217 -60 
 3676354983034626816 10.57  1.30   1.25  11     0.00     0.00  9 296  55 
 4894385511791292928 11.19  1.00   1.81  19     0.07     2.59 15 223 -40 
 1823991452914452992 14.55  2.37   9.57  13     2.17   829.31  5  54  -2 
 5432246843253098496 10.79  1.92   1.51  17     0.00     0.00 18 268  11 
 6122893076391280512 11.17  0.83   1.43  10     0.00     0.00  7 322  25 
 4706564427272810624  8.92  1.74  32.89  18     3.29  4656.69  8 309 -48 
 4172194491918287872 12.69  1.36   1.00  11     0.00     0.00  8  21   7 
 2064036320386774144 11.44  0.86   1.41  17     0.00     0.00  9  78   0 
 4321170827084026368  6.87  0.70   1.54  14     0.00     0.00 17  50   1 
 1855012288006449152 13.89  1.80   1.09  17     0.05     0.89 12  80 -11 
  281671072035175168  9.20  0.66   1.59  10     0.00     0.00  4 153  14 
 6890370510615309952  7.37  0.59   1.56  11     0.00     0.00 14  38 -33 
 3318870866282755968 11.50  2.00   1.58  10     0.00     0.00  7 202  -5 
 3210731015767419520  7.23  1.38   1.23  13     0.00     0.00 18 206 -20 
 5592043742900018176 12.74  0.88   1.21  15     0.00     0.00 12 246  -5 
 4358031335897026304  5.53  1.01   2.53  11     0.21    31.00 29  13  28 
 4847169660699183616 10.24  1.54   2.26  16     0.18    14.15  9 254 -55 
 5547847365503540480 11.63  1.57   2.02  14     0.12     6.55 10 249   0 
 1719232050895728896 12.92  2.13   1.65  17     0.11     4.92  9 121  34 
  867332808220096256 13.27  1.93   3.68  11     0.71   104.22  6 196  20 
 3058754800593499520 12.09  1.95   1.21  12     0.00     0.00  6 221   5 
 2093059265534968192  8.60  0.79   1.39  17     0.00     0.00  7  64  14 
 3404905383410548736 11.75  1.14   1.34  12     0.00     0.00 23 184 -16 
 3436406769505103232 11.37  0.87   1.24  11     0.00     0.00  7 183   4 
 2038444087759689728 10.71  1.69   1.26  16     0.00     0.00  7  62   6 
 1111033998535509888  9.61  0.72   1.89  17     0.07     2.24 10 142  29 
 4158130088943503872 10.12  1.00   1.15  11     0.00     0.00  3  19   4 
 3222502902649158528  9.78  0.80   1.43  10     0.00     0.00  4 203 -15 
 3098979883738399232 12.71  1.49  14.76  11     1.39   561.65  5 219  -5 
  143436106504047872 11.77  1.22   1.20   9     0.00     0.00  3 147 -17 
 2082039895589352064 12.17  1.75   1.20  14     0.00     0.00  7  80   6 
 2922536167594428160 13.14  1.92   4.55  17     0.84   263.96 17 234  -8 
  169748446253435136 11.92  2.30   2.48  12     0.20    25.33 16 164 -14 
  512129087182637696  7.93  1.50   1.09  18     0.00     0.00 23 128   1 
 6181514024158882176 12.51  0.80  24.50   9     3.35  3274.02  5 309  31 
 3356534229072075904 11.88  1.53  19.98  11     1.75   824.84  6 197   1 
  226158447937009664  6.91  0.57   1.71  13     0.04     1.08 31 159  -9 
 5571494871306107904  9.65  0.92   1.23  16     0.00     0.00  7 249 -25 
 5615848758063382016 13.00  1.25   6.20  15     0.91   224.59  9 239   0 
 3763475164819254400 12.14  1.22   1.32   8     0.00     0.00 10 261  46 
 3315967541404032896  7.67  0.60   2.50  10     0.23    14.06  5 204 -10 
 4593592008404117120 11.52  2.00   1.71  17     0.00     0.53  9  62  20 
 6101121784088708864 12.66  0.98  34.65   9     3.28  3099.70  5 326  15 
 4296445486308179456 11.91  2.15   1.65  13     0.00     0.00  7  44 -11 
 4285987898075297152 11.16  1.07   3.89  11     0.40    64.64 19  39   2 
 3180245642841439488 12.17  2.14   1.65  15     0.00     0.00 12 212 -30 
 2415202394217394048 12.37  2.39  12.82  10     1.51   967.66  3  67 -74 
 4559467329305126912  6.67  0.69   1.51  17     0.00     0.00 22  37  34 
 6425204249422321152  7.46  0.82   7.50  17     1.10   371.24 19 328 -37 
  369650208621443968 11.41  0.82   1.24  10     0.00     0.00  6 125 -25 
  250035987904152960 11.89  1.95   2.40  14     0.21    20.25 14 150  -3 
 4210077885869863168 13.00  1.33   1.27  10     0.00     0.00  7  33 -11 
 1987218837438195200 11.44  0.87   1.42  17     0.00     0.00 12  97  -8 
 3043391152818659456 12.87  1.02  25.63  14     4.33  6003.03  7 226   8 
 2058149363365391872 10.19  0.81   1.43  17     0.00     0.00  2  70   0 
 4577179392178822144 10.13  0.97  26.58  17     2.47  4187.95 19  47  22 
 5806162435437141888  7.44  0.74   1.43  18     0.00     0.00 17 319 -16 
 3951322706335390848 11.67  1.30   1.13  12     0.00     0.00  3 243  77 
 1835698232409107072 10.49  1.07   1.24  15     0.00     0.00 15  66  -4 
 4518798180913945472 10.82  1.25   1.21  16     0.00     0.00  9  51   9 
  211810233512673792  9.31  2.14   1.50  11     0.00     0.00  4 162   4 
 4481886029375642112 12.46  1.24   1.04   8     0.00     0.00  3  38  11 
 2100350264579662848 11.69  0.90   1.21  17     0.00     0.00  7  70  15 
 2149060042733822336 13.00  1.76   1.64  13     0.13     5.13  9  83  25 
 4701369750227225472 12.81  2.10   1.71  16     0.07     2.15 10 285 -51 
 6119486896753466752 13.45  1.70   0.92   8     0.00     0.00  8 323  23 
 2984889746874340864  7.86  0.74   1.38  15     0.00     0.00 18 216 -26 
 5381537023379295232  4.66  0.84   6.04  14     0.62   188.98 19 289  20 
 5951509003514151936 12.09  1.14   0.98  12     0.00     0.00  6 342  -8 
 3049765640200964864 11.88  1.05   1.00  11     0.00     0.00  3 222  -1 
 3125492368959079296 12.39  1.45   1.00  11     0.00     0.00  5 205  -4 
 3998864558327650944 10.67  0.83   1.30   8     0.00     0.00  4 203  68 
 4244652548699706240 13.43  1.72   0.94  13     0.00     0.00  4  46 -19 
 3353678178898287360  9.88  0.65   1.25   9     0.00     0.00  3 201   9 
 4313658516973917952 10.29  0.84   1.32  10     0.00     0.00  2  44   3 
 3433742962069072000 12.00  0.77  14.85   9     3.68  4335.68  5 184   6 
 5698100852113537920 12.97  0.69  17.28  14     3.05  2823.26 12 243   5 
 6447474582564160256 11.23  2.14   1.96  13     0.10     4.56  8 338 -31 
 1983338970139017472 12.51  1.20   0.97  17     0.00     0.00  3 100 -11 
 3219531644273882240 11.48  1.54   1.11  11     0.00     0.00  8 205 -13 
 4585635843488246656  8.74  1.39   1.17  15     0.00     0.00 10  55  17 
 4388471452752133376  9.11  0.88   1.31  12     0.00     0.00  7  25  22 
 5629530732855800064 12.42  0.90   1.12  17     0.00     0.00 19 261  10 
  235898261234593664 11.67  1.08   1.47   9     0.00     0.00 15 152 -15 
 4296063169833346176 11.73  2.44   2.26  14     0.18    12.34  6  45  -5 
 2132901791652476416 11.64  0.96   0.89  16     0.00     0.00  4  80  17 
  976893923544104576  5.20  0.63   3.92  12     0.43    72.51 14 168  26 
  832607207358721792 12.20  2.25   1.56  13     0.00     0.00 10 161  59 
 1502565381902524672  7.49  0.79   1.19  22     0.00     0.00 25  89  68 
 2284894465143501440 12.44  1.07   1.16  16     0.00     0.00  9 113  19 
 3331621975645970816 12.80  1.28   1.26  11     0.00     0.00  3 198  -2 
 4545031669344083200 12.99  1.99   1.83  14     0.17    11.89 10  34  29 
 1314087098669451904 12.14  1.13   1.13  17     0.00     0.00 11  54  38 
 3137199217158012160  9.65  1.22   1.42  11     0.00     0.00  5 215  12 
 6346222098654366976 12.42  1.10   1.23  19     0.00     0.00  9 308 -28 
 2075432346108970496 11.55  0.87   1.28  14     0.00     0.00  6  77   7 
 4499246802573991680 10.89  1.13   1.15  11     0.00     0.00  7  38  18 
 1747799282834756352 11.73  2.26   2.03  12     0.11     6.26 12  51 -19 
 4025850731201819392  5.08  0.90   4.53  10     0.48    75.04  5 183  73 
 1405903294614847232 10.75  1.41   1.18  16     0.00     0.00 10  70  41 
 5907920793480317184 12.57  1.24   0.95  12     0.00     0.00  7 324  12 
 2820070445609210624 10.65  1.70   1.32  13     0.00     0.00 15 101 -42 
 6890278254718505088  8.22  1.16   4.99   8     0.75   168.37 13  37 -33 
 1460229369573307264  4.02  0.76   8.35   9     0.94   359.42 11  43  85 
  537853325639624320 12.31  0.96   1.17  18     0.00     0.00 11 120  11 
 6791823654241059456  9.85  1.06   1.27  12     0.00     0.00  6   8 -35 
 3160614244983433344  8.15  0.71   1.30   9     0.00     0.00  5 203   7 
 4428878367631405312 13.15  1.49   0.93  12     0.00     0.00 11  11  45 
 3070665294659448960 11.99  1.17   6.60  12     0.71   258.64 20 224  15 
 4178894434741394688 13.38  1.53   3.59   9     0.66    56.19  2  25  10 
 6182322882464322432 13.01  2.32   2.81   9     0.33    27.52  4 308  31 
 1987903489588481664 13.27  1.70   0.97  16     0.00     0.00 11 100  -7 
 4233951379987062912 11.79  2.19   1.75  12     0.00     1.02 12  37 -16 
 1359671682525702912 11.05  1.67   1.38  17     0.00     0.00 15  71  37 
 2030169983573792896 11.01  1.26   1.47  17     0.00     0.00  7  67   0 
 2586616806743814912 12.46  2.22   1.97   9     0.09     2.97  4 135 -49 
 5228651615176541440 13.13  1.83   1.10  15     0.07     1.29 10 294  -8 
 4060668003905641088  8.70  0.63   2.34  10     0.28    19.27  2   0   1 
  348020448377061376  3.90  0.71  10.32   9     1.15   383.00  6 132 -20 
  282334077546779648 10.48  0.87   1.42  13     0.00     0.00 18 152  15 
   70051608089857536  8.87  1.92   1.56   8     0.00     0.00  5 164 -22 
 4394744304026433664 12.66  1.67   1.26  15     0.00     0.00  9  26  26 
 5196013368409059072 13.05  2.51   7.06  17     1.16   468.50 10 294 -20 
 3060332221821297408  9.73  1.85   1.16  12     0.00     0.00  7 220   6 
 5330382141822690304 12.57  0.88   1.09  16     0.00     0.00  9 266  -1 
  141487874978760064 13.17  1.41   1.08   9     0.00     0.00  3 148 -19 
 4281652966102190080 11.73  1.55   1.37  11     0.00     0.00  5  38   0 
 2033634858287012096 12.23  1.44   1.02  17     0.00     0.00 10  68   1 
 4170824152529516928 11.74  1.75   1.24   9     0.00     0.00  3  20   7 
 5990629356697925120 14.76  2.59   6.93  11     1.54   360.25  4 337   4 
 4834334962685199744  9.73  0.89   1.30  14     0.00     0.00  7 256 -52 
  221217032225720704 11.91  1.99   2.42   9     0.25    17.34  6 156 -16 
 2990644380279100288 12.00  2.31   1.98  15     0.10     4.76 14 224 -18 
 3140208095147298304 12.28  1.67   1.30   9     0.00     0.00  2 211   6 
 4201609520347419648 11.12  1.52   1.98  10     0.15     6.86  6  28  -9 
 4544887186644313216  7.30  0.61   1.53  14     0.00     0.00 20  35  27 
 6470468772315704448 11.19  2.13   1.82  14     0.07     2.06 10 344 -39 
 5771561319902906880 12.48  1.31   1.07  18     0.00     0.00 13 307 -21 
 2196158791543586816 12.62  1.43   0.89  15     0.00     0.00  9 100  10 
 2020016994423511808 10.82  1.14   1.18  13     0.00     0.00  9  59   0 
 2256811873018976640  7.79  0.86   1.34  16     0.00     0.00 48  95  27 
 4172948928703343616 10.17  1.00   1.15  10     0.00     0.00  3  22   6 
 3657653114880309248  8.86  2.12   1.54   9     0.00     0.00  4 335  55 
 5603048759084972032 12.52  1.76   1.32  15     0.00     0.00  8 245 -10 
 3100426561866665216 11.77  1.99   1.39  11     0.00     0.00  4 217  -3 
 6377828354964753792  9.00  2.35   1.78  18     0.07     2.52  9 307 -40 
 5604912156419053312 12.65  1.43   0.92  16     0.00     0.00  8 244  -7 
 3852570413083923072  6.88  1.21   1.28   8     0.00     0.00  6 227  37 
 4145032397260617600 10.47  0.81   1.05  10     0.00     0.00  4  12   3 
 5454500168322239872 10.28  2.25   1.95  13     0.11     6.81 10 273  24 
 1151205136892473728  8.85  1.04   1.41  19     0.00     0.00  7 126  28 
 2864373514303832064 12.97  2.06   1.87  14     0.19    14.70 15 102 -34 
 5684037136313018368 12.17  2.35   1.76   9     0.08     2.08  5 252  26 
 3158433806046878976 10.21  0.82   1.40  11     0.00     0.00  3 204   3 
 3382815271394515072  7.73  1.27   1.08  11     0.00     0.00  8 190   8 
 3179408678271391360 12.69  1.01   1.07  17     0.00     0.00 31 206 -36 
 2946250223920764288 12.79  2.42   1.97  11     0.10     2.59  6 227  -7 
 4052160940651310080 11.39  1.96   1.40  10     0.00     0.00  6   4  -6 
  491630445222583936 12.98  1.21   0.97  17     0.00     0.00 21 138   8 
 2181060023001589248 11.12  1.44   1.08  15     0.00     0.00  8  88   6 
 4391081074880447104 10.35  0.83   1.49  14     0.00     0.00  4  22  25 
 2070115588901082368  9.82  2.26   1.63  15     0.00     0.00  5  84   1 
  925367368397040256 12.40  1.12   1.04  13     0.00     0.00 10 175  26 
  255902367772360704 13.17  1.32  19.08  12     3.57  3534.81  8 157   1 
 4192126576141617024  9.13  0.66   1.53  13     0.00     0.00  6  31 -18 
 3209947441933983744  8.58  1.00   1.30  11     0.00     0.00  7 207 -22 
 3118490923731431552 12.06  1.34   1.13  11     0.00     0.00  4 210  -7 
 4173255138381749376 12.59  1.56   2.28  10     0.23    14.06  6  24   5 
 2165560138870569728  8.86  0.89   1.22  16     0.00     0.00  7  89   1 
  960500170815221248 11.78  1.42   3.04  11     0.28    29.10  6 171   9 
 3441374332975620224 11.22  0.62  24.83  10     2.27  1474.00  2 181  -1 
 3181961503752885248  9.18  1.39   1.11  15     0.00     0.00  7 211 -28 
 1948835947362315008 12.30  2.28   3.31  17     0.30    69.29 35  88 -15 
 4174183710306651904 11.94  2.32   1.57  10     0.00     0.00  7  24   7 
 1103735161176318848 13.12  2.14  15.48  15     2.64  3034.90 26 150  21 
 4173319322370559232 13.11  2.29  18.85  11     4.11  2739.93  3  24   4 
 3104552174309524096  6.44  1.52   1.48  10     0.00     0.00 11 214  -7 
 6223819280226277888 12.00  2.05   1.57  10     0.00     0.00  8 330  31 
 4610177733290768896  6.11  1.09   1.39  17     0.00     0.00 13  65  24 
 2117681595785532288 13.46  1.83   1.06  15     0.03     0.19  9  74  20 
 6192315828252752384 12.63  1.03  20.50   9     1.86  1132.62  6 317  38 
 6794047652729201024  7.84  2.12   1.31  13     0.00     0.00 19  12 -36 
 3130884030385249024 12.26  0.99   4.82  10     0.74    83.98  5 207   0 
 1678522250623852160 10.64  1.18   1.64  18     0.00     0.00  8 119  50 
  410981125589017088 12.32  1.79   1.09  10     0.00     0.00  9 125  -9 
 2435253951551277440 11.49  0.90  25.82   9     3.08  3365.03  7  82 -67 
 4311893972619003648  8.84  1.29   1.11  12     0.00     0.00  6  43   3 
 1635375460141804800  4.70  0.66  23.11  11     2.56  2289.71  6  95  36 
 2962193318618221056  8.85  1.61   1.26  16     0.00     0.00 13 223 -29 
 6775575037046367616 12.97  1.67   1.19  13     0.00     0.00 15   6 -41 
 4284152847546316288 11.57  2.31   1.73   9     0.00     0.00  3  34   7 
 5772187560494763520 12.85  1.66   1.18  18     0.00     0.00 16 309 -20 
 1499378516169037184 13.26  1.86   1.06  22     0.03     0.35 15  86  68 
 3322348827716886272 11.63  1.64   1.33  10     0.00     0.00  3 200  -7 
  712966087261585664  7.17  0.70   1.44  14     0.00     0.00 23 190  39 
  199543630816926976 12.78  1.28   1.01  11     0.00     0.00 12 165  -3 
  266757742990305280  9.98  0.72  24.39  10     3.11  3290.49  5 155  11 
 5767612458250649216  7.48  0.77   1.50  16     0.00     0.00 16 309 -25 
 3215149918639399168 10.77  1.03   1.11  13     0.00     0.00  9 203 -21 
 1140882990450840960 12.83  0.99   1.28  19     0.00     0.00 14 135  24 
 3179257976458757248 13.36  2.12  13.68  16     2.61  3074.23 19 206 -35 
 4166869660174061312 11.59  2.25   1.61  11     0.00     0.00  5  15  13 
 3325660114363770496 10.98  1.00   1.31  11     0.00     0.00  3 201  -3 
 4088716373694306048  9.82  1.69   1.34  10     0.00     0.00  2  19 -11 
 3370026125798427264 12.58  1.14   1.07  11     0.00     0.00  5 194   1 
 1536905019822585856 12.79  1.19   2.43  15     0.35    47.82 15 152  73 
 2797517675415860864  8.79  0.77   1.45  10     0.00     0.00 15 112 -42 
 3029820945954626176 11.89  1.61   1.27  13     0.00     0.00  2 231   2 
 3402301327559114624 12.70  1.10   1.00   8     0.00     0.00  7 184  -8 
 3338816320740362240  9.60  0.74  25.57  10     2.57  1774.10  2 192 -15 
 3106266892754390400 10.09  0.75  14.76   9     2.79  1212.21  5 214   0 
 1120386444441223040 12.12  1.65   1.22  18     0.00     0.00  9 141  36 
 2980728988716627584  5.62  0.70   2.93  14     0.26    40.23 22 214 -34 
 5107106033552702208  6.80  1.14   1.42  14     0.00     0.00 22 210 -49 
 4281439355916807424 11.55  0.98   1.50   9     0.00     0.00  5  39  -1 
 1184682826416242944 11.62  1.12   1.24   9     0.00     0.00  5  12  59 
 6636578964653476736 12.35  0.83   1.23  13     0.00     0.00 25 337 -21 
 6756796546685748864 10.59  1.21   0.95  10     0.00     0.00  3   4 -16 
 4824363281277784960 12.27  2.23   1.64  16     0.00     0.00 16 238 -35 
 4287473578816247936  9.74  1.85   1.39  11     0.00     0.00  3  38  -8 
 1283540844582413824  7.92  0.68   1.66  11     0.00     0.00 12  39  68 
 1801724109066372608 11.28  0.97   3.21  12     0.29    40.34 14  51 -12 
 4364480521350598144  9.17  2.18   1.50  10     0.00     0.00  7  15  20 
 6193819208540646528 13.25  1.66   0.89   9     0.00     0.00  4 309  38 
 5793748639924547968  7.97  0.81   1.82  18     0.07     1.99 17 311 -12 
 5386444487376570368 12.58  2.16   3.72  17     0.35    57.34 24 284  12 
 5062459092596024960 12.41  1.26   1.08  18     0.00     0.00 15 235 -66 
 4171518910746338560  6.73  0.91   1.10   9     0.00     0.00  6  19   8 
 5718686866577767168 11.61  0.24  11.94  15     1.36   914.53 17 234   4 
 1971455757698644352 11.36  1.06   1.30  17     0.00     0.00 10  87  -3 
 3109918169012481536 10.20  1.02   1.35  12     0.00     0.00  7 217   6 
 5249270580625752320  8.97  0.86   1.41  17     0.00     0.00  6 284  -9 
 4440785082129265536  9.96  0.92   1.30  14     0.00     0.00 11  24  28 
 2981696417212412928 12.33  0.84  16.71  13     1.78  2353.59 30 219 -30 
 4364527594192166400  7.25  1.47   1.23   8     0.00     0.00 14  15  20 
 3330872246155809024  6.56  1.22   2.20  11     0.15     5.26  7 199   0 
 4332094303271958144 11.62  1.27   2.71  14     0.26    35.68 13   5  24 
 5904534155924753024 12.85  1.28   1.01  11     0.00     0.00  4 320   9 
 4351733333293574400 12.22  1.19   1.06  11     0.00     0.00  8   6  28 
 2125189061179114368 12.22  1.52   1.07  16     0.00     0.00  9  79  26 
 4367380586348765184 11.69  1.41   1.24  11     0.00     0.00  9  17  20 
 4274466528049190144  9.11  0.75   1.58  10     0.00     0.00  4  27   8 
 2026046166455702528 13.06  1.19   0.83  17     0.00     0.00  8  61   6 
  238294926004953088 11.46  1.50   1.51  14     0.00     0.00 17 152 -10 
 5382278747053449600 10.88  1.88   1.48  15     0.00     0.00 12 287  17 
 4062987835954368768 12.88  0.64   7.56   9     1.36   223.16  3   3  -3 
 4478418375863430784 12.07  0.86   1.72  11     0.00     0.78  2  37   9 
 4367825338801175424 12.75  1.31   1.08  12     0.00     0.00  5  19  21 
 3131481481815806976  6.57  0.60   1.58  11     0.00     0.00  8 205  -4 
 3369720397145713792 12.38  0.91  18.72  10     2.47  1445.53  5 194   3 
 5481030731065102592 12.48  1.02   1.07  17     0.00     0.00  8 271 -28 
 2575383100738086656  8.54  1.29   1.43  10     0.00     0.00  6 143 -48 
 6756796512326012160 10.84  1.29   1.02  10     0.00     0.00  3   4 -16 
  441161693272720640  3.58  0.97  13.38  13     1.76  1231.12  4 141  -5 
  974536192658255104  9.68  2.10   1.45   9     0.00     0.00  6 171  24 
 1115091574399570176 11.42  0.84   1.47  18     0.00     0.00 14 140  25 
 5918658069980504832 13.00  1.51   1.18  11     0.00     0.00  9 335 -14 
 4117164381727699456 13.32  1.42  16.35   9     3.86  2113.24  2   5   4 
 5468338484229595264  9.05  0.63   1.75  11     0.00     0.00  9 268  26 
 4166869660174943104 12.05  2.36   1.72  11     0.00     0.00  8  15  13 
 5463181705976708864 11.52  2.20   1.94  12     0.12     7.76 16 264  17 
 4064538486650249088 12.28  1.36   0.86  10     0.00     0.00  6   4  -4 
 4767326188601407104 10.41  1.37  12.54  15     1.95  1603.28  4 263 -30 
 2030011108461619328 14.01  1.51   0.89  16     0.00     0.00 11  65   0 
 6420692300376594560 11.01  1.71   7.32  19     0.78   323.48 13 326 -29 
 4573484350212176256 13.46  2.25   1.53  18     0.21    15.09 10  47  31 
 1342120930029315584 12.64  2.22   1.72  17     0.00     0.00  8  61  29 
 1904455676630777344 10.21  0.75  23.36  14     2.40  4645.70 30  94 -18 
 1093059521745795200 12.37  2.17   1.66  20     0.00     0.00 16 148  35 
 5621869232758674304 13.55  2.02  21.27  17     4.48  5093.25  8 260   4 
 2738145555048846080 10.01  1.94   1.58   8     0.00     0.00  4  82 -32 
 4654969496256092032 10.25  2.14   1.55  15     0.00     0.00  6 282 -35 
 5813856680371330688 13.03  1.28   0.84  15     0.00     0.00 10 327 -16 
 4176933730627382912 12.81  1.30   1.16  11     0.00     0.00  7  22  13 
 2957805717466325760 11.63  0.64  34.37  16     3.33  4773.62 10 227 -30 
 6060947725156237824 12.23  1.90   2.28  16     0.15    10.84  8 301   5 
 4256386949123288320 13.76  1.48   0.81  11     0.00     0.00  2  26   1 
 1051547052218220160  8.23  1.93   1.47  19     0.00     0.00 16 149  44 
 6404403585367962752 11.01  2.34   2.31  18     0.14    12.77 12 323 -45 
 5808612830236138368  4.70  0.72   9.28  18     1.01   635.71 22 319 -14 
 2001215276872597888  8.87  0.90   1.45  14     0.00     0.00  6 100  -3 
  704967037090946688  5.71  1.01   2.23  13     0.16    14.36 22 196  37 
  423524148078185088 12.27  0.83  14.35  17     1.56  1614.16 16 124  -7 
 2411055654832710016 12.16  1.97   1.46  10     0.00     0.00  6  53 -60 
 5613838335416324736  8.39  0.82   1.17  16     0.00     0.00 12 241  -2 
 4517992926089982720  6.16  1.25   1.57  12     0.00     0.00 18  51   6 
  273074059340027904 11.99  0.98   1.16  11     0.00     0.00  7 154   5 
  446447144453409664 13.09  2.07   2.01  14     0.29    23.74 10 144  -3 
  511318918907919616 11.30  2.17  27.93  19     3.85  5914.86 10 129   0 
 4504730303284847744 11.72  1.58   1.35  11     0.00     0.00  4  41   7 
 4094679437572611712  9.99  2.21   1.72   9     0.00     0.00  3  11  -1 
  232672813810538752  8.68  0.80   1.72  12     0.00     0.00  4 157  -3 
 5576491979856868992  8.47  0.86   1.34  17     0.00     0.00  7 247 -16 
 4120818677274916224  8.21  0.82   1.39  11     0.00     0.00  8   3   7 
 6718065631113764608 13.55  1.95   1.13  11     0.09     1.64  6 358 -19 
 2025087594143966592 13.07  1.46   0.87  17     0.00     0.00  7  62   2 
 2255798806195501568 11.70  0.91   1.20  16     0.00     0.00 20  97  23 
  813111835405980928  7.96  0.60   3.04   9     0.47    46.82 13 182  47 
 5930047606049316736 11.32  0.97   1.47  14     0.00     0.00  2 333  -5 
 5826323596072639488 10.06  0.86   1.36  14     0.00     0.00  4 320  -6 
  187674574593927040 11.70  1.49  15.77   9     2.68  2277.13  3 169   0 
 4540937942738166656 11.67  2.16   2.11  14     0.11     6.71 16  32  27 
 4760499527065964544 13.18  1.30   0.80  17     0.00     0.00 10 271 -34 
 5307678120077842816 11.32  0.78   1.24  15     0.00     0.00  5 279  -1 
  353577959963293824 12.28  0.74  11.86  10     1.33   598.40  8 139 -14 
 5609817799344197504 14.13  1.69   1.24  16     0.11     3.25  4 240  -8 
 4366791041956394880  9.51  0.95   1.14  11     0.00     0.00  6  18  20 
 5345688786796162688 13.08  2.15   1.55  18     0.19    11.55  4 291   9 
  434311667115069952  6.56  0.78   1.56  12     0.00     0.00  9 144 -10 
 1344256559567678336 10.67  0.98   1.38  17     0.00     0.00  6  66  30 
  504876949003324544 12.38  0.96   1.08  14     0.00     0.00  9 132  -4 
 4278784344569578240 11.78  0.94   0.99  10     0.00     0.00  5  32   2 
 4984588861618581120  9.72  1.00   1.10  18     0.00     0.00 10 287 -74 
 1825158172187233152 12.34  1.19  24.34  14     3.38  6346.70 15  54   0 
 6357835694518769408  5.96  0.78   1.81  16     0.09     4.61 20 314 -38 
 4161676357542135040 11.03  0.94  27.87  11     3.42  2476.56  3  12  10 
 4538102993748633344 12.60  1.52   2.88  15     0.28    28.96  4  57  11 
 5653677279512168192 12.00  1.20   1.06  13     0.00     0.00  5 247  11 
  478629677999020800 11.72  1.44  26.10  15     2.97  5251.80 17 146  11 
 5252453220110989184 12.63  0.96   0.99  17     0.00     0.00 12 286  -6 
 3348450585224802944 13.62  2.09   1.18  11     0.13     3.12  4 193  -4 
 2166363362162898304 12.05  0.80   1.10  14     0.00     0.00  4  85   1 
 4350744941057238784 11.84  1.40   6.02   9     1.08   385.45  9   7  26 
 1339038419117705472 11.13  1.01   1.68  18     0.00     0.21 11  58  37 
  522863309964987520  8.66  2.18   1.40  18     0.00     0.00  9 124   0 
 4286898048888215296 13.21  1.08   0.70  11     0.00     0.00  5  39   4 
 4978541238427146496 12.95  1.40  21.81  15     2.49  2409.42  6 321 -69 
 2915071376986487552  9.34  1.01   1.40  17     0.00     0.00  7 229 -25 
 2742801956727994880  8.12  1.13   1.21  11     0.00     0.00 24  94 -56 
 4937000898855759104  5.87  1.02   1.80  15     0.10     4.70 15 275 -61 
 4362129142718977152 12.56  1.33   1.30  10     0.00     0.00  4  17  16 
 5867035178739580288 10.87  1.04   1.11  13     0.00     0.00  8 313   1 
 5904828721964769920 10.12  1.21   1.00  11     0.00     0.00  4 323   8 
  696304088053991296 10.77  1.89   1.57  11     0.00     0.00  8 198  46 
 4743692151804240896  8.11  1.07   1.34  20     0.00     0.00 17 279 -59 
  746545172372256384  5.18  0.83   3.95   9     0.41    60.43 10 195  52 
 3230677870385455232  7.36  0.74   1.44  13     0.00     0.00 19 195 -29 
  675007406816259712 10.36  1.72   1.33  12     0.00     0.00  6 198  23 
 2104485016711846656  5.15  1.17   4.08  16     0.46    80.42 10  71  17 
 5125414998097353600  7.99  1.28   1.21  11     0.00     0.00 10 210 -66 
 4497343612369218304 12.94  1.94   2.07   9     0.18    10.38  6  40  15 
 2857835612005601152 13.00  1.96   1.77  13     0.16    15.04 24 117 -34 
 5604180809383704192  9.51  0.79   1.47  16     0.00     0.00  7 243 -10 
 1761037029171296000  7.28  0.77   1.37  13     0.00     0.00 25  58 -18 
 4551422649402963968 12.45  1.66   1.28  15     0.00     0.00 14  43  22 
 1294481088359001856 12.58  1.86   1.21  18     0.00     0.00 12  62  62 
 4150264045318703488 10.42  1.34   1.12  11     0.00     0.00  3  15   4 
 4388471418392395136 11.69  1.70   1.47   9     0.00     0.00  4  25  22 
 4375048541782926080 11.96  1.94   1.35  12     0.00     0.00  3  23  20 
 4611836174781516288 10.63  1.64   1.35  16     0.00     0.00  8 301 -27 
 4375406020500519040 10.02  0.84   1.48  11     0.00     0.00  3  25  16 
 4095545298661302272 12.49  1.91   1.53  10     0.00     0.00  5  11   0 
 2994592421595363328 10.93  1.59   1.32  12     0.00     0.00  5 220 -13 
 4802386517740556160 10.38  0.85   1.47  18     0.00     0.00  9 251 -30 
 6040276807778765824 13.16  1.92   3.13  11     0.50    94.56 14 344  17 
 5608852393772621184 10.07  1.89   1.60  14     0.00     0.00  5 239 -10 
 4055680000686234880 13.97  3.67  11.05   9     3.10  1098.67  3 358  -2 
 4150214906579637888 10.40  1.04  14.57  10     1.51   684.68  4  15   4 
 1664106420528406144 10.28  1.86   1.50  20     0.00     0.00  7 111  54 
 3139041036572185088 11.68  0.76   1.23   9     0.00     0.00  4 213   7 
 3124788922039076864 10.21  0.70   1.37  11     0.00     0.00  5 206  -6 
 5577268028908212480 11.46  1.76   1.50  17     0.00     0.00 10 246 -17 
 2907455059940536064 13.09  1.63   1.04  18     0.00     0.00 19 232 -28 
 2657945016551078400 12.04  2.08  33.64   8     4.34  5576.19  6  84 -53 
 5918940236453154944 11.78  1.58   1.26  12     0.00     0.00  3 333 -13 
 6634032740544236032  5.29  0.76   5.22  12     0.53   172.95 27 332 -19 
 4120049431499725952 14.12  1.33  18.22  10     3.86  2094.43  2   7   6 
 1211326329619737984  9.08  1.20   1.18  13     0.00     0.00  6  32  53 
 4366789972507711616 11.05  1.20   1.45  12     0.00     0.00  2  18  20 
   53112944270520832  5.74  0.80   2.32  10     0.16    13.75 28 171 -22 
 1941668716395829504 11.03  2.32  13.69  16     2.01  1485.02 10 108 -13 
 2560771312759450496  9.90  2.36   1.79  10     0.00     0.00  5 146 -56 
 1806745376818054784  7.08  1.88   1.26  15     0.00     0.00 32  55 -10 
 2169506526605133824 10.09  1.03   1.16  15     0.00     0.00  8  92   2 
 4077725792981242496 10.22  1.00   1.76  11     0.00     0.94  3  10  -7 
  527956488339113472  9.52  2.31   6.89   9     1.00   142.05  3 121   4 
 4385307676762451968 10.77  0.80   1.33  13     0.00     0.00  9  22  26 
 4249981258787189120 12.20  1.02  15.25  11     1.72  1429.39 13  50 -16 
 6471497502884511232  8.24  1.70   1.33  13     0.00     0.00 13 345 -37 
 4440448734652648064  8.69  1.09   1.23  15     0.00     0.00 22  24  35 
 1333760419707327744  5.18  0.81   4.83  18     0.53   134.98 20  55  32 
  535758760287241088 13.10  1.03  11.56  16     2.32  1265.68  8 124  11 
  362677900447403520 13.82  2.77   1.92  10     0.31    19.98  4 124 -28 
 6721520468463605376 12.18  2.22   6.31   9     1.63   825.74  4 351 -12 
 4706564427272810752 10.07  2.01   1.46  16     0.00     0.00  4 309 -48 
 3415735057549281792 12.26  1.20  19.06  11     2.24  1452.97  4 180  -9 
 3003779111824941952  8.33  0.61  18.67   9     2.71  1717.42  6 218  -7 
 3395879702914475136  9.83  0.99   1.20  10     0.00     0.00  5 190  -8 
 4082876386391664256 11.26  0.81   1.13  10     0.00     0.00  3  16 -14 
 5617244278837970816  9.72  1.76   1.39  17     0.00     0.00  7 237  -6 
  900887948891049856 10.33  2.13   1.70  13     0.00     0.00 11 191  31 
 5528866839863569024  6.27  1.12   1.50  17     0.00     0.00 16 259   2 
 6026342452095368576 12.71  0.98  19.39  13     2.61  2242.29  6 349   7 
 4121575171295546752 12.12  1.46   8.35  11     1.29   258.05  4   6   7 
 3804109197571863424  8.31  0.81   1.39   9     0.00     0.00  6 257  54 
 2156787612316358144 11.51  2.32   2.01  13     0.07     2.10  5  91  23 
 2919383519853573504  9.96  2.20   1.56  17     0.00     0.00 13 236 -11 
  433032454054868096 12.37  0.95   1.14  11     0.00     0.00  5 146 -12 
  910330554751184000 13.32  1.82   1.04  13     0.00     0.00 14 184  37 
 2175364518401105152 11.47  1.13   1.01  15     0.00     0.00 14  93   2 
 4441367582773727488 11.26  1.30   1.71  15     0.08     3.33  7  26  27 
 6273953643197832576  9.74  1.56  17.31   9     2.23  1580.43  3 323  34 
 5202493511985829120  8.75  0.97   1.38  18     0.00     0.00  7 294 -17 
 4369873076130976128 12.80  1.25  23.27  10     3.82  2813.05  4  22  15 
 5329336128318176000  9.62  0.98   1.20  13     0.00     0.00  3 266  -3 
 4855440844294271488  7.35  0.77   1.47  18     0.00     0.00 19 242 -52 
 2191616223673117568 12.15  1.03   1.07  16     0.00     0.00 19  99   6 
 5838982715785602560 10.10  1.02   1.11  15     0.00     0.00  8 305 -11 
 2984821370995103360 11.33  1.86   1.96  14     0.12     6.76 12 216 -26 
 4577067315016960768 13.35  1.40   1.06  19     0.00     0.00 17  46  22 
 1360870665595885312 11.57  0.93   1.23  16     0.00     0.00  5  70  32 
 2914093223954419072  8.95  0.95   1.36  15     0.00     0.00  9 230 -24 
 4058181801957865856 12.66  1.75   3.31  10     0.32    27.52  3 356   2 
 1435460980373050368 12.51  2.10   1.59  16     0.00     0.00  4  89  30 
 3177440518097342208 12.20  1.21   1.12  15     0.00     0.00 16 209 -36 
 1168945653927869440  9.58  0.79   2.84  11     0.31    37.90  5  16  50 
  159685410893202304 10.78  1.79   1.39  10     0.00     0.00  6 169 -10 
 4387689115868396800  9.98  0.73   1.67  12     0.00     0.00  4  22  23 
 5337772406191118464 15.18    NA   9.19   8     2.32   347.31  3 290   0 
 4147111431933779840 10.92  1.17   5.72  11     0.65   115.04  2  15   4 
 5601135230902996608 11.92  1.78   1.22  16     0.00     0.00 10 244   0 
 4986970575602213632  8.43  1.67   1.14  17     0.00     0.00 20 307 -75 
 4321607608054513792 11.86  1.21   1.14  13     0.00     0.00  6  51   0 
 5287034961044739712 13.20  1.71   1.91  16     0.30    25.28  8 272 -22 
 6094610824130865792  9.90  1.21   1.32   8     0.00     0.00  8 312  13 
 4145579399918838528 13.20  1.34   3.71   9     0.89   135.32  3  13   0 
 2599992644868983168 12.09  1.05   1.20   9     0.00     0.00  4  42 -50 
 5719674129242574464 13.50  2.03   1.33  14     0.16     8.47  5 239   8 
 5552244793526284672 13.11  1.97   1.40  16     0.16     7.16 10 256 -22 
 3344024020130618112 10.54  1.12   1.91  10     0.10     2.95  2 196  -3 
 3163896184110311296 12.50  1.65   1.23  10     0.00     0.00  5 206  17 
 5497488942664098304  8.64  0.65   1.57  16     0.00     0.00  5 264 -22 
 2968528945134793984 12.89  2.02   1.93  17     0.14    12.58 28 222 -26 
 5056689817643941632 11.14  1.00  33.91  19     4.01  9168.43 21 226 -54 
 4337833337357404288 11.86  1.56   1.34  15     0.00     0.00 13   7  22 
 4479629144344663296  8.82  0.79   1.51   9     0.00     0.00  2  40   6 
 2838505579114349696 11.82  1.06  19.13  11     2.30  1681.49 11  93 -35 
 3264830492545600896 12.23  1.44   1.02   9     0.00     0.00  8 183 -42 
  603701328976020864  8.72  0.83   1.70  11     0.05     1.20  6 218  33 
 3000261877205869056 11.77  0.99   1.06  10     0.00     0.00  5 221 -11 
 5796654438693890432 12.40  1.87   1.44  18     0.00     0.00 11 309 -11 
  617817988829564800 13.24  2.40   1.73   8     0.25    13.61  4 218  44 
 4104211619276119296 12.58  1.28   0.89  11     0.00     0.00  6  16   0 
 2070341882142564224 12.87  1.14   1.40  16     0.00     0.00  8  83   2 
 2024908442470122496 12.45  1.55   1.08  17     0.00     0.00  5  61   4 
 1221391362142012544 10.34  0.85   1.38  11     0.00     0.00  8  38  53 
 5337079885647536896 10.02  1.63   1.16  17     0.00     0.00  4 291  -1 
 3041990546804686336 10.54  0.71   1.35  14     0.00     0.00 11 225   6 
 1819935320163468160 11.97  0.86  23.23  15     3.00  3625.62  7  54  -5 
 4361847294082286592 10.92  1.09   1.33   9     0.00     0.00  6  16  15 
 5697926472139614080 12.32  1.21   1.15  15     0.00     0.00  4 243   3 
 4495655449702970368 11.89  1.08   1.19  11     0.00     0.00  4  39  16 
 2233597780943432064 13.24  2.20   1.47  16     0.17     8.86  8 117  14 
  188094867210890496 12.40  1.03   1.04  13     0.00     0.00 12 168   0 
 2934685908517463552 12.42  0.94   1.35  12     0.00     0.00  6 231  -3 
 4549103298342272768 13.57  2.28   1.39  15     0.17    11.06 10  40  23 
 6502892167627743488 12.23  0.90   1.36  15     0.00     0.00 19 336 -61 
 6235771968057621120 12.31  0.90  28.07  11     3.63  4908.45 11 347  21 
 3297007318080349184 12.97  2.37   2.74  11     0.37    49.86  4 184 -33 
 5834364045402990592 12.48  0.58  21.79  16     2.56  2810.81  4 324  -2 
 6737927033059289216 11.26  1.33   1.72  10     0.12     4.63  6 359 -23 
 6676301403484000896  8.58  0.52   1.53  14     0.00     0.00  9 358 -37 
  192937490078784896 12.65  0.94   1.11  11     0.00     0.00  3 168   6 
 4882979349963046784 11.02  1.23   1.51  18     0.00     0.00 18 231 -46 
 4344543248801935232 12.98  1.09   1.14  10     0.00     0.00 10   5  26 
 6737235341498543360 13.90  1.22  14.07  11     2.86  1522.98  3   3 -11 
 3219683479958226560 11.30  0.78   1.34  11     0.00     0.00  4 204 -12 
 2092809783775814272 12.12  0.84   1.15  15     0.00     0.00  9  66  13 
 4876480789566764672 13.23  1.68   1.01  17     0.00     0.00 14 231 -35 
 5080802382520779008 13.21  1.36   0.93  19     0.00     0.00 22 224 -49 
 4469927221212224128  7.02  1.36   1.22  10     0.00     0.00 10  31  10 
 1869157363361108864  9.81  0.71   1.42  15     0.00     0.00  5  76  -6 
  900481056573380608 11.63  1.18   1.17  11     0.00     0.00  5 178  23 
 4159613708085680000 11.36  1.39   1.20   8     0.00     0.00  2  23   2 
 2594418498872970880 11.22  0.94   1.08   8     0.00     0.00  3  40 -55 
 5441631896549771904 13.09  1.35   0.96  15     0.00     0.00 24 274  15 
 4941382590131839488  9.12  1.07   4.46  20     0.51   110.04  9 276 -65 
  986619413129881472 12.44  1.22  21.68  12     2.45  1805.82  7 164  25 
 4148414495005629568  9.35  1.42   1.23   9     0.00     0.00  2  12   4 
 5716449811387692288 12.02  0.77  28.12  14     3.96  5922.92 13 235   1 
 5446638488382645760 11.54  1.21   1.42  12     0.00     0.00 10 270  18 
   43892267960691840 11.71  1.10   9.53  11     0.75   350.75 29 172 -27 
 3356395106491155456 13.76  1.25  14.71   9     2.74  1196.62  4 197   1 
 2030330031236836864 13.88  3.14  14.82  17     3.30  2448.21  2  66   0 
 4442468636292503680 11.95  1.07   1.17  15     0.00     0.00 21  26  30 
 4764623520302746368  9.22  0.71   1.51  15     0.00     0.00  2 263 -37 
 1297420078643426048 11.87  1.13   3.28  16     0.64   162.98 10  37  41 
 4473010805867488768 12.52  1.25  29.51  11     2.63  2333.70  5  30  15 
 4551919486920162048 12.48  0.86   1.12  16     0.00     0.00 20  45  20 
  106187431396613760 12.06  1.58   1.11   9     0.00     0.00  4 144 -33 
 4798943744972114560 12.66  0.81   1.15  17     0.00     0.00 13 252 -33 
 3342460617671344768 11.56  0.60  27.74  10     3.04  2151.93  8 197  -3 
 5559463774558460672 12.51  1.90   5.32  15     0.59   132.83  8 253 -16 
  148223036532738560 11.28  1.26   1.75  10     0.07     2.55 11 174 -13 
 2947411656093469568 10.87  0.84  29.43  11     2.74  2401.84  9 225  -9 
 1077189278285349376 13.23  1.19   0.78  17     0.00     0.00  9 134  41 
 6676996088674785536 10.75  0.73   1.47  13     0.00     0.00 10 358 -38 
 4199189151656865792 12.66  1.21   1.01  11     0.00     0.00  2  24  -9 
 2106954485468575744 10.98  0.72   1.48  15     0.00     0.00  3  74  19 
 4876244635084845312  9.22  0.70   1.53  17     0.00     0.00  6 231 -33 
 2984729424335313280  9.48  0.68   1.49  14     0.00     0.00 13 216 -23 
 2999310387331684224 12.28  0.82   1.36  12     0.00     0.00  8 216 -15 
  572239216066501376 10.19  0.76   1.40  17     0.00     0.00 14 124  19 
  247913281925118976 12.53  1.02   1.11  14     0.00     0.00 11 150  -7 
 2022564528517921024 11.76  1.06   1.15  15     0.00     0.00 13  57   5 
 6629638061285655936 12.24  0.91   2.30  14     0.15    10.62 10 329 -19 
  979654384924716544 10.66  1.01  19.39  11     2.18  2275.57  4 168  23 
 6445308579017932800 11.53  0.83   1.58  15     0.00     0.00 20 335 -28 
  222469857005878784 13.33  1.45  17.77   9     2.97  2817.28 13 155 -15 
 4426807162606127232 10.50  0.94   1.27  12     0.00     0.00  6  15  41 
 5138129578762370560 11.29  1.04   2.89  11     0.30    34.69  9 189 -71 
 4524674314649397376 12.25  1.25   1.19  15     0.00     0.00 13  49  11 
 6028379988894712832 13.88  2.17   7.51  12     1.60   604.04  8 352   6 
 1740723036452304768 12.23  1.26   1.11   8     0.00     0.00  6  61 -30 
 4507961840991521664 12.76  1.00  19.42  11     2.97  2167.17  4  47   6 
  246667049915406080 11.27  0.79  23.29  14     3.10  3619.27 16 152  -4 
  572047587507497344 10.77  0.76   1.26  15     0.00     0.00 10 124  19 
 3375520591560846720 12.21  1.65  18.05  11     1.97  1186.12  7 191   2 
 5104477754084350464  9.61  0.73   1.49  12     0.00     0.00  8 205 -55 
 1144830473416837760 11.15  0.97   1.52  12     0.00     0.00  4 131  31 
 1349435156254950272 12.09  0.83   1.22  17     0.00     0.00 12  70  28 
 4390419890435730816 11.35  0.89   1.46  12     0.00     0.00  6  27  22 
 6032156639540645120  9.73  0.65  12.68  10     1.74  1217.32 13 352  10 
 5753007714017720448 12.42  2.03   1.35  13     0.00     0.00 10 232  17 
 5928864909490996864 13.10  1.46   1.13  14     0.05     0.75  3 330  -5 
 3255691489335317120 11.21  1.20   9.15  11     0.83   454.07 12 193 -32 
 6711387124467266816 12.94  1.09   4.33  10     0.64   108.93 10 352 -21 
 1376771424799847552 11.50  0.91   1.45  19     0.00     0.00 17  61  51 
  453753094282641408 12.13  0.90   1.11  13     0.00     0.00 14 138  -6 
 2148676897290843008 12.99  1.22   0.99  17     0.00     0.00 12  81  25 
 5566896748038703488 11.69  1.04   1.10  14     0.00     0.00  7 253 -26 
  413330751883869312 12.39  1.02   1.44  17     0.00     0.00  8 126  -5 
 5460073558405825152 10.32  0.82   1.43  12     0.00     0.00 10 267  18 
  561847044476610432 13.23  1.65   2.90  18     0.50    82.24  9 126  14 
 6761423463438079488 12.55  0.82  26.54  11     2.65  2051.04  2   5 -12 
 3115333779171929728 12.30  0.75   1.06  10     0.00     0.00  5 212   6 
 1820499678857308800 12.53  0.80   1.12  15     0.00     0.00  8  56  -6 
 4394023711594167424 10.78  0.82   1.29  11     0.00     0.00  4  29  22 
 1620000233135061376 11.29  0.96   1.36  17     0.00     0.00 13 101  47 
  261261627963737472 12.65  0.85   1.00  12     0.00     0.00  9 159   5 
 2944182149925945856  9.88  0.76   1.30  13     0.00     0.00  9 224 -12 
 1622310341425074304 13.11  1.26   1.18  16     0.00     0.00  9  88  43 
 6851253529034293760 12.91  1.85   1.44  13     0.00     0.00  4  16 -25 
 4088096695809002240 13.10  1.00   0.89  11     0.00     0.00  3  20 -11 
 2937983064707474560 12.11  0.67   7.16  18     0.78   454.09 23 228 -17 
 5689930930954548480  8.62  0.83   1.80   8     0.07     1.12  2 247  28 
 3214281338812610432 12.72  0.99  20.98  13     3.72  2831.75  7 203 -21 
 2137048084361939584 11.35  0.88   1.19  16     0.00     0.00  9  85  13 
  155632473594426240 11.56  1.05   1.21  11     0.00     0.00  9 175  -6 
 5895127803913833600 13.72  1.91   5.45  13     0.99   300.63 12 320   6 
 3757435375649057664 11.17  1.17   1.32   8     0.00     0.00  3 260  39 
 6896941844938133248 10.92  1.14   1.31   9     0.00     0.00  8  42 -34 
  509384706161727104 12.91  1.02   1.08  20     0.00     0.00 18 128  -2 
 3035483362113828992 11.01  0.82   1.63  14     0.00     0.00  5 232   6 
 1997533802696030848  9.25  1.35   1.31  16     0.00     0.00  6 113  -5 
 1925804344155734656 12.40  1.36   1.22  16     0.00     0.00  9 110 -16 
  457283763551236480 10.58  0.85  10.81  12     1.35   623.10  9 136  -4 
 3021926761696225664 10.55  0.70   1.50  10     0.00     0.00  4 212 -16 
 3533514609973249024 11.19  0.96   1.37  13     0.00     0.00 18 279  33 
 3132018180929160320 12.14  0.85   1.09  11     0.00     0.00  6 205  -1 
 4304213402829174656 12.53  0.77   9.84  13     1.39   880.97  3  52  -8 
 5299590765381388672  9.70  1.02  33.82  12     3.52  4026.30  6 279  -6 
 4510698349319234304 12.71  1.21   1.28  10     0.00     0.00  2  46   8 
 3084899881429047552 12.69  0.91   2.17  14     0.16     9.17  7 219  16 
 1126722070958286208 11.13  1.03   1.20  18     0.00     0.00  9 132  38 
 5415191802999822976 11.79  1.20   1.14  17     0.00     0.00 13 275  10 
 4505119156757245312 11.67  1.15   1.29  13     0.00     0.00 12  42   8 
 5064182233474108160  8.79  0.52  24.84  14     2.66  3440.63 11 228 -66 
 4349860173498853760 11.95  0.94   1.26  11     0.00     0.00 15   3  33 
 3220146576215260928 12.35  1.00   1.13  11     0.00     0.00  9 204 -20 
 5950234944420472576 12.28  0.87   1.18  12     0.00     0.00  5 341  -6 
 4494188460672290048  9.98  0.81   1.43  11     0.00     0.00  4  36  21 
 6912746053277091072 12.33  1.02   1.32   9     0.00     0.00 10  46 -32 
 6735125825368387584 12.49  1.29   2.08  10     0.16     7.20  2   1 -10 
 1937206004856170112 11.05  0.88  23.12  15     2.67  3346.44 10 107 -15 
 1418481020441988608 10.58  0.76   1.29  10     0.00     0.00  3  84  30 
 4734836101036918912 10.81  0.90   1.58  18     0.00     0.00 10 269 -53 
 2667221664874032000 12.67  1.49   1.45   8     0.00     0.00  7  50 -42 
 6908004164568117504 12.16  1.08   1.21  13     0.00     0.00 14  39 -27 
 4263340810427292416 10.73  1.46   1.13  11     0.00     0.00  3  36  -7 
 4494162970045854464 12.80  1.19   1.17  11     0.00     0.00  7  36  22 
 5302181798873741056 12.05  0.89   1.16  16     0.00     0.00 23 275 -12 
 6744625090397314432  9.38  0.71   1.34  11     0.00     0.00  2   5 -22 
  564385915608886272  9.79  0.70   2.00  19     0.11     6.16  9 121  15 
 4515534830419852544 10.78  1.57   1.20   9     0.00     0.00  2  53   1 
 4289138479949310592 13.11  1.12   0.76  12     0.00     0.00  4  39  -7 
 3012674268268320768  9.49  0.47   2.95  12     0.26    25.74  7 213 -17 
 2295858348418261120  9.48  0.71   1.59  15     0.00     0.00  4 112  26 
 2550612031477468672  9.63  1.26   1.21  10     0.00     0.00 18 116 -60 
 6437669614608505984 12.40  1.05   1.12  15     0.00     0.00 22 329 -22 
 4373721882221562368 11.90  1.07  10.24  11     1.04   360.00  4  23  17 
 4382926130278046080 12.26  0.88   1.22  12     0.00     0.00 16  16  28 
 1493483720798404864 12.99  1.12  29.07  20     5.19 10086.52 15  79  62 
 6042087703432140288 11.96  0.83   1.43  13     0.00     0.00 28 347  17 
  112780073052738048 11.59  1.22   1.20   9     0.00     0.00  3 156 -31 
 4798310529353439872 10.99  0.90   1.57  17     0.00     0.00  7 253 -35 
 5393501049920591232 11.02  0.82   1.45  15     0.00     0.00 17 279  17 
  517900350691214080 12.52  1.37  28.94  19     3.78  6314.41 18 131   8 
 5924331623026950528 12.80  1.21  25.34  11     3.29  3766.15  5 336  -6 
 5252569532154153472 10.90  1.00   1.18  17     0.00     0.00  2 286  -5 
 3182198066254569088 11.91  0.70   1.32  14     0.00     0.00 13 209 -29 
 2943253165677786112  9.26  1.33   1.11  13     0.00     0.00  4 226 -13 
 2099543502221314688  8.93  0.57   1.71  16     0.00     0.00  5  69  13 
 4543412638473086208 11.86  0.88   1.37  14     0.00     0.00  6  36  27 
 5931887948021655552 13.35  1.69   0.82  14     0.00     0.00  2 330  -3 
 6033201003826853248 10.36  0.84   6.03   9     0.72   187.46  8 355   9 
 6850232903066982400 12.35  0.91   2.66  12     0.42    52.83 14  16 -27 
 6489163046967176192 13.06  1.02   1.00  19     0.00     0.00 12 318 -55 
 3780923658437581568  9.19  0.72   1.56   9     0.00     0.00  2 250  44 
 3241284588476556416 12.64  1.09   0.99  10     0.00     0.00  6 194 -17 
 2941704812786858624 11.76  0.80   1.18  13     0.00     0.00  5 227 -16 
 4273456729691589120 11.24  0.90   1.42  11     0.00     0.00 10  31   4 
  546668144720121728 12.83  1.24  14.44  18     1.70  1240.51  5 130  11 
 6019481087234837248 12.72  1.46   8.93   9     1.24   398.35  3 345   6 
 2896466162775900416 11.26  0.76   1.64  18     0.00     0.00 10 237 -20 
 3180576527121751552 12.42  0.83   1.18  15     0.00     0.00 13 210 -29 
 3004822861893394816  9.71  1.16  13.62  10     1.44   588.43  4 217 -12 
 2924895856979532160 10.99  0.73   1.47  16     0.00     0.00 18 231 -15 
 4733139382797927552 12.99  1.05   1.37  17     0.00     0.00  5 263 -50 
 2764063178715894528 12.27  1.09   1.37  13     0.00     0.00 21  98 -46 
 1941191077374243840 11.98  0.84   1.32  17     0.00     0.00 16 106 -13 
 6864089124698520192 13.25  1.35   4.32  13     0.73   160.48 11  18 -24 
 1032329822347255680 10.00  0.68   1.55  14     0.00     0.00  6 163  34 
 4382740214031397248 11.38  0.92   1.53  13     0.00     0.00 10  17  26 
 1772352275131285888  7.88  1.29   1.30   8     0.00     0.00  6  71 -28 
 3806735892195211520 12.11  1.17   1.05   8     0.00     0.00  3 247  47 
 2920974929796428288 11.99  0.68   1.31  15     0.00     0.00 13 236 -10 
 5872683129460626432 10.42  1.15   1.04  11     0.00     0.00  2 312   6 
 4215104410674853760 13.07  1.38   0.91  12     0.00     0.00  3  35  -8 
 1755864200624096384 11.05  0.90   1.37  13     0.00     0.00 12  56 -16 
 1975051710488387840 11.58  0.85   1.14  16     0.00     0.00  9  95  -7 
 6447639127055303040 11.98  0.99   1.14  14     0.00     0.00  7 340 -32 
 4110252164369430400 10.12  2.20   1.83  11     0.09     2.25  3   2   4 
 2111778828956004992 11.53  0.73   1.50  16     0.00     0.00  4  71  21 
 6207686970748157056 10.18  0.81   1.32   9     0.00     0.00  4 336  20 
 2978377270783269120 13.28  1.19   0.83  17     0.00     0.00 18 216 -39 
 3050427408765462272 13.14  1.17   0.78  12     0.00     0.00  5 221  -5 
 4306086279142344576 13.03  1.03   0.90  12     0.00     0.00  8  41  -1 
 4587425985856388480 12.64  1.07   1.00  18     0.00     0.00 19  57  16 
 5603266050070175104 11.62  0.73   1.33  16     0.00     0.00  9 244  -9 
 2021060499729995264 12.82  1.06   1.17  15     0.00     0.00  9  59   1 
  647187013854195840 11.51  1.20   1.17   8     0.00     0.00  7 201  48 
 4479199952529332864 11.89  0.93   2.46   8     0.19    11.00  6  37   8 
  101034948110061824 11.92  1.54   1.05   9     0.00     0.00  6 147 -35 
 3990100729099781504 13.29  1.86   1.02  10     0.00     0.00  3 212  63 
 2074935023252445056 11.36  0.58   1.58  15     0.00     0.00 10  78   4 
 4560669709691400576 10.36  0.72   1.44  14     0.00     0.00 18  40  30 
 3392258633165313792 12.86  1.39   1.30  10     0.00     0.00  6 187 -14 
 1085811919052366464 12.11  1.07   3.02  13     0.35    48.02 11 157  28 
 2265473928700390912 10.95  0.76   1.32  16     0.00     0.00  4 101  25 
 4164625690089267072 11.00  1.38   1.18  11     0.00     0.00  2  18   8 
 5696817030546346752 11.97  0.78   1.25  15     0.00     0.00 15 244   8 
 5497036145735167616 11.56  0.75   1.43  15     0.00     0.00 11 264 -24 
  424000687589500032 12.09  1.43  19.17  17     2.37  3148.88 25 123  -6 
 4827004381224631040  8.90  0.44   1.60  15     0.00     0.00  8 235 -34 
  459952415715480320 12.95  1.32   1.01  14     0.00     0.00 10 140  -1 
  756274235370517888 11.26  0.89   1.38  10     0.00     0.00  6 179  58 
 1415764367728082304 13.13  1.15   0.91  17     0.00     0.00  8  79  35 
 3497734783617592704 11.64  0.91   2.21   9     0.10     3.49  5 305  37 
 5758169057820725504 12.50  0.90   1.20   9     0.00     0.00  4 236  26 
 3398092985462326016 13.33  1.26  22.09  11     3.86  2695.84  7 189  -5 
 1359462637876921984 12.71  0.86   1.18  17     0.00     0.00 17  71  39 
 4592406533010756608 12.81  1.00   1.13  17     0.00     0.00 12  60  18 
   23420151723059200  5.82  1.18   2.57  10     0.29    20.33  9 159 -46 
 4878685168645015296 12.11  1.00   1.06  18     0.00     0.00 14 230 -40 
 1661300329415427456 10.76  0.74   1.38  18     0.00     0.00 10 108  53 
 5655506183961391360 11.14  0.85   1.61  12     0.00     0.00 13 247  14 
 4739153264724116992 11.06  0.85   1.50  20     0.00     0.00 16 281 -55 
  179159479808752000 10.97  1.58   1.39  10     0.00     0.00  7 162  -7 
  169674405314538240 13.12  1.44   0.89  11     0.00     0.00 16 164 -12 
 4883822469223085312 10.58  0.79   1.35  18     0.00     0.00 13 230 -47 
 2378487368799263616 11.09  0.83   1.37  10     0.00     0.00  4  24 -69 
 4498663168063390208 12.79  0.90   6.05  11     0.92   214.66 17  42  15 
 5651881197205079168 13.13  1.42   0.83  10     0.00     0.00  6 251  16 
 2020544004091586176  8.02  1.07  22.27  12     3.08  2389.11 17  60   0 
 4585435594932857984 10.24  0.84   1.42  16     0.00     0.00 10  55  16 
 2914083190910945024 12.88  1.00   0.95  15     0.00     0.00 14 230 -23 
 4086385507804674048 11.71  0.95   0.97  10     0.00     0.00  4  15  -8 
 6701870546394454400 12.63  0.79  30.50  11     4.01  4084.22  6 341 -14 
 2211087101432302080 13.02  1.20   1.34  18     0.05     0.92  5 116   6 
 6492849876957661440 11.85  0.93   6.72  19     0.72   295.92 14 325 -55 
 1886131215843392768 10.56  0.82   4.45  12     0.42    84.27 14  96 -26 
 2151159865128425600  8.80  0.80  18.12  11     2.31  1161.58  8  85  25 
 3210594160929955584  9.99  0.70   1.57  13     0.00     0.00  7 206 -21 
 5819390247519802752 10.16  0.83   1.96  19     0.12     7.71 10 319 -13 
 2281596686175275008 12.80  0.93   1.57  14     0.00     0.00  5 117  16 
 3127078070885736576 10.76  0.53   1.42   9     0.00     0.00  3 208  -1 
 4576792334029530112 12.82  0.89   1.14  15     0.00     0.00 16  46  21 
 4186513156969417216 11.44  0.98   1.59  11     0.00     0.00  4  25 -13 
 1807206759392459520 11.91  0.74   1.90  14     0.10     6.34 15  53  -7 
 1578943060204524032 12.26  0.78   1.25  18     0.00     0.00  5 120  57 
 5473077791662907264  8.93  0.68   1.66  10     0.00     0.00  6 263  24 
 5392682704032665344 11.47  0.83   1.55  13     0.00     0.00 13 278  16 
  256165833948782592 12.09  0.96  26.77  12     3.23  3993.92  9 158   3 
 4476726841633186048 12.65  1.09   1.08  11     0.00     0.00  4  34   8 
 2059268150808340864 13.03  1.79  11.15  15     2.11  1225.53  2  74   2 
 3907750331836805632 12.74  1.00   1.08  10     0.00     0.00 10 279  73 
 3147815517317492096 11.13  1.07   1.37  13     0.00     0.00 15 210  20 
 3354992851208222336 10.17  0.66  24.70  11     2.95  2620.04  3 198   7 
 6749936586252623872 11.51  0.92   1.50  12     0.00     0.00  5  11 -27 
 4095082786529392128 12.64  0.99   1.04  10     0.00     0.00  2  10   0 
 4394422284558886144 13.10  1.09   0.70  14     0.00     0.00 12  26  25 
 3059753981785742976 11.45  0.50   1.46  11     0.00     0.00  4 219   4 
 6025100966029876224 12.42  1.17   0.99  10     0.00     0.00 12 346  12 
 6147470219288775296 11.68  0.86   1.20  14     0.00     0.00  7 294  17 
 2923785487674072320 11.90  1.00   1.22  17     0.00     0.00  9 233 -14 
 6234391977880032000 12.67  1.05   1.06   8     0.00     0.00  2 342  22 
 4714281040394540288 12.75  1.32   1.09  18     0.00     0.00 10 289 -54 
 6866914251106691200 11.00  0.95   1.50  12     0.00     0.00  6  21 -23 
 3118337503201157888 11.33  0.61   1.71  11     0.00     0.00  6 211  -6 
 4095973425300962176 13.76  1.26   0.74  10     0.00     0.00  6  12   0 
 2053219561213264512  9.59  0.55   1.71  16     0.00     0.20  6  72   9 
 3248544251437253376 10.24  0.73   1.60  10     0.00     0.00  2 188 -46 
 6512636486349315712 11.03  0.74   1.61  14     0.06     1.54 13 335 -56 
 3118015453670972672 12.93  0.98   1.28  11     0.00     0.00  5 210  -8 
 5914444505212765056 12.92  0.98   1.05  14     0.00     0.00  6 328 -11 
 6654704349417070976 10.38  0.68   1.47  11     0.00     0.00  7 343 -19 
 3839641152773529728 11.49  1.05   1.48   9     0.00     0.00  6 235  34 
 4859336856372289408 11.74  0.82   1.33  18     0.00     0.00 18 233 -50 
 4502085668580691072 10.91  1.21   1.24  11     0.00     0.00  3  43  16 
  500226525910084480 12.43  0.95   1.56  18     0.00     0.00 14 138  14 
 4289756199314040576 12.94  1.29  18.72  14     3.29  3078.75 11  41  -9 
  574227167447998592 10.35  0.70   1.56  18     0.00     0.00  7 126  22 
 4211112663751614464 12.89  1.24   2.87  11     0.32    26.15  3  31  -9 
 2015827992553863808 13.03  1.05   1.04  17     0.00     0.00  5 114   0 
 1428555428874756224 11.75  0.73   1.59  15     0.00     0.00 14  83  43 
 5606840837253977984 10.72  0.33   1.69  16     0.04     0.81 12 241  -7 
 3337633521108891392 13.27  1.53   0.78   9     0.00     0.00  4 195 -13 
 1016549665825869312 10.80  0.69   1.41  14     0.00     0.00 10 166  41 
 3212558232293184896 11.28  0.99   1.53  15     0.00     0.00 13 203 -28 
 3110635050592278400 12.53  0.90   5.44  11     0.69   111.19  2 216   6 
  264025898976558208 12.77  1.01   1.55  12     0.00     0.00  8 159  12 
  225296980577922816 10.60  1.25   1.46  14     0.00     0.00 17 161 -11 
 4537333026370972288 13.11  1.28   2.96  14     0.56   106.64 14  55  15 
  552832762819397760 12.55  1.08   1.04  17     0.00     0.00 14 134  20 
 4903525236555809152 12.10  0.76   1.24  18     0.00     0.00 11 304 -56 
 4401972974502357376 11.06  0.89   1.44   9     0.00     0.00  6   1  40 
 1113494190162576000 13.09  1.09   4.88  19     0.85   266.57 16 141  24 
 1147210061393716224 10.59  0.84   3.58  19     0.35    51.88 10 124  31 
 1365198480802294144 10.15  0.80   2.07  15     0.11     6.72  7  73  33 
 2970746866245458048  9.95  0.64   1.56  15     0.00     0.00 10 221 -22 
 6287529966100731392 12.97  1.12   1.06  10     0.00     0.00  4 320  38 
 3224736487505411840 11.70  0.69   1.27  15     0.00     0.00 16 202 -27 
 4828220819041266176  9.19  1.11   1.32  18     0.00     0.00  3 263 -47 
 4104343629408305920 12.96  1.51   1.16  10     0.00     0.00  2  17  -1 
 4455165212454031232 11.58  0.76   1.66  14     0.00     1.33 17  22  42 
 4301620994936325248  9.97  1.28   1.53  13     0.00     0.00  5  47  -7 
 4504030842090322304 11.12  0.82   1.32  12     0.00     0.00  4  42   6 
 4617735638779366016 10.96  0.85   1.26  18     0.00     0.00  9 303 -33 
 2951317327554521344 12.80  0.87  14.88  12     1.96  1247.97 11 223 -11 
 4152326896618953856 11.21  1.71   1.66  10     0.00     0.00  3  16   0 
 2227368807055790336 10.97  0.82   1.56  15     0.00     0.00  5 114   9 
 2088565973831243904 12.23  0.84   1.10  15     0.00     0.00 10  84  10 
 3276616638721922432 12.52  1.25  15.58  12     2.20  1871.90 11 181 -36 
 4543159922597178368 13.09  1.14   0.96  14     0.00     0.00  8  36  25 
  338508843866687104 12.43  0.92   1.04   9     0.00     0.00  6 143 -17 
 4523226086026865536 13.05  1.22   9.40  12     1.78   768.22  9  45  15 
 4353145205005187072 12.78  1.35   1.52  15     0.00     0.00 12  11  26 
 5826064489281804928 12.02  0.91   1.09  15     0.00     0.00  2 320  -7 
  215541662441825536 10.83  0.85   1.53  11     0.00     0.00  3 159  10 
 5724409279144464640 10.82  0.71   1.56  15     0.00     0.00 11 235   8 
 2038179620847228160 11.40  0.66   1.56  16     0.00     0.00 11  60   7 
 4129843945410704512 12.01  1.26   4.73  11     0.50   119.93 21 357  15 
 4601089788650096512 12.44  0.86   1.21  18     0.00     0.00 16  56  27 
 3497357887351990016 12.55  0.89   1.09  10     0.00     0.00  6 303  36 
 4272454593570295680 12.75  1.41   0.94  11     0.00     0.00  3  31   2 
 4256470374593570560 12.38  1.28   0.93   9     0.00     0.00  3  26   0 
 1761561083902783488 12.43  0.89   1.19  10     0.00     0.00  8  60 -19 
 4061231572391591936 12.40  1.20   0.91  11     0.00     0.00  3 359   3 
 3402350393266466432 13.22  1.08   0.76  10     0.00     0.00  3 184  -7 
 4813603396065740160 11.53  0.76   1.33  17     0.00     0.00 13 245 -38 
 4070171112909736832 13.46  2.00  13.49  10     3.12  1409.25  2   6   1 
 4275196431970827648 12.15  0.99   0.98  10     0.00     0.00  3  27   9 
 1242308020374893312 12.41  0.76  11.82  11     1.14   511.78  7  26  66 
 5707021430461319680 10.29  0.63   1.54  12     0.00     0.00 11 241  11 
 4260936345972546432 12.95  1.97  27.45  11     4.11  3295.76  4  32  -4 
 5265516281538427776 10.42  0.74   1.58  18     0.00     0.00 11 282 -25 
 5227136831745794688 13.07  1.20   0.74  18     0.00     0.00  9 298 -10 
 3919210816411360128 10.95  0.62   2.13  11     0.16     9.52  8 262  71 
  277834085692581120 11.95  0.88   1.11  13     0.00     0.00 13 150   6 
 1348950993183171584 11.48  0.81   1.36  17     0.00     0.00 10  69  30 
  463039118511713920 12.99  1.12   1.58  15     0.15     9.05 12 139   1 
 5574796223688754560 10.19  0.52   2.13  15     0.13     7.65  7 245 -22 
 3113868783009229824 11.53  0.81   1.08  10     0.00     0.00  5 212   2 
 5872233601022128384 12.13  0.90   1.12  15     0.00     0.00  6 311   5 
 1670749463625252608 13.31  1.37   3.06  19     0.47    58.11 10 109  45 
 1430212706430642048 10.89  0.98   2.04  16     0.12     5.83  7  84  41 
 6668203156748307584 11.76  1.21   0.97  14     0.00     0.00 13 350 -35 
 1106986455718569856  9.91  0.55   1.62  18     0.00     0.00 11 144  22 
 4390832757051885952 13.04  1.00   1.06  10     0.00     0.00  2  28  22 
 3995105087554457728 11.39  0.77   1.38  10     0.00     0.00  6 214  64 
 2082857996655553664 11.72  0.72   1.27  16     0.00     0.00  8  82   7 
 4096641374320942208 12.66  0.65   3.11   9     0.32    22.65  3  14  -3 
 6506121467638634880 13.12  1.02   0.91  15     0.00     0.00 15 332 -55 
 4538147313509698432 12.08  0.84   1.16  17     0.00     0.00 12  58  11 
 1004768845411255936 12.96  1.10   1.01  13     0.00     0.00 13 155  19 
 4079156498097311488 11.81  0.96   5.20  10     0.56    78.08  7  10  -7 
 3487962152472039808 13.29  1.28   1.19  12     0.00     0.00 37 288  36 
 4420857086709232512  8.53  1.17   1.12  10     0.00     0.00  5   5  44 
 3023169995813168256 11.91  1.39   1.19  10     0.00     0.00  5 209 -17 
 4507933356767956736 12.32  0.84   1.05  12     0.00     0.00  8  47   6 
 5789782735840496256  9.39  0.61   1.61  16     0.00     0.00  7 305 -13 
 5832150316174020480 12.41  1.43   3.26  15     0.34    52.97 11 328  -5 
 3642717447712145664 12.14  0.75   8.90  10     1.01   289.34  5 340  51 
 2988720548464691328 10.14  0.78   1.38  15     0.00     0.00 11 214 -26 
 5110988095575599104 11.18  0.86   1.90  12     0.10     4.71 12 204 -46 
 2191207725047547904 12.58  1.18   0.99  16     0.00     0.00 16  98   6 
 4337859936092364160 12.31  1.46   1.17  14     0.00     0.00 17   8  22 
 5528977542637173632 12.42  0.73   1.53  17     0.00     0.00 10 259   2 
 3793249905339439488  9.78  1.16   1.40  10     0.00     0.00  9 266  53 
 4083810215363162752 12.78  0.99   1.13  11     0.00     0.00  4  17 -14 
 4074676602324157824 12.39  1.15   1.28  11     0.00     0.00  2  10 -11 
 6324647653292855808 12.48  0.94   1.12   9     0.00     0.00  5 339  44 
 4138736696683602176 12.83  1.38   0.96  10     0.00     0.00  3  11  12 
 5746517464381015040 10.93  0.90   1.41   8     0.00     0.00  5 237  30 
 4550157386395204864  9.65  0.56   1.56  15     0.00     0.00  7  39  25 
  422690722568149888  9.36  1.39   1.20  18     0.00     0.00  8 116  -4 
 3410941534744877184 12.04  1.00   1.22  11     0.00     0.00  8 178 -17 
 2975401369546348672 13.04  1.04   1.07  17     0.00     0.00 18 220 -29 
 1810786627498475008 10.06  0.64   1.55  13     0.00     0.00  4  59 -14 
 5347518988314602240 11.98  0.72   1.51  15     0.00     0.00  8 288   6 
 4335461557636928512 10.09  1.00   1.28  10     0.00     0.00  3  12  16 
 4481037270811781504 11.95  1.23   1.36  10     0.00     0.00  5  41   9 
 5094685950204014720 10.24  0.66   1.58  14     0.00     0.00  8 212 -45 
 6358683894724436352 12.20  0.77   1.27  18     0.00     0.00 11 315 -38 
 3207534490651529984 11.45  0.78   1.45  10     0.00     0.00  7 208 -23 
 3770685521555916800 12.56  0.80   1.24   9     0.00     0.00  5 247  32 
  973093972702496896 11.54  0.84   1.48   9     0.00     0.00  5 174  23 
 3305014344007728256 11.98  0.90   1.46  11     0.00     0.00 10 178 -29 
 5155545941729677696 11.37  0.85   1.37   9     0.00     0.00  4 199 -56 
  181251060163576320 12.72  0.98   1.03  10     0.00     0.00  6 172  -1 
 4267227545344155776 11.63  0.90   6.66  10     0.98   226.43  7  35  -3 
 4442780145977323392 12.29  1.03   1.19  14     0.00     0.00  8  27  30 
 2279720644459440256 10.68  0.89   2.95  16     0.27    29.46  5 113  15 
 6206372126639963136 12.17  1.03   1.19   9     0.00     0.00  8 334  19 
 5695678696714556672 10.39  0.67   1.30  14     0.00     0.00  8 246   8 
 4370810478516719232 10.76  0.84   1.41  11     0.00     0.00  3  24  12 
   33058882969074176 12.75  1.04   0.97  10     0.00     0.00  6 158 -40 
 1810218527896844672 11.69  0.74   1.49  14     0.00     0.00 10  58  -8 
 1340066909166184960 11.69  0.86   1.15  18     0.00     0.00  7  61  34 
 4412181665091152768 12.39  1.14   1.10  12     0.00     0.00  8  14  36 
 4267787819586338560 12.23  1.09   1.21  10     0.00     0.00  7  37  -4 
 1270996340327436160 12.05  1.21   1.16  17     0.00     0.00 18  43  56 
 3016676142699588480 11.84  0.96   1.16  11     0.00     0.00  6 209 -21 
  240334554431940480 11.99  0.78   1.30   9     0.00     0.00 15 147 -13 
 3134456107444649856 11.81  0.64   1.14  11     0.00     0.00  6 203   2 
 6648969056248799232 11.34  0.90   1.58  13     0.00     0.00  8 337 -17 
 4381264600707698688  7.70  1.87   1.28  15     0.00     0.00 19  18  25 
 3318486316386721280 12.08  0.75   1.17  11     0.00     0.00  3 203  -7 
 3017130279659878400 12.77  1.60   1.33  12     0.00     0.00  7 210 -20 
 6763861011969573888  6.88  1.17   1.23  11     0.00     0.00  9  10 -15 
  185713698685521408 12.23  1.06   1.10  12     0.00     0.00 16 169  -2 
 3014668507483917568 11.18  0.81   1.54  12     0.00     0.00  7 211 -23 
 4359323227700405376 12.52  0.96   1.09  12     0.00     0.00  6  13  31 
 4339328574388864128 13.09  1.22   0.84  15     0.00     0.00 12  10  21 
  394136371230286976 12.50  0.95   1.08  15     0.00     0.00 14 118 -13 
 6082187957644420224 11.13  0.75   1.59  12     0.00     0.00 13 307  11 
 4476791167376105856 12.45  0.84   1.04   9     0.00     0.00  5  34   8 
 4393128567392321152 12.28  0.83   1.23  15     0.00     0.00 16  25  26 
 1999951044657261568 13.32  1.11   0.70  16     0.00     0.00  9  98  -5 
 6089120653341028864 12.28  1.01   1.13  12     0.00     0.00  2 314   8 
 4215902381219882496 13.09  1.11   0.81  11     0.00     0.00  3  35 -21 
 6750742635654006272 12.54  1.26   1.76  13     0.00     0.00  9  13 -26 
 6048022970276823040 12.72  0.96  30.72  10     3.26  5965.72 19 356  14 
 2573194660281821824 13.22  1.46   0.86   9     0.00     0.00 10 139 -51 
 4607375971504107776 12.14  0.85   3.45  18     0.35    53.06 11  59  26 
 6728703990234648576 11.55  0.91   1.06  10     0.00     0.00  2 355 -15 
 1799538284245928192 10.82  0.77   1.67  10     0.07     2.54  6  78 -20 
 5108356968547153664 11.10  0.76   2.40  11     0.16    15.08 19 208 -49 
 4824211896567877632 12.65  1.02  14.23  18     1.42   912.30 10 239 -35 
 3184229207828215168 11.35  0.62   2.10  13     0.13     9.25 11 208 -32 
 5508923451277770112 12.46  0.78   1.28  17     0.00     0.00 18 258 -16 
 1806709367811101312 11.64  0.68   1.65  12     0.00     0.00  9  55 -10 
 2281233744259138816 12.03  0.82   1.19  15     0.00     0.00  7 116  14 
 2911562629223829248 11.52  0.81   1.35  17     0.00     0.00 15 230 -21 
 1592881809628397056 13.42  2.03   1.79  17     0.27    20.93 12  85  55 
 4392414335808287488 13.04  1.18   0.99  15     0.00     0.00 13  24  27 
 6758434093151406848 11.85  1.17   2.44   9     0.19    10.04  7   8 -20 
 6822261121098277888 11.58  0.74   1.38   9     0.00     0.00  8  36 -53 
 2951586982781390592  9.15  1.22   1.25  12     0.00     0.00  3 223  -9 
 1800151158898637952  9.58  0.58   1.83  10     0.08     2.46  5  80 -19 
 5254012263228766976 12.36  1.37   1.09  17     0.00     0.00  3 288  -2 
 2934199855660056192 12.56  0.69   1.03  13     0.00     0.00  9 231  -5 
 3215989533206308608 12.23  1.08   1.02  12     0.00     0.00  9 206 -18 
 3823755576278899328 12.80  0.74  22.93   9     2.20  1613.90  6 240  32 
 2954313187506657152 11.75  0.69   3.33  12     0.33    43.92 14 221  -6 
  370086577298603776  8.92  0.59   1.68  10     0.00     0.06  3 127 -23 
 6596007264761947520 10.88  0.68   1.45  12     0.00     0.00  6   6 -61 
 3079515603049575168 12.20  0.81   1.16  13     0.00     0.00 15 223  24 
 4792397626400561920 12.09  0.92   1.22  16     0.00     0.00  9 260 -29 
 3001019509437153536 10.50  0.79   1.42  10     0.00     0.00  2 219 -13 
 3638061844897300992 10.33  0.65   1.36   9     0.00     0.00  6 320  59 
 3060366718999654912 12.06  0.73   1.14  13     0.00     0.00 22 221   7 
 4448118962125379712 11.63  1.17   1.21  15     0.00     0.00 14  31  29 
  270270643986815616 12.20  1.04   1.14  13     0.00     0.00 11 154   0 
 2919228385634832768 12.72  0.76   1.15  17     0.00     0.00  8 237 -12 
 2074207142243544320 12.13  0.86  29.54  15     2.36  2136.57  2  75   5 
 6715620278593916416 12.38  0.95   1.44  10     0.00     0.00  2 355 -20 
 3000248820507159040  9.27  1.15   1.15  11     0.00     0.00  3 221 -11 
 6842584360882655104 12.41  0.80   1.19   8     0.00     0.00  7  38 -41 
 5965152057349476480 12.03  0.79   1.17  12     0.00     0.00  7 343  -2 
  212170667166942336 10.92  1.49   1.37  11     0.00     0.00 10 161   5 
 4036717234686808832 12.40  0.93   0.98  11     0.00     0.00  5 352  -5 
 2986339006279015296 11.62  0.77  26.40  14     2.25  2620.19 10 215 -30 
 2104533154705749888 12.46  0.85   1.09  14     0.00     0.00  7  71  17 
 2963704528627509504 11.86  0.88   2.02  18     0.11     6.27 21 226 -26 
  468563137952198400 13.28  1.79   0.90  16     0.00     0.00 17 148   3 
 6236514580783029376 12.50  0.99   9.46  11     0.97   381.92 14 347  21 
 1840413694159515648 12.00  0.89   1.18  11     0.00     0.00  7  72 -16 
 2283879130578745856 11.60  1.12   1.22  16     0.00     0.00 10 113  18 
 2266279149170176512 11.04  0.81   1.25  15     0.00     0.00  5 103  27 
 2895182169415014272 11.83  0.70   1.34  18     0.00     0.00 15 237 -17 
 3017143851756494720 11.06  0.92   1.33  12     0.00     0.00  6 209 -19 
 5611716518492011008 11.83  1.13   7.45  12     0.86   195.69  3 242  -4 
 5747565608199787520 11.48  0.62   1.94  12     0.10     4.10 10 236  17 
 5393609111297575296 12.50  0.88   1.06  15     0.00     0.00 17 278  18 
 3185671595285163264 12.34  0.97   3.21  16     0.31    66.77 32 204 -34 
 3549244498197566080 12.05  0.86   1.21  10     0.00     0.00 12 269  31 
 5389118224773742080 11.97  0.94   1.26  15     0.00     0.00 15 282  16 
 2747291949899831424 11.17  1.02   1.57   9     0.00     1.58 13 108 -56 
  683272259627984384 11.71  0.90   1.12  12     0.00     0.00  7 195  30 
  504996997627764224 11.87  0.80   1.15  14     0.00     0.00  8 132  -5 
 3591151009499448192 10.60  0.65   1.41  10     0.00     0.00  3 269  48 
 4113333369570328704 10.85  1.29   1.23  13     0.00     0.00  9 357  12 
 4342174862098474624 12.11  1.02   1.14   9     0.00     0.00  8   0  26 
 4047400227104243968 11.81  0.76   3.70   9     0.43    40.42  4   3 -10 
 3217659412194768512 11.49  0.63   1.79   9     0.00     0.36  3 204 -17 
 3020525704707062272 11.98  0.67   1.19  10     0.00     0.00  4 213 -10 
 4535715266810037376 13.01  0.81   1.19  16     0.00     0.00 11  53  13 
  472991588529006080 12.48  1.59   1.28  15     0.00     0.00 16 144   3 
 4878453450865737728 12.04  0.74   1.23  17     0.00     0.00 11 229 -38 
  789245118758961920 10.90  0.63   1.61  15     0.00     0.00 10 152  62 
 5831098843792760192 13.56  1.17   2.62  13     0.52    87.72  8 326  -8 
  436730214741123584 12.78  1.01   1.15  13     0.00     0.00 10 144  -6 
 3019728459995287808 12.96  0.94   1.77  10     0.08     1.60  4 214 -11 
 2291221536086071296 12.33  0.89   1.24  18     0.00     0.00 10 109  22 
 2889702001600948480 12.95  1.06   1.09  17     0.00     0.00 12 239 -23 
 2489607170702706048 12.35  0.92   1.03  10     0.00     0.00  4 170 -58 
 5691305492288031488 12.75  1.17   1.28   8     0.00     0.00  5 248  31 
  871334927466037888 12.13  0.92   1.14  11     0.00     0.00  7 191  17 
 5985165196201068032 11.37  2.15  21.99  14     2.46  2287.03 12 333   5 
 4663350974602579072 12.92  1.19   1.19  16     0.00     0.00 29 275 -37 
  872037171798760832 11.85  0.73   1.24   9     0.00     0.00  4 193  20 
 5243268282232484608 12.87  0.89   1.16  19     0.00     0.00  8 288 -10 
 6451759035780120960 12.64  1.05   2.02  16     0.12     7.67 10 332 -40 
 4500852153971152512 12.37  0.82   1.19  13     0.00     0.00  6  40  20 
  287895819676699392 12.76  0.82   1.28  15     0.00     0.00 15 148  18 
 3209606073635844224 12.95  1.47   1.16  12     0.00     0.00 12 208 -19 
 3398242862640683648 13.53  0.89   0.70  10     0.00     0.00  4 189  -4 
 3002727398892196480 12.24  0.73   1.49  11     0.00     0.00  5 219  -7 
 3116853957075272064 12.20  0.77   1.33  11     0.00     0.00  6 212  -8 
 3217153739925099904 11.65  0.70   1.16  11     0.00     0.00  8 205 -18 
 4282831165829683328 11.12  1.08   1.57  12     0.00     0.00 18  39   1 
  673821033771716864 12.73  0.88   1.08  13     0.00     0.00  8 199  22 
 5593593543201311616  8.87  1.36   1.42  17     0.00     0.00  9 250  -3 
 6422824665741792512 11.73  0.85  23.73  19     2.11  2586.74 10 325 -32 
 4236249668526643456 10.43  0.71   1.37  12     0.00     0.00  3  41 -18 
 3209650638216501888 12.33  1.18   1.16  12     0.00     0.00 12 208 -19 
  889189626209435776 12.97  1.46   0.85   9     0.00     0.00  7 185  14 
 5619644577135670400 12.61  0.87   0.99  15     0.00     0.00  6 236  -2 
 6709932028210971776 13.02  0.95   1.85  11     0.25    13.01  2 351 -16 
 4865180146494867712 13.09  1.23   0.92  14     0.00     0.00  7 242 -44 
 3217628660228958848 10.57  0.84   1.25   8     0.00     0.00  7 204 -18 
 4164190386559912832 12.14  2.51   1.47  10     0.00     0.00  9  17   7 
  275766759016470016 12.98  1.52   6.59  13     1.04   346.94 12 150   4 
 3014970387847972096 12.78  1.29   1.02  11     0.00     0.00  8 210 -23 
 4228453993641608064 12.23  0.81   1.22  12     0.00     0.00 14  48 -25 
 4146437641771140992 10.75  1.84   1.39  11     0.00     0.00  5  15   1 
 1876897276674698752 12.51  1.22   1.20  11     0.00     0.00 13  86 -29 
 2951257747767315840 11.03  1.46   1.35  12     0.00     0.00 11 223 -10 
 3025156504087199104 12.40  0.78   1.30  11     0.00     0.00  6 209 -11 
 4238191955823112192 10.66  1.70   1.36  12     0.00     0.00  6  36 -10 
 2151049677743235968  9.73  0.46   1.72  16     0.00     0.09  6  85  25 
 5081011667687021952 12.69  0.80   1.83  19     0.10     5.64 16 223 -51 
 4362241159763149184 13.06  1.52   1.05  11     0.00     0.00  6  17  16 
 1426601154331313792 12.28  0.69   1.21  13     0.00     0.00  9  81  41 
 2088327040512821760 12.57  1.15   1.02  17     0.00     0.00 10  86   9 
 3236587023831515008 12.04  0.80   1.24  11     0.00     0.00  5 199 -14 
 6543846879818470912  8.97  1.15   1.57  12     0.00     0.00  9 350 -59 
 3217119139668567424 11.71  1.05   1.10  10     0.00     0.00  4 205 -18 
  135927365502608128 11.34  0.91   1.20  10     0.00     0.00  4 153 -21 
 3379772403025731584 11.70  0.67   1.13  11     0.00     0.00  6 190   8 
 2087145718344028288 12.97  0.70   1.18  15     0.00     0.00  6  82  11 
 2213160849082057216  7.87  2.68   1.67  15     0.00     0.00  9 113   7 
  138184216197211776 11.10  1.06  25.92   9     2.82  3100.49  3 153 -17 
 3216477986954612992 11.60  1.85   1.20  11     0.00     0.00  8 206 -16 
 6414750883140491648 12.36  1.00   1.64  17     0.00     0.00  8 319 -24 
 3016438167151608576 11.54  0.80   1.55  13     0.00     0.00 11 211 -20 
 4200880166180776704 13.23  0.97   2.05  11     0.31    18.24  3  26  -9 
 3227806362626670592 12.96  1.48   1.63  12     0.09     2.49 10 199 -22 
 3217177452440729728 12.91  1.19   1.67  11     0.12     3.88  7 205 -18 
 3323723874386396800 11.71  0.50   1.33  10     0.00     0.00  3 204  -3 
 1827660763729240064 11.37  1.49  21.38  13     2.81  2292.91  3  58  -1 
 3416476235761378688 13.09  1.43   0.92   9     0.00     0.00  4 181  -6 
 4313291932918169600 10.56  2.08   1.30  14     0.00     0.00 11  46   1 
  188630020137712896 12.94  0.80   0.93  10     0.00     0.00  3 168   0 
   91969302940405888 12.48  1.27   0.98  10     0.00     0.00  4 143 -41 
 4722924232581106688 11.71  0.84   2.81  18     0.24    28.49 22 275 -47 
 5454411344100988544 12.43  0.96   1.17  13     0.00     0.00 18 272  24 
 3217588497991190528 12.42  1.07   1.03  10     0.00     0.00  4 205 -17 
 5095493541495422592 11.78  0.68   1.71  14     0.00     0.16 10 211 -46 
 6489732009874950016 12.08  0.86   1.13  20     0.00     0.00 13 319 -51 
 4332189926426480128 12.75  1.10   1.05  10     0.00     0.00  5   4  25 
 4198146127436440320 13.16  1.05   0.80  10     0.00     0.00  7  24 -10 
 3020257909204558464 12.82  0.72   1.34  11     0.00     0.00 10 213 -10 
 4469599261806948096 12.32  0.85   1.19  10     0.00     0.00  5  29  13 
 2136314774527889152 12.05  0.86   1.30  16     0.00     0.00  8  83  15 
 3015481665052063488 10.99  0.81   1.64  12     0.00     0.00 10 212 -20 
 4391437625885318784 12.77  0.81   1.15  13     0.00     0.00 13  23  25 
 5697947676401453952  9.38  1.43   2.03  14     0.10     4.84  4 243   4 
 5977610550564101120 12.71  0.90   1.08  13     0.00     0.00  5 349   3 
 4315394027395272448 12.22  0.81   1.17  14     0.00     0.00  2  48  -3 
 4075570990633176960 13.52  1.07   0.70  11     0.00     0.00  4  11 -10 
  684202618263703296 12.36  0.98   1.19  13     0.00     0.00 10 194  30 
  934294341958327040 12.72  0.74   1.24  12     0.00     0.00  8 168  29 
 6030250563097069696 12.26  0.79   1.07  12     0.00     0.00  4 355   8 
 4598042419156492800 11.45  0.57   1.50  17     0.00     0.00  4  56  26 
 4411594663319827328 12.74  0.95   1.03  12     0.00     0.00  7  12  36 
 1029551253386020352 12.37  0.82   1.16  14     0.00     0.00 18 164  38 
 3018827616374675840 12.97  1.21   0.93  11     0.00     0.00  5 212 -16 
 3042388192055247744 11.77  0.65   1.38  12     0.00     0.00  7 227  10 
 3002654968564134784 11.83  1.23   0.91  10     0.00     0.00  7 219  -6 
 5996135023703969280 12.96  1.15   1.06  14     0.00     0.00 10 337   9 
 4111893632176977280 10.61  1.41   0.96  11     0.00     0.00  2 356   9 
  926472038281119360 10.33  0.68   1.56  13     0.00     0.00  4 173  28 
  797643669604128512 12.02  0.86   1.10   9     0.00     0.00  8 189  47 
 3552199538776890112 11.91  0.95   1.40   9     0.00     0.00 12 271  38 
  948438047221734784 13.39  1.44   0.84  11     0.00     0.00  4 177  22 
 4240465780226641408 10.92  0.58   1.66  14     0.00     0.34  3  40 -12 
 5447940997347048960 13.61  1.58   0.85  13     0.00     0.00 16 272  22 
 6889797561978600448 12.41  0.97   1.20  13     0.00     0.00 15  35 -31 
  882827851929850496 10.98  1.24   1.42  10     0.00     0.00  7 191  14 
  701594353891131904  9.61  0.44   1.65   9     0.00     0.00  5 193  44 
  627997198759785728 10.49  0.59   1.68   8     0.00     0.00  5 212  48 
  434451678750592000 11.95  0.98   1.15  12     0.00     0.00 10 144 -10 
 1866624024150114048 12.15  0.75   1.87  16     0.12     6.32  9  78  -7 
  107562237543967872 12.12  0.70   1.40  10     0.00     0.00  6 145 -31 
  236680705497044864 12.37  1.03   1.15  14     0.00     0.00 20 153 -12 
 1117870070346179968 12.29  0.66  17.50  19     2.07  1771.11  9 143  36 
 6264306631258996992 11.85  0.77   1.35  11     0.00     0.00 14 356  30 
 4946749546905092736 11.75  0.82   1.34  21     0.00     0.00 25 258 -62 
 2826352814530975872 12.73  0.96  14.24  13     2.03  1710.29 13 100 -38 
   87344555171055360 12.00  1.22   1.02   9     0.00     0.00  7 151 -37 
 4323190114532074752 12.74  0.98   1.36  11     0.00     0.00  4  53   0 
 4169229899326380544 12.92  1.62   1.21  11     0.00     0.00  5  16  13 
 4491041834490574848 13.12  0.88   1.81  13     0.26    17.78  7  32  22 
 4523155992160387456 11.10  1.32   1.32  14     0.00     0.00  9  44  15 
 4633800049120617216 12.24  0.82   1.38  17     0.00     0.00  3 296 -38 
 5406167492607818112 12.03  1.48   1.14  16     0.00     0.00  8 276   3 
 3214456023722931456 11.22  0.87   2.41  13     0.18    13.60  6 203 -23 
  287896438152057216 12.87  1.10   1.23  14     0.00     0.00 10 148  18 
 3314128780005142656 10.85  0.96   1.38  12     0.00     0.00  8 179 -20 
 6738639207356433792 12.19  0.82   1.27  11     0.00     0.00  6 359 -22 
 6871188018444799872 12.87  1.11   1.44  13     0.00     2.46  4  24 -21 
  414031892397031168 12.36  1.23   1.02  17     0.00     0.00 20 126  -3 
 6186734810308830464 12.15  1.08   0.99  10     0.00     0.00  4 309  35 
 5923271071014346752 11.96  0.94   1.05  12     0.00     0.00  2 336  -9 
 5926319226487807488 12.85  1.01   1.34  12     0.00     0.00  7 339  -7 
  455026290085337728 12.90  0.86   1.13  11     0.00     0.00  8 136  -8 
  500317682294371200 12.15  0.78   1.22  20     0.00     0.00 12 137  14 
  830374447137538688 11.84  0.94   1.73  12     0.00     0.44  6 169  57 
 6098703854940042240 12.39  0.84   1.25   8     0.00     0.00 11 323  13 
 3406821110623247360 12.48  1.26   1.07  12     0.00     0.00 15 181 -16 
 2053243205017861888 11.52  1.39   1.19  15     0.00     0.00  8  72   9 
 4118566289008246400 11.78  1.73   1.11  10     0.00     0.00  6   6   3 
 5731283593339596160 11.50  0.79   1.56  11     0.00     0.00 13 244  21 
 3017250847981552896 12.28  1.81   1.32  10     0.00     0.00  7 209 -19 
  502142188698905984 11.55  0.83   1.33  17     0.00     0.00 16 136  18 
 3148999828779123200 12.10  0.68   2.75  11     0.31    19.59  4 209  16 
  437129985996643072 12.05  0.85  27.53  12     2.62  2645.39  4 142 -10 
 2115082659534703360 11.49  0.61   1.50  17     0.00     0.00  6  71  23 
 2076035874906087296 12.25  1.56   0.92  16     0.00     0.00  8  79   6 
 2577736193060530688 11.27  1.22   1.52  11     0.00     0.00  8 126 -54 
 2847583555133905792 12.14  0.76   1.52  10     0.00     0.00 17 107 -39 
 3208398195690571776 12.28  0.96   1.10  12     0.00     0.00  9 207 -23 
 6124403328628463744 11.19  0.93   1.41   8     0.00     0.00  3 322  27 
 4505313186181342592 11.56  0.77   1.13  11     0.00     0.00  3  43   7 
 4517242848685940224  8.91  0.97   1.07  12     0.00     0.00  4  49   7 
 2950594536098272768 10.31  1.33   1.20  12     0.00     0.00  7 224  -8 
 2996965751801406080 12.18  1.05   1.03  12     0.00     0.00  8 217 -20 
 1128951704444751872 12.08  1.26   0.97  15     0.00     0.00 11 127  38 
 6099544706462062464 12.84  0.78   1.36   9     0.00     0.00  2 321  15 
  454696715778328192 13.40  1.17   0.76  14     0.00     0.00  5 137  -3 
 6050406470963494016 11.62  0.85   3.48  10     0.33    65.81 25 352  19 
  280088015810062592 12.38  0.97   1.13  13     0.00     0.00  9 153  10 
 4420357251299025152 12.06  0.70   1.18   9     0.00     0.00  7   2  45 
 4875501189128536064 11.87  0.74   1.27  19     0.00     0.00 17 233 -36 
  274199546929430272 12.89  0.81   1.08  14     0.00     0.00  6 152   6 
 2987410583439087616 11.55  0.68   1.71  14     0.00     0.71  9 213 -31 
 6866889546454432768 10.24  1.20   1.76  11     0.12     4.21  7  21 -23 
 6710583484549939840  7.08  2.41   1.51   9     0.00     0.00 11 349 -20 
 6659126134210180096 12.54  0.70   1.24  13     0.00     0.00 10 349 -25 
 2897304845331487104 12.43  0.69   1.31  18     0.00     0.00 12 236 -23 
 1155816454299187968 11.51  0.74   1.45   8     0.00     0.00  4   5  48 
  599737074162298752  9.92  0.64   1.60  12     0.00     0.00  7 216  27 
 2011605455582363520 13.34  1.22   8.19  17     1.47   595.92  2 116  -1 
 6772499015835075840 12.70  0.77   1.19  11     0.00     0.00  6  17 -17 
 6211137238234997504 11.96  0.91   1.24   9     0.00     0.00  4 336  22 
 5367697401804858112 11.23  0.58   1.87  17     0.06     1.96 12 277  11 
 3122673569040718976  8.57  1.99   1.51  11     0.00     0.00  3 206  -9 
 4630432691681224448 12.41  0.90   1.07  17     0.00     0.00 10 300 -35 
 1326832843616811520 13.09  0.88   1.42  18     0.17     7.83  5  57  41 
 4633674086319974016 12.26  0.68   2.32  19     0.19    17.84 11 297 -38 
 1006727071323390592 11.47  0.66   2.13  13     0.11     5.72 13 153  21 
  894949997689212032 11.79  0.70   1.48  12     0.00     0.00  8 184  26 
 5552654185511519744 12.25  0.64   1.21  14     0.00     0.00  7 255 -19 
 3013672624827268224 11.14  0.64   2.13  12     0.14     8.17 11 212 -21 
  491946383016465664 12.60  1.25   1.03  18     0.00     0.00 20 137   9 
 4507563371104636672 12.61  0.89   1.10  10     0.00     0.00  5  46   5 
  382863834422901504 12.27  1.05   1.19  13     0.00     0.00 16 114 -22 
 5497214850734895744 12.09  0.73   1.10  16     0.00     0.00  7 265 -22 
 3209216197981444864 12.41  0.84   1.29  12     0.00     0.00  8 207 -22 
 4244217210815654144 11.63  0.74   1.36  11     0.00     0.00  6  45 -16 
 4372309319018421632 12.19  1.35   0.99  11     0.00     0.00  2  25  15 
  129473786299711360 13.23  0.98   0.79   9     0.00     0.00  2 151 -24 
 2690943074192501888 12.26  0.72   1.22   9     0.00     0.00  4  53 -33 
 3207155713191829760 11.21  0.65   1.63  11     0.00     0.00  7 209 -23 
 4200880166180777088 13.80  1.13   0.73  10     0.00     0.00  2  26  -9 
 2080985223418435840 13.29  1.47   0.82  14     0.00     0.00  5  79   5 
  893355435247598720 12.76  1.18   1.15  11     0.00     0.00  3 184  20 
 4455408483700259968 12.91  0.92  17.08  13     2.56  2326.69  4  19  43 
 6034667129512727936 12.73  0.95   1.19  13     0.00     0.00  8 355  12 
 1282143090425912576 11.85  0.78   6.11  15     0.61   263.46 28  45  63 
 5081423778387577856 11.44  0.61   2.71  19     0.22    36.72 24 223 -52 
 2071065360800764416 11.73  0.88   1.20  14     0.00     0.00  3  83   4 
 4173116634279494656 12.60  1.39   1.00  10     0.00     0.00  4  23   6 
 2219255025419679232 11.98  1.04   1.05  19     0.00     0.00 13 106   8 
 1760617565486150528 12.23  0.95   1.13  11     0.00     0.00 10  65 -21 
 2481810499390594304 12.63  0.91   1.04  10     0.00     0.00  6 140 -67 
 2208293238085992960 13.05  1.15   0.94  18     0.00     0.00  8 109   4 
 3368691834078422400 12.87  0.70   1.10   8     0.00     0.00  2 192  14 
  506851774965820416 13.14  1.93   1.06  12     0.00     0.00  8 133  -2 
 4215733434388175616 12.18  0.88   1.20  13     0.00     0.00 12  34 -21 
 3879139385719048192 10.32  0.80   2.89   8     0.32    28.93  9 225  43 
 3006948320951474048 13.02  0.80   1.00  10     0.00     0.00  4 216  -8 
 1867798268208011776 11.43  1.48   1.48  17     0.00     0.00 11  81  -8 
 2222221679587801344 11.65  0.72   1.16  18     0.00     0.00 10 106  12 
 2988349596432425088 12.55  0.85   1.48  14     0.00     0.00  2 214 -27 
 4834552631627632384 12.53  0.75   1.16  16     0.00     0.00 11 254 -52 
 6443339452475859840 12.69  0.75   1.33  14     0.00     0.00 10 336 -32 
  698542723791064064 12.50  0.87   1.26  10     0.00     0.00  9 196  42 
 4501821377771493248 11.66  0.73   1.46  13     0.00     0.00 21  42  18 
 5720574560541252096 12.97  0.76   1.25  13     0.00     0.00  8 238  10 
 1824981292597364608 10.29  3.33   3.08  14     0.32    44.31  7  57  -2 
  673173352702681600 11.30  0.51   1.70  11     0.00     0.31  4 198  19 
 2069769036575077120 11.49  0.61   1.30  12     0.00     0.00  5  81   2 
 4532960985880216576 12.53  1.23   0.98  17     0.00     0.00 13  53   9 
 6630242174207032960 12.47  0.67   1.30  12     0.00     0.00  8 331 -21 
 5560310707750629760 12.88  0.69   1.32  16     0.00     0.00  6 254 -12 
 4049805271344644480 12.46  0.67  10.49  11     1.61   574.96  3   2  -5 
 4508479642241862784 13.07  0.96   0.89  12     0.00     0.00  5  42  10 
 2036229774417777664 12.80  0.81   1.18  16     0.00     0.00  5  59   7 
 1735531726662202624 11.89  0.71   1.47  13     0.00     0.00 14  51 -21 
 4482629844685824256 12.77  0.64   1.38  10     0.00     0.00  5  36  14 
 1940112765706053888 12.64  0.80   1.51  17     0.00     0.00  6 111 -13 
 5516033168349841024 13.14  1.27   0.73  14     0.00     0.00  8 264  -6 
 4210974159649928192 10.53  2.31   1.72  10     0.00     0.00  3  30  -9 
  373271793765181056 11.35  0.65   1.45  10     0.00     0.00  4 128 -20 
 5588399656432834176 10.90  0.76   1.14  16     0.00     0.00 10 248  -6 
 3021923153923750144 12.74  1.00   1.08  11     0.00     0.00  8 212 -17 
  162816545132397184 12.15  0.69   1.30  10     0.00     0.00  9 168 -17 
 6727477446347640960 12.55  0.67   1.20  11     0.00     0.00  4 354 -10 
 1096443444875613696 13.08  0.98   2.16  17     0.28    30.06 18 147  29 
 4318759765557993728 12.31  1.13   0.98  13     0.00     0.00  2  51  -2 
 2883124306429665152 12.41  0.71   1.29  16     0.00     0.00 12 245 -24 
 6085893101370934528 12.39  0.73   1.20  10     0.00     0.00  6 303  15 
  369130487516046976 12.86  1.04   1.12  12     0.00     0.00  6 121 -22 
 4275506627383457280  9.97  1.71   1.11  10     0.00     0.00  4  28  10 
 5817437549227817728 12.86  1.24   1.18  13     0.00     0.00  7 327 -13 
  165210491182309248 12.02  1.89   1.28  10     0.00     0.00  6 168 -12 
 3048013740223622272 12.88  1.43   1.21  12     0.00     0.00  7 224   1 
 4473976692473748736 11.71  0.81   1.20  11     0.00     0.00  7  31  16 
 4070497294300558592 10.90  2.13   1.64   9     0.00     0.05  2   6   2 
 6868833856671125632 12.77  1.00   1.04  11     0.00     0.00  3  20 -20 
 5614259895046937728 11.88  0.52   1.51  16     0.00     0.00  9 240  -1 
 2995142795882837760 13.44  0.90   0.90  12     0.00     0.00  7 220 -19 
 1407078981783116032 12.54  0.82   1.18  17     0.00     0.00 11  72  40 
 1910596204257873664 10.92  1.56   4.39  13     0.42   115.66 11 101 -25 
 5970923668792595456 10.07  2.33   1.68  11     0.00     0.00  2 345   4 
 4079986899888507392 11.89  1.53   0.99  11     0.00     0.00  4  12  -7 
 1803051258267811200 12.72  0.75   1.08  13     0.00     0.00  4  53 -11 
  342977637079117312 11.97  0.67   1.25  10     0.00     0.00  6 137 -22 
  116997937097274624 12.85  0.94   1.25  10     0.00     0.00  7 154 -25 
 6901894045310004096 10.76  1.19   1.32  12     0.00     0.00 13  35 -30 
 4292635609805046528 12.68  0.87   1.08  10     0.00     0.00  7  40  -5 
 4254568116408188288 10.69  2.10   2.57  11     0.28    17.57  2  29  -3 
 6908610446447742976 10.72  1.27   1.24  11     0.00     0.00  7  39 -32 
 5351994142395871104 12.93  0.88   1.06  16     0.00     0.00  7 285   1 
 6757033865092779648 11.49  0.63   1.25  10     0.00     0.00  5   4 -15 
 2239196047474743296 12.39  1.29   1.05  16     0.00     0.00 14  92  18 
 4535780962631433216 12.96  0.72   1.05  16     0.00     0.00  4  53  13 
  518899330023367552 12.58  2.49   1.63  18     0.00     0.00 20 130   4 
 1753518117687947904 12.14  1.46   1.22  13     0.00     0.00  9  53 -14 
 5695172818289841920 11.79  0.47   1.89  16     0.09     4.14  9 246   6 
 4554998639179125376 12.35  1.12   1.14  18     0.00     0.00 22  43  26 
 5088025521078731392 11.68  0.59   1.71  15     0.00     1.00 15 215 -52 
 3156824331479919872 11.73  0.70   1.14  11     0.00     0.00  7 205  10 
 1899895314719300352 13.26  1.27   0.83  14     0.00     0.00 14  86 -17 
 5728252965633575296 12.58  0.80   1.19  12     0.00     0.00 13 232  13 
 5546147245647186560 12.56  0.69   1.06  17     0.00     0.00 11 250  -1 
 5647033759684148608 11.04  0.69   1.64  16     0.00     0.77 24 248   8 
 2045902865396067328 11.91  1.24   1.12  14     0.00     0.00  4  65   7 
  425093773950340480 12.25  1.14   1.17  17     0.00     0.00 12 122  -4 
 6756848081985610240 12.72  0.81   1.22   8     0.00     0.00  6   3 -16 
 6694330988998433792 13.16  0.84   0.83  12     0.00     0.00  7   3 -31 
 6719997228225697792 12.59  1.34   1.17  11     0.00     0.00  4 348 -13 
 6324080756265201536 13.10  0.87   1.00   8     0.00     0.00  3 341  42 
 5980025352978185344 11.96  1.37   1.21  13     0.00     0.00  8 351   5 
 3381308420770777728 11.78  0.58   1.24  11     0.00     0.00  4 190  10 
 4405183617180136448  9.54  1.36   1.19  10     0.00     0.00 11   9  33 
 4851376946238911744 10.86  0.74   1.37  18     0.00     0.00 10 247 -56 
  461598968741944832 11.83  1.72   1.48  16     0.00     0.00 19 138   1 
 3355428017296192128 12.90  1.47   1.37  10     0.00     0.00  2 199   2 
 2287087849105129344 11.94  1.55   1.20  19     0.00     0.00  9 117  20 
 3118056749778424704 13.74  1.69   0.87  11     0.00     0.00  5 210  -8 
 1965091097216504704 13.15  1.79   1.00  17     0.00     0.00  8  83  -6 
 4530923526419029248 12.77  0.79   1.24  15     0.00     0.00  9  50  11 
 6027491549167516160 11.03  1.82   1.56  12     0.00     0.00  4 350   8 
 3100025858594973440 12.76  1.67   1.17  11     0.00     0.00  3 217  -5 
 1854570421773717504 11.86  0.80   1.40  16     0.00     0.00 30  79 -11 
 4144137188577253248 11.57  1.62   1.22  10     0.00     0.00  3  13   1 
 2943385897347068032 11.72  1.35   1.05  11     0.00     0.00  7 226 -15 
 5934369713183119744 13.89  2.75   1.75  13     0.29    19.08  3 333  -1 
 6631893571945482496 10.70  1.37   0.98  10     0.00     0.00  2 333 -22 
 6591825164911849728  8.90  1.61   1.28  11     0.00     0.00  4  13 -50 
  454578964952533760 13.85  2.05   2.17  14     0.40    36.17  8 138  -2 
 2006772380438905856 10.82  1.77   1.49  15     0.00     0.00  5 104  -1 
 1973631141462368000 12.34  1.56   1.18  16     0.00     0.00  9  94  -6 
 3207218350994782592 12.89  1.26   1.20  14     0.00     0.00 15 209 -24 
 4056689249228545408 14.40  3.43   2.29  10     0.44    23.54  5 357   0 
 3194397667457590400 11.80  0.65   1.35  13     0.00     0.00 12 199 -44 
 5914138840978903040 11.70  0.71   1.55  14     0.00     0.00 10 330 -11 
 2222385506820292736 11.39  0.93   1.18  18     0.00     0.00 11 105  13 
 2275946776955357952 11.50  1.43   1.47  18     0.00     0.00  9 105  20 
 5929971155631010560 13.44  1.54   0.82  11     0.00     0.00  4 333  -5 
 6682587307163697408 12.44  0.69   1.32  12     0.00     0.00 12   2 -34 
 5999352602735647232 11.93  0.76   1.26  12     0.00     0.00 12 329   9 
 5799091300060639232 11.32  1.25   1.42  16     0.00     0.00  9 315 -10 
   89616004459549568 11.35  1.42   1.11  10     0.00     0.00  5 152 -33 
  463757344424588416 13.07  2.34   1.75  16     0.21    15.17 11 139   4 
 3388289224390900992 11.15  1.74   2.19  11     0.13     6.12  6 189 -15 
 3348232641403500672 12.72  1.41   1.06  11     0.00     0.00  4 191  -6 
 5881057353639264256 13.20  2.05   2.14  13     0.37    33.84  4 319   2 
  457150310335205376 12.00  1.78   1.27  13     0.00     0.00 14 136  -5 
 1909458828198425344 12.64  1.68   1.23  16     0.00     0.00 17  95 -14 
 6745987763260556416 12.98  1.31   0.93  10     0.00     0.00  3   7 -21 
 4129801515434591232 11.43  2.06   1.73  12     0.06     1.98  9 357  15 
 3246686386024935552 12.75  1.26   1.20  13     0.00     0.00 13 194 -39 
  494154030566447872 12.82  1.76   1.17  17     0.00     0.00 14 138  12 
 4195649102163012480 12.16  1.51   1.16  13     0.00     0.00 11  32 -16 
 5715777391315181056 12.88  1.66   1.20  14     0.00     0.00 12 237   3 
 4150866818207408000 12.75  3.72   2.57  11     0.28    21.02  2  17   4 
  547935851564188032 12.79  1.61   1.34  19     0.00     0.00 12 132  15 
 5977683496291958016 13.09  2.20   1.78  13     0.25    16.59  4 349   4 
 4277773343631914624 11.32  3.42   2.55   8     0.21    12.63  6  31   8 
 2215262389459395968 12.31  3.50   2.75  18     0.25    24.67  8 116   8 
 2013612747200268672  9.96  1.82   1.45  18     0.00     0.00  7 109   0 
 5965860967495682816 14.68  2.72   1.78  13     0.36    19.89  6 346  -1 
 4252519240863921792 14.11  2.09   1.08  11     0.10     1.34  4  27  -2 

